The SP theory of intelligence: an overview

This article is an overview of the "SP theory of intelligence". The theory aims to simplify and integrate concepts across artificial intelligence, mainstream computing and human perception and cognition, with information compression as a unifying theme. It is conceived as a brain-like system that receives 'New' information and stores some or all of it in compressed form as 'Old' information. It is realised in the form of a computer model -- a first version of the SP machine. The concept of "multiple alignment" is a powerful central idea. Using heuristic techniques, the system builds multiple alignments that are 'good' in terms of information compression. For each multiple alignment, probabilities may be calculated. These provide the basis for calculating the probabilities of inferences. The system learns new structures from partial matches between patterns. Using heuristic techniques, the system searches for sets of structures that are 'good' in terms of information compression. These are normally ones that people judge to be 'natural', in accordance with the 'DONSVIC' principle -- the discovery of natural structures via information compression. The SP theory may be applied in several areas including 'computing', aspects of mathematics and logic, representation of knowledge, natural language processing, pattern recognition, several kinds of reasoning, information storage and retrieval, planning and problem solving, information compression, neuroscience, and human perception and cognition. Examples include the parsing and production of language including discontinuous dependencies in syntax, pattern recognition at multiple levels of abstraction and its integration with part-whole relations, nonmonotonic reasoning and reasoning with default values, reasoning in Bayesian networks including 'explaining away', causal diagnosis, and the solving of a geometric analogy problem.

==> anc/README.txt <==
SP71 - A PROGRAM FOR UNSUPERVISED LEARNING IN THE SP FRAMEWORK

Gerry Wolff

CognitionResearch.org.uk. Email: jgw@cognitionresearch.org.uk. Phone: +44 (0)1248 712962, +44 (0) 7746 290775. Skype: gerry.wolff. Web: www.cognitionresearch.org.uk.

INTRODUCTION

SP71 is a program developed as a realisation of all the main elements of "information compression by multiple alignment, unification and search", the 'SP' conceptual framework intended to integrate concepts in cognitive science, artificial intelligence, computing, mathematics and logic.

Articles about the SP theory may be downloaded via links from http://www.cognitionresearch.org/sp.htm .

This program is designed for the unsupervised learning of grammar-like structures from appropriate input. It incorporates a process for building multiple alignments that is essentially the same as the main components of the SP61 and SP62 models. If you wish to delve into the workings of the SP71 model, it would probably be best to become familiar first with the way in which SP61 or SP62 works.

A fairly full description of SP70, a slightly earlier version of the program, may be found in my ebook "Unifying Computing and Cognition" and in the learn3.pdf article listed below.

An overview of the SP concepts is provided in the ebook "Unifying Computing and Cognition" and in "Information compression by multiple alignment, unification and search as a unifying principle in computing and cognition" which is included in this distribution. Also included is "Unsupervised learning in a framework of information compression by multiple alignment, unification and search" which describes the SP71 model and illustrates what it can do.

Articles and reports may be obtained from www.cognitionresearch.org.uk/sp.htm.

The SP71 model is still relatively immature. A reorganisation of the model and further development is planned for the future.

CONTENTS OF THE DISTRIBUTION

The accompanying files are:

* SP71.cpp, SP71_comp.cpp, SP71_lib.cpp, SP71_head.h. These are the main source files for the program to be used as described below.

* SP71.exe . Windows executable code.

* SP71_p.txt. A file containing parameters to be read in by the program.

* lang10.txt, lang9.txt. Sample input files.

* sp_in_brief.pdf. An extended summary of the SP ideas.

* A brief user guide.

USAGE

I am releasing the source files for this program so that other people can see the exact workings of the program and experiment with it if they wish.

You are welcome to modify the program or redistribute it as described in the source files.

It would be very useful if someone would develop a nice graphical user interface for the program. Please let me know if you plan to do this (jgw@cognitionresearch.org.uk).

If you are planning to use the program or develop it in a research project, please let me know. If you have any questions about the workings of the program, I will be happy to try to answer them and if you have any comments or suggestions, I will be pleased to hear.

The program has been developed with the MS Visual C++ environment. If you are using this environment, you should set up a console-style program (without graphical user interface) and import the source files from this distribution as described in user_guide.txt. If you are working in some other development environment, you may need to make some small changes to the source files to cope with small inconsistencies between different environments.

Good luck!


==> anc/SP71.cpp <==
// SP71: a program for unsupervised learning in the SP framework.

// Copyright (C) 2005 J G Wolff.

// This program is released to the public domain without any restrictions.
// You can redistribute it and/or modify it as you wish.

// In any publication that refers to any version of this program, please
// acknowledge J G Wolff as the originator of the program. 

// A description of SP70, the precursor of this program, may be found
// in "Unsupervised learning in a framework of information compression
// by multiple alignment, unification and search", J G Wolff, March 2002.
// A copy may be obtained from http://uk.arxiv.org/abs/cs.AI/0302015.
// See also http://www.cognitionresearch.org.uk/papers/ul/ul.htm.

// Please retain this notice on all versions.

// Dr J G Wolff, www.CognitionResearch.org.uk.
// Email: jgw@cognitionresearch.org.uk.

// April 2005.

// SP71.cpp : Defines the entry point for the console application.
//

#include "SP71_head.h"

int main(int argc, char* argv[])
{
	// Make sure the program has been invoked with 
	// the correct arguments.

	// NOTE: If this program is developed in some environment other than
	// MS Visual C++, then `SP_main()' should probably become `main()' and the
	// following lines of code (up to `SP_main()') should be moved to
	// the beginning of main().

	if (argc < 4)
	{
		fprintf(stderr, "Usage:\n\t%s<in-file><parameters-file><out-file> \
			<latex-file><plot-file>\n") ;
		return 1;
    }

	in_filename = *++argv ; // Name of file containing element
                           // syntax and descriptions.
	parameters_filename = *++argv ; // Name of file containing parameters.
	out_filename = *++argv ; // Name of file where element
                            // syntax and descriptions are written.
	latex_filename = *++argv ; // Name of file where the best
							// sequence found is written.
	plot_filename = *++argv ; // Name of file where plotting
							// information will be written.
	SP_main() ;

	return 0;
}




==> anc/SP71_comp.cpp <==
// SP71: a program for unsupervised learning in the SP framework.

// Copyright (C) 2005 J G Wolff.

// This program is released to the public domain without any restrictions.
// You can redistribute it and/or modify it as you wish.

// In any publication that refers to any version of this program, please
// acknowledge J G Wolff as the originator of the program. 

// A description of SP70, the precursor of this program, may be found
// in "Unsupervised learning in a framework of information compression
// by multiple alignment, unification and search", J G Wolff, March 2002.
// A copy may be obtained from http://uk.arxiv.org/abs/cs.AI/0302015.
// See also http://www.cognitionresearch.org.uk/papers/ul/ul.htm.

// Please retain this notice on all versions.

// Dr J G Wolff, www.CognitionResearch.org.uk.
// Email: jgw@cognitionresearch.org.uk.

// April 2005.

#define PROGRAM "SP71"

#define VERSION "9.0"

/*
**
** ABSTRACT:	Development of the SP model for unsupervised inductive
**				learning.
**
** ENVIRONMENT: The module requires the header file "SP71_head.h" 
**				to be on the `include' path. It also makes use of 
**				routines defined in "SP71_lib.cpp"
**
** AUTHOR:		Gerry Wolff
**
** MODIFIED BY:
**
** SP71:
**
** 1.0 JGW 18/6/03 -	Derived from SP70, v 9.2. The main objectives in this 
**						version are described in sp71_od, %1.
**
**						Since mis-matches do not occur with simple examples, the
**						first step will be to try to implement item 2 in that
**						discription. Because learning during parsing results
**						in the creation of 'composite' alignments, each of which
**						is also a 'full' alignment, it should not be necessary to
**						re-parse the PFNs in order to derive frequency values needed
**						for the process of compiling grammars. After a single parsing
**						of each PFN, it should be possible to move straight on to
**						compiling alternative grammars. In this version, compiling
**						of grammars is done after the parsing of each PFN. To allow
**						for the fact that early parses are poor (because the system
**						has not yet acquired much knowledge), compiling of grammars
**						is based on a subset of the PFNs and these are always the
**						most recently parsed.
** 1.1 JGW 12/7/03 -	After each PFN has been processed, the best one or two grammars
**						are selected, the patterns in them are cleaned up by removing
**						unnecessary ID-symbols, ID-symbols are renamed in a tidy manner
**						and Old is purged of all patterns that are not in those grammars.
**						The variables for numbering ID-symbols are reset in an appropriate
**						manner. See sp71_OD, %4.
** 1.2 JGW 20/10/03 -	Re-introduces re-parsing as a way of achieving accurate
**						frequency values for patterns prior to the compiling
**						of grammars (see sp71_od, %6).
** 1.3 JGW 27/10/03 -	This version attempts to keep track of discontinuous
**						dependencies by including within each grammar, the
**						encoded form of each of the original patterns. The program
**						minimises (G + E), as before.
** 1.4 JGW 4/11/03 -	New patterns are created from a partial match between
**						*two* patterns, as described in sp71_od, %11.
** 1.5 JGW 9/11/03 -	New patterns created from an alignment of two
**						patterns as described in sp71_od, %12.
** 1.6 JGW 10/11/03 -	When a mis-match between Old patterns is detected
**						during parsing in Phase 1, the program invokes
**						extract_patterns() to create new patterns to be
**						added to old_patterns. In this case, the alignment
**						containing the mis-match is treated as an alignment
**						between the driving pattern and the target pattern
**						and each of these are treated as simple patterns
**						(see sp71_od, %13).
** 1.7 JGW 11/11/03 -	Continues development of 1.6 (which now includes
**						functions for displaying hit sequences in 
**						horizontal or vertical format) and revises
**						extract_patterns() to work with hit sequences
**						rather than alignments. This saves having to
**						construct alignments which are then discarded.
** 1.8 JGW 5/12/03 -	Returns to alignments that omit columns for
**						non-hit New symbols. Continues development.
**						Tries a new version of compare_patterns that
**						ensures that, if two left brackets are matched,
**						then the corresponding pair of right brackets
**						must be matched. This attempt fails: checking
**						the validity of bracket matches at the time
**						hits are recorded is not straightforward.
** 1.9 JGW 8/12/03 -	This version checks the validity of bracket
**						matchings just before a hit sequence is
**						converted into an alignment. If the hit sequence
**						contains invalid matchings of brackets, it is
**						rejected.
** 1.10 JGW 9/12/03 -	Modified so that brackets no longer have the
**						status IDENTIFICATION and discrimination symbols
**						are added only when they are actually needed
**						(see sp71_od, %16).
** 2.0 JGW 9/12/03 -	Creates version 3 of extract_patterns().
** 2.1 JGW 12/12/03 -	Introduces index for matches between brackets, as
**						described in sp70_od, %18.
** 2.2 JGW 22/1/04 -	Scraps the system for checking legal matches between
**						brackets in v 2.1 and replaces it with a system that
**						checks left and right brackets in any one pattern (see
**						sp71_od, %20). This version turns out to be very 
**						inefficient owing to the multiplicity of hit
**						sequences arising from unconstrained matching of
**						brackets.
** 2.3 JGW 22/1/04 -	This enforces legal matches between brackets in
**						the same way as in SP62 - by only matching 'outer'
**						brackets with a legal pair of 'inner' brackets.
** 2.4 JGW 23/1/04 -	Refinements as described in sp71_od, %21.
** 2.5 JGW 28/1/04 -	Refinement of cleaning up process for grammars,
**						as described in sp71_od, %23.
** 3.0 JGW 13/5/04 -	1 Any kind of mismatch or incomplete matching of 
**						a pattern during parsing should lead to the
**						creation of new coded patterns to be added to Old.
**						2 After each pattern from new is parsed, with 
**						the creation of new patterns for Old, all the 
**						New patterns up to and including the current 
**						New pattern are reparsed, sifting and sorting 
**						is applied, and all Old patterns other than those 
**						in the best one or two grammars are discarded. 
**						This should help to reduce the size of Old and 
**						speed up later processing. It also enables one 
**						to get an idea of how the grammars are developing.
**						See sp71_od, %27.
** 4.1 JGW 2/6/04 -		Derived from v 3.0. This version attempts to 
**						concatenate parsings when the main parsing
**						process is finished and then to learn new
**						structures from such parsings. See sp71_od, %31.
** 5.0 JGW 7/6/04 -		Only 'full' alignments are accepted at the end
**						of each cycle for passing on to the next cycle,
**						ie alignments in which all the C-symbols are
**						matched. At the end of each cycle, the system
**						tries to combine sub-alignments to find about 2
**						'good' combinations of sub-alignments.
**						See sp71_od, %33.
** 5.1 JGW 11/6/04 -	Modifies the functions for writing out alignments
**						so that all symbols are seen in their correct
**						positions relative to other symbols.
**						See sp71_od, %34.
** 5.2 JGW 12/6/04 -	Re-writes compare_patterns_with_brackets() as 
**						described in sp71_od, %35.
** 5.3 JGW 15/6/04 -	Sorting out problems with parsing and formation
**						of composite alignments as described in
**						sp71_od, %36.
** 5.4 JGW 15/6/04 -	Creates abstract patterns and composite alignments
**						from 'good' combinations (see sp71_od, %37).
** 5.5 JGW 21/6/04 -	Distinguishes 'driving' alignments from all of
**						current_alignments and adds code pattern to Old
**						for every completed alignment, as described in
**						sp71_od, %38 and %39.
** 5.6 JGW 25/6/04 -	Re-uses CLASS_SYMBOLs in different contexts.
**						(see sp71_od, %41.)
** 6.0 JGW 23/7/04 -	Reorganisation of SP71 as described in sp71_od,
**						%45 (10, step 1). The overall aim is integrate 
**						recursive checking of newly-created patterns 
**						with the recursive building of multiple 
**						alignments. Explicit building of multiple 
**						alignments will be replaced by the successive 
**						processing of code patterns. If explicit 
**						multiple alignments are required, they
**						can be derived from the encodings as required.
**						This version does parsing with code patterns but
**						does not yet integrate the generation of code
**						patterns with parsing (see sp71_od, %47).
** 6.1 JGW 28/7/04 -	Attempts to integrate the creation of code patterns
**						with parsing, as described in sp71_od, %47.
** 6.2 JGW 30/7/04 -	Continues integration and implements composite rule
**						described in sp71_od, %50.
** 6.3 JGW 3/8/04 -		Develops the idea that each unified pattern assumes
**						the role of the abstract pattern and a succession
**						of unmatched portions of an alignment are encoded
**						as a single sequence, not a sucession of discrete
**						sequences. See sp71_od, %52.
** 7.0 JGW 5/8/04 -		Returns to alignments as the basis for learning
**						rather than code patterns (see sp71_od, %53). This
**						version builds on the developments in v 6.3.
** 7.1 JGW 10/8/04 -	Re-introduces combine_alignments(), retains the
**						requirement that only 'full' alignments can proceed
**						to the next cycle of recognise() and postpones
**						learning until recognise() is finished. (See
**						sp71_od, %55 to %59). This version not completed.
** 7.2 JGW 6/12/04 -	A new start as described in sp71_od, %62.
** 7.3 JGW 17/12/04 -	Further development with the main goal to provide
**						*alternative* encodings of null elements (sp71_od,
**						%65) with subsidiary goals as described in that
**						section.
** 7.4 JGW 20/12/04 -	Creates new abstract patterns when required rather
**						than in response to null patterns (see sp71_od, %67).
** 7.5 JGW 28/12/04 -	Tries to sort out apparent anomalies in the
**						sifting and sorting part of the program as
**						described in sp71_od, %72.
** 7.6 JGW 5/1/05 -		Rationalisation of class symbols and discrimination
**						symbols (to become context symbols and unique
**						identifiers) as described in sp71_od, %77.
** 7.7 JGW 10/1/05 -	Tries learning by merging all the Old patterns in
**						the reference alignment as described in sp71_od, %79.
**						This version was not completed and contains
**						programming errors.
** 7.8 JGW 12/1/05 -	Attempts learning that preserves intermediate-level
**						structures, as described in sp71_od, %81.
** 7.9 JGW 25/1/05 -	Further development as described in sp71_od, %83
**						(3): To ensure lossless compression,
**						create code patterns for each New pattern and include
**						them with the grammars for these patterns.
**						After reflection, this item is dropped
**						(see sp71_od, %84). 
**						This version also introduces the status
**						BOUNDARY_MARKER for LEFT_BRACKET or RIGHT_BRACKET
**						at the beginnings and ends of patterns (as in
**						SP62). In Phase 2, only FULL_B alignments are selected
**						as described in sp71_od, %84.
** 7.10 JGW 31/1/05 -	Further development as described in sp71_od, %83
**						(4 and 5):  4 To ensure that the abstract
**						patterns have a function in compression, only
**						introduce '#' symbols when they are actually
**						needed to differentiate alternatives, re-use
**						the same symbols in different contexts, and give
**						these symbols the minimum number of bits needed
**						to differentiate them from each other. On reflection,
**						unique ID symbols are better than discrimination
**						symbols and they will be retained (see sp71_od,
**						%86). 5 Clean up grammars more often.
** 7.12 JGW 31/1/05 -	Derived from v 7.10. This version has two separate
**						learning procedures for creating new patterns to be
**						added to Old: one applies *within* the scope of
**						an alignment, as before, and the other applies
**						*outside* the scope of one or more alignments and
**						can be applied to composite alignments as well as
**						single alignments. The program also enforces the
**						rule that an alignment can only proceed from one
**						parsing cycle to the next if all its CONTENTS symbols
**						are matched (as before) and all the New hit symbols
**						within the scope of the alignment form a coherent
**						sequence with no gaps in the New pattern.
**						(see sp71_od, %91).
** 7.13 JGW 21/2/05 -	Modifies compiling of grammars so that, for any
**						given pattern from New, an alignment that is
**						contained within another alignment is not used.
**						(see sp71_od, %97). Unique ID symbols are only
**						added to patterns if there is a genuine choice
**						between two alternatives in a given context or
**						if the pattern is a top-level pattern (see
**						sp71_od, %99).
** 8.0 JGW 1/3/05 -		Attempts to introduce generalisation and the
**						correction of over-generations (see sp71_od,
**						%102).
** 8.1 JGW 17/3/05 -	Attempts to fix problems when short sentences
**						come before long ones. This version successfully
**						abstracts 'correct' grammars when short sentences
**						come before long ones and vice versa (see sp71_od,
**						%109).
** 8.2 JGW 22/3/05 -	Further refinement of the program. [Converted
**						into v 9.0].
** 9.0 JGW 30/3/05 -	Attempts recursive application of matching
**						two patterns and deriving new patterns from
**						partial matches, as outlined in sp71_od, %112
**						and %113. 
**						
*/

#include "SP71_head.h"

#define PRINT_CD_VALUES FALSE
#define MAX_DR_PATTS_ALIGNMENT 10
#define CONTAINED_IN FALSE
#define NUMBER_OF_PRESENTATION_GRAMMARS 3

double size_of_best_grammar ;
char *in_filename ;
char *parameters_filename ;
char *out_filename ;
char *latex_filename ;
char *plot_filename ;
FILE *input_file ;
FILE *parameters_file ;
FILE *output_file ;
FILE *latex_file ;
FILE *plot_file ;

group *corpus ;
group *new_patterns ; // New patterns supplied at the start of processing
group *old_patterns ; // Old patterns supplied at the start of processing.
	// In 'learning' mode, there may not be any patterns in old_patterns.
group *original_symbols_in_corpus ;
group *symbol_types_in_old ;

group *parsing_alignments ; // This holds alignments for the
	// current New pattern.
group *cumulative_parsing_alignments ; // In Phase 2, this holds 
	// alignments for all the new patterns up to and including
	// the current New pattern.
group *selected_cumulative_parsing_alignments ;
group *symbols_in_new ; // A list of the types of symbols (symbols with
	// a given name) found in new_patterns.
group *set_of_grammars ;
group *set_of_combinations ;
group *best_combinations ;
sequence *current_new_pattern ;
grammar *naive_grammar ; // Contains the patterns from New, each one
	// with added code symbols so that it can be used for encoding
	// data.
hit_node *hit_root ; /* A pointer to the root of the hit structure */
hit_node *hn_master ; /* Used in add_hit(). */
int original_alphabet_size ; // The size of the alphabet of symbols 
	// used in the original corpus.
int current_alphabet_size ; // The size of the alphabet after learning
	// has been done, including the creation of new code symbols.
int group_ID_number = 1 ;
int sequence_ID_number = 1 ;
int hit_node_ID_number = 1 ;
int combination_ID_number = 1 ;
int grammar_ID_number = 1 ;
int cycle ;
int phase ;
int new_patterns_counter ;
double score_for_best_grammar, G_for_best_grammar,
	E_for_best_grammar, G_naive = 0, E_naive = 0, GE_naive,
	raw_data = 0, compression ;

/*** ARRAYS, CONSTANTS AND INDICES FOR STORING SYMBOL COUNTS FOR
EACH SYMBOL IN NEW AND FOR STORING THE HIT STRUCTURE ***/

/*** STRUCTS, ARRAYS, CONSTANTS AND INDICES ***/

struct pnc_entry
{
	sequence *al1 ; // The alignment from which the pnc comes.
	sequence *pnc ; // A 2-row alignment which represents the pnc.
	int next_set ; // An index pointer to the next set of pncs.
	int next_pnc ; // An index pointer to the next pnc in
				// given set.
} ; // Used in probabilities_of_inferences

hit_node **leaf_array ; /* leaf_array[] is used for recording the
	leaf nodes of the hit structure. */

int *sort_array ; /* sort_array[] is used for sorting the
	entries in leaf_array[]. */

int fe_sort ; /* The first empty entry in sort_array[]. */

sequence **alignments_array ;

sequence *original_patterns_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;

int half_hit_structure_rows ;

struct patterns_counts_record
{
	sequence *pattern1 ;
	int frequency, max_cioa, count_in_one_alignment ;
		// max_cioa = "maximum count in one alignment".
		// frequency is the cumulative value of max_cioas
		// for successive New patterns.
} ;

struct patterns_counts_record *patterns_counts_array ;

int size_of_old_patterns ;

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For the grammars in set_of_grammars, this function writes
**	out each grammar.
**
** CALLING SEQUENCE:
**
**	void write_grammars(int limit, bool write_derived_from)
**
** FORMAL ARGUMENTS:
**
**	Return value:			void
**
**	limit:					The number of grammars to be written.
**
**	write_derived_from:		If true, 'derived_from' field is written,
**							otherwise it is not.
**
** IMPLICIT INPUTS:
**
**	set_of_grammars
**
** IMPLICIT OUTPUTS:
**
**	Cleaned up grammars.
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_grammars(int limit, bool write_derived_from)
{
	grammar *grammar1 ;
	int counter = 0 ;

	list_for(grammar1, grammar, set_of_grammars)
	{
		grammar1->write_grammar(write_derived_from, false) ;
		grammar1->write_grammar(write_derived_from, true) ;
		if (++counter >= limit) break ;
	}
} // write_grammars

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For each pattern in old_patterns, this function counts the number
**	of times it is recognised in full_alignments (all the
**	full alignments formed for ONE pattern from New). This
**	count is the maximum number of times it is 'completely' matched
**	in any ONE alignment for a given pattern from New. In this context,
**	'complete' matching means that all the CONTENTS symbols of
**	the given pattern are matched and that all the CONTENTS
**	symbols of all the other patterns in the alignment are matched.
**
**	Notice that this method of counting avoids spurious double counting
**	that might arise from the fact that any given pattern from New
**	may appear in several different alternative alignments. Amongst
**	these alternative alignments, we are only interested in the
**	*maximum* count in any *one* alignment for a given pattern from New.
**	These maximum counts for each pattern from New are summed across
**	the one or more patterns in New.
**
** CALLING SEQUENCE:
**
**	void count_patterns_and_symbol_types(sequence *cnp)
**
**	cnp:		The last New pattern to be processed in
**				the main program. If the value is NIL,
**				all patterns are to be processed.
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	old_patterns, full_alignments
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void count_patterns_and_symbol_types(sequence *cnp)
{
	sequence *pattern1, *pattern2, *alignment1, *pattern3, *pattern4 ;
	int sequence_depth, row ;

	delete symbol_types_in_old ; // This deletes the group and
		// all the symbols in the group. The next function 
		// re-creates everything from scratch.

	symbol_types_in_old = 
		old_patterns->compile_alphabet(&current_alphabet_size) ;

	size_of_old_patterns = old_patterns->count_number_of_children() ;
	patterns_counts_array =
		new patterns_counts_record[size_of_old_patterns] ;

	int index1 = 0 ;

	list_for(pattern1, sequence, old_patterns)
	{
		patterns_counts_array[index1].pattern1 = pattern1 ;
		patterns_counts_array[index1].frequency = 0 ;
		index1++ ;
	}

	// For each 'full' alignment, count the number of occurrences
	// of each pattern from Old in the alignment. For each New pattern,
	// and any given Old pattern, find the maximum number of times that
	// Old pattern appears any alignment that parses the New pattern. Add
	// that value to the frequency value for the Old pattern.

	// Print alignments where the New pattern and all the Old patterns
	// are fully matched.

	fprintf(output_file, "CUMULATIVE 'FULL_A' ALIGNMENTS FROM PARSING (") ;
	print_pattern_cycle(false, cnp) ;
	fprintf(output_file, "):\n\n") ;

	list_for(alignment1, sequence, cumulative_parsing_alignments)
	{
		if (alignment1->get_degree_of_matching() != FULL_A) continue ;

		fprintf(output_file, "%s%d%s",
			"ID",
			alignment1->get_ID(),
			": ") ;
		alignment1->write_tree_object(PRINT_SEQUENCE_FREQUENCY) ;
	}

	cumulative_parsing_alignments->sort_by_compression_difference() ;

	// For each of the patterns in new_patterns, obtain values
	// for max_cioa and add them to the frequency values of
	// relevant patterns.

	list_for(pattern3, sequence, new_patterns)
	{
		for (index1 = 0; index1 < size_of_old_patterns; index1++)
			patterns_counts_array[index1].max_cioa = 0 ;

		// Obtain values for count_in_one_alignment and max_cioa.

		list_for(alignment1, sequence, cumulative_parsing_alignments)
		{
			if (alignment1->get_degree_of_matching() != FULL_A) continue ;
			pattern4 = alignment1->get_row_pattern(0) ;
			if (pattern4 != pattern3) continue ;

			// We now processing only those alignments that have
			// pattern3 as their New pattern.

			// For each of the patterns in alignment1
			// (except the current New pattern), update
			// count_in_one_alignment and max_cioa.

			for (index1 = 0; index1 < size_of_old_patterns; index1++)
				patterns_counts_array[index1].count_in_one_alignment = 0 ;

			sequence_depth = alignment1->get_sequence_depth() ;
			for (row = 1; row < sequence_depth; row++)
			{
				pattern1 = alignment1->get_row_pattern(row) ;
				for (index1 = 0; index1 < size_of_old_patterns; index1++)
				{
					pattern2 = patterns_counts_array[index1].pattern1 ;
					if (pattern1 == pattern2) break ;
				}

				if (index1 >= size_of_old_patterns)
					abort_run("pattern1 not found in \
						count_patterns_and_symbol_types()") ;

				(patterns_counts_array[index1].count_in_one_alignment)++ ;
				if (patterns_counts_array[index1].count_in_one_alignment >
					patterns_counts_array[index1].max_cioa)
						patterns_counts_array[index1].max_cioa =
						patterns_counts_array[index1].count_in_one_alignment ;
			}
		}

		// Now add max_cioa values to frequency counts for the patterns
		// in old_patterns.

		for (index1 = 0; index1 < size_of_old_patterns; index1++)
			patterns_counts_array[index1].frequency +=
				patterns_counts_array[index1].max_cioa ;

		if (pattern3 == cnp) break ;
	} // Get next New pattern.

	// Transfer final frequency values to patterns in Old and print
	// them out at the same time.

	fprintf(output_file, "PATTERNS IN OLD (") ;
	print_pattern_cycle(false, cnp) ;
	fprintf(output_file, "):\n\n") ;

	int frequency ;
	for (index1 = 0; index1 < size_of_old_patterns; index1++)
	{
		pattern1 = patterns_counts_array[index1].pattern1 ;
		frequency = patterns_counts_array[index1].frequency ;
		pattern1->set_frequency(frequency) ;
		pattern1->write_pattern(true, true) ;
	}

	// Find the frequency of each symbol type by scanning
	// over the patterns in the corpus and adding the frequency
	// of the pattern to the frequency of the symbol type for
	// each occurrence of each symbol in the pattern in which
	// it occurs.
	
	find_symbol_frequencies(symbol_types_in_old, false, true,
		cnp) ; 

	// Compute bit_cost for each symbol type. Assign costs to
	// instances of the symbols in new_patterns and old_patterns.

	calculate_and_assign_frequencies_and_costs(symbol_types_in_old, false) ;
		
	delete[] patterns_counts_array ;

} // count_patterns_and_symbol_types

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether or not an alignment has all its New symbols matched
**	and all CONTENTS symbols in its Old patterns matched. If all New symbols
**	and all CONTENTS symbols in Old patterns are matched, the alignment is
**	marked as FULL_A. If all CONTENTS symbols in Old patterns are matched
**	but not all New symbols are matched, the alignment is marked as FULL_B.
**	Otherwise, the alignment is marked as PARTIAL.
**
** CALLING SEQUENCE:
**
**	int sequence::find_degree_of_matching(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		FULL_A, FULL_B or PARTIAL.
**
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

int sequence::find_degree_of_matching(sequence *cnp)
{
	symbol *col1, *symbol1 ;
	int i, return_value ;
	bool all_new_symbols_are_matched,
		all_old_contents_symbols_matched = true ;

	// Check to see whether all the New symbols are matched.

	all_new_symbols_are_matched = this->all_new_symbols_matched(cnp) ;

	// Check whether all the CONTENTS symbols of all the Old
	// patterns are matched.

	list_for(col1, symbol, this)
	{
		if (col1->is_a_hit()) continue ;

		// Find the single symbol in an Old pattern in this column.
		// There should not be any New symbol because, in general,
		// unmatched New symbols are not entered into alignments.

		symbol1 = col1->find_unmatched_symbol() ;

		if (symbol1 == NIL)
			abort_run("Empty column in sequence::find_degree_of_matching().") ;

		if (symbol1->get_status() == CONTENTS)
		{
			all_old_contents_symbols_matched = false ;
			break ;
		}
	}

	// If all the New symbols are not matched, check to see whether
	// any of the unmatched symbols fall within the scope of
	// of any one Old pattern. Strictly speaking, it should only
	// ever be necessary to check the bottom Old pattern in any
	// alignment because the rules for the formation of alignments
	// require that only FULL_B alignments can proceed from one
	// parsing cycle to the next or be involved in the formation
	// of composite alignments.

	int row, sequence_length = count_number_of_children(),
		index1, index2, new_int_pos1, new_int_pos2 ;
	symbol **col_array, *new_symbol, *old_symbol ;
	bool backwards_symbol_found, forwards_symbol_found,
		unmatched_new_within_scope = false ;
	if (all_new_symbols_are_matched == false)
	{
		// Set up the sequence as an array.

		col_array = new symbol*[sequence_length] ;
		i = 0 ;
		list_for(col1, symbol, this)
		{
			col_array[i] = col1 ;
			i++ ;
		}

		// Now search for gaps in the New-symbol hit sequence ;

		new_int_pos2 = NULL_VALUE ;
		for (index1 = 0; index1 < sequence_length; index1++)
		{
			col1 = col_array[index1] ;
			new_symbol = col1->get_row_symbol(0) ;
			if (new_symbol == NIL) continue ;

			new_int_pos1 = col1->get_row_orig_int_pos(0) ;
			if (new_int_pos2 == NULL_VALUE) goto L1 ;

			if (new_int_pos1 - new_int_pos2 > 1)
			{
				// For each row, search backwards from index2
				// and forwards from index1 to see whether there
				// is any non-NIL symbol in the row. If there is
				// in both directions, then the gap falls within
				// the scope of the Old pattern on this row.

				for (row = sequence_depth - 1; row >= 1; row--)
				{
					backwards_symbol_found =
						forwards_symbol_found = false ;

					// Search backwards first.

					for (i = index2; i >= 0; i--)
					{
						col1 = col_array[i] ;
						old_symbol = col1->get_row_symbol(row) ;
						if (old_symbol != NIL)
						{
							backwards_symbol_found = true ;
							break ;
						}
					}

					// Now search forwards.

					for (i = index1; i < sequence_length; i++)
					{
						col1 = col_array[i] ;
						old_symbol = col1->get_row_symbol(row) ;
						if (old_symbol != NIL)
						{
							forwards_symbol_found = true ;
							break ;
						}
					}

					if (backwards_symbol_found
						&& forwards_symbol_found)
					{
						// We have found a break in the New hit
						// sequence within the scope of an
						// Old pattern

						unmatched_new_within_scope = true ;
						if (row < sequence_depth - 1)
							abort_run("Anomalous alignment in \
								sequence::find_degree_of_matching().") ;
						goto L2 ;
					}
				}
			}

			L1: new_int_pos2 = new_int_pos1 ;
			index2 = index1 ;
		}

		delete[] col_array ;
	}

	L2: ;

	if (all_new_symbols_are_matched && all_old_contents_symbols_matched)
	{
		set_degree_of_matching(FULL_A) ;
		return_value = FULL_A ;
	}
	else if (all_old_contents_symbols_matched
		&& unmatched_new_within_scope == false)
	{
		set_degree_of_matching(FULL_B) ;
		return_value = FULL_B ;
	}
	else if (all_old_contents_symbols_matched
		&& unmatched_new_within_scope == true)
	{
		set_degree_of_matching(FULL_C) ;
		return_value = FULL_C ;
	}
	else
	{
		set_degree_of_matching(PARTIAL) ;
		return_value = PARTIAL ;
	}

	return(return_value) ;

} // sequence::find_degree_of_matching

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether or not an alignment has all the DATA_SYMBOLs in
**	it Old patterns matched to symbols in New.
**
** CALLING SEQUENCE:
**
**	bool sequence::has_all_data_symbols_matched()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if all DATA_SYMBOLs are matched to symbols in New,
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool sequence::has_all_data_symbols_matched()
{
	symbol *col1, *symbol1, *new_symbol ;
	int row ;

	list_for(col1, symbol, this)
	{
		// Look in rows below row 0 to see that any Old symbols have
		// type DATA_SYMBOL. Any such symbol must be matched to
		// a New symbol, otherwise the function returns false.

		for (row = 1; row < sequence_depth; row++)
		{
			symbol1 = col1->get_row_symbol(row) ;
			if (symbol1 == NIL) continue ;
			if (symbol1->get_type() != DATA_SYMBOL) break ;

			// We have an Old symbol that is a DATA_SYMBOL.

			new_symbol = col1->get_row_symbol(0) ;
			if (new_symbol == NIL) return(false) ; // We have found
				// an Old DATA_SYMBOL that is not matched with a
				// New symbol.
			break ; // There is no need to carry on testing
				// other symbols in the column.
		}
	}

	return(true) ; // All the DATA_SYMBOLs in the alignment are matched
		// to New symbols.

} // sequence::has_all_data_symbols_matched

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For the 'full' alignments stored in 
**	full_alignments, re-compute codes and 
**	encoding costs. Compute total_cost for each of the patterns in
**	new_patterns and old_patterns.
**
** CALLING SEQUENCE:
**
**	void compute_scores(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	cnp:			The last New pattern to be processed. If the
**					value is NIL, all New patterns are to be
**					processed.
**
** IMPLICIT INPUTS:
**
**	full_alignments
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void compute_scores(sequence *cnp)
{
	sequence *al1, *pattern1 ;
	list_element *el_pos1 = NIL ;

	list_for_el_pos(al1, sequence, cumulative_parsing_alignments, el_pos1)
	{
		if (al1->get_degree_of_matching() != FULL_A) continue ;
		al1->correct_column_values() ; // Each column receives the
			// frequency and bit_cost values for the symbol type
			// within the column (changed as a result of the
			// application of count_patterns_and_symbol_types()).
		al1->make_code(false) ;
	}

	// Compute costs for patterns in new_patterns

	fprintf(output_file, "Encoding costs for New patterns:\n\n") ;

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, new_patterns, el_pos1)
	{
		pattern1->compute_costs() ;

		fprintf(output_file, "%s%d%s%1.2f%s",
			"ID",
			pattern1->get_ID(),
			": ",
			pattern1->get_encoding_cost(),
			" ") ;
		pattern1->write_tree_object(PRINT_NO_FREQUENCIES) ;

		if (pattern1 == cnp) break ;
	}

	// Compute costs for patterns in old_patterns.

	fprintf(output_file, "Encoding costs for Old patterns:\n\n") ;

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, old_patterns, el_pos1)
	{
		pattern1->compute_costs() ;

		fprintf(output_file, "%s%d%s%1.2f%s",
			"ID",
			pattern1->get_ID(),
			": ",
			pattern1->get_encoding_cost(),
			" ") ;
		pattern1->write_tree_object(PRINT_SEQUENCE_FREQUENCY) ;
	}

} // compute_scores

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This function copies the patterns in the three best grammars
**	into three new grammars and then cleans out unnecessary symbols,
**	and renumbers the symbols tidily. Copying is necessary because it
**	often happen that a given pattern appears in more than one of the
**	best grammars and cleaning and tidying may give a different result
**	in each case.
**
** CALLING SEQUENCE:
**
**	void clean_and_tidy_best_grammars()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void clean_and_tidy_best_grammars()
{
	grammar *grammar1, *grammar2 ;
	int counter = 0 ;

	fprintf(output_file, "CLEANING AND TIDYING OF BEST GRAMMARS:\n\n") ;

	list_for (grammar1, grammar, set_of_grammars)
	{
		if (++counter > NUMBER_OF_PRESENTATION_GRAMMARS) break ;
		grammar2 = new grammar ;
		grammar2->copy_details_and_patterns(grammar1) ;
		grammar2->clean_up(grammar1->get_ID()) ;
		grammar2->tidy_up_code_symbols(grammar1->get_ID()) ;
		grammar2->delete_patterns() ;
		delete grammar2 ;
	}

} // clean_and_tidy_best_grammars

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Given a list of 'full' alignments from the parsing of patterns in New
**	(in full_alignments), this function compiles
**	a list of alternative grammars for the patterns in New and, for
**	each one, calculates a value for G (the size of the grammar) 
**	and E (the size of New when it has been encoded in terms of 
**	the grammar).
**
**	This function uses two constraints: full_alignment_limit (which
**	restricts the number of alternative alignments that may be
**	considered for any one pattern from New; and grammar_limit (which
**	restricts the number of alternative grammars that may be developed
**	at any one time.
**
**	This function also measures G and E for the best grammars found
**	for successive patterns from New and outputs this information in
**	a form that is suitable for plotting.
**
**	The code patterns used to derive E are included with the patterns
**	that are used to derive G.
**
** CALLING SEQUENCE:
**
**	void compile_alternative_grammars(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	cnp:			The last New pattern to be processed in
**					the main program.
**
** IMPLICIT INPUTS:
**
**	full_alignments
**
** IMPLICIT OUTPUTS:
**
**	set_of_grammars
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void compile_alternative_grammars(sequence *cnp)
{
	sequence *pattern_new, *coded_pattern_new, *pattern_row_0, 
		*full_alignment ;
	int alignment_counter, grammar_counter, np_counter ;
	group *temp_set_of_grammars = new group ;
	grammar *grammar1, *grammar2, *best_grammar, *grammar3,
		*grammar_tree = new grammar ; // A NULL grammar that
			// forms the root of the tree of grammars.
	double lowest_score, temp_score ;
	bool identical_grammars_found ;

	fprintf(output_file, "START OF COMPILING ALTERNATIVE GRAMMARS:\n\n") ;

	compute_scores(cnp) ; // For the 'full' alignments 
		// stored in cumulative_parsing_alignments, re-compute codes and 
		// encoding costs. Compute total_cost for each of the patterns in
		// new_patterns and old_patterns. This function also corrects
		// the values for frequency and bit_cost for each column
		// in each alignment in full_alignments and it generates
		// explicit code patterns from each full alignment.

	// Now compile grammars.

	cumulative_parsing_alignments->sort_by_compression_difference() ;

	fprintf(output_file, "Cumulative parsing alignments in order of CD:\n\n") ;

	list_for(full_alignment, sequence, cumulative_parsing_alignments)
	{
		fprintf(output_file, "%s%d%s%3.2f%s",
			"ID",
			full_alignment->get_ID(),
			", CD = ",
			full_alignment->get_compression_difference(),
			"\n") ;
	}

	fprintf(output_file, "\n") ;

	naive_grammar->initialise() ;
	list_element *el_pos1 = NIL ;
	np_counter = 0 ;
	list_for_el_pos(pattern_new, sequence, new_patterns, el_pos1)
	{
		np_counter++ ;
		coded_pattern_new = naive_grammar->get_next_pattern() ;
		alignment_counter = 0 ;
		list_for(full_alignment, sequence, selected_cumulative_parsing_alignments)
		{
			if (full_alignment->is_composite_alignment()) continue ;

			if (full_alignment->get_degree_of_matching() != FULL_A) continue ;

			// Select alignments that contain pattern_new in row 0.

			pattern_row_0 = full_alignment->get_row_pattern(0) ;
			if (pattern_row_0 != pattern_new) continue ;

			alignment_counter++ ;
			if (alignment_counter > full_alignment_limit)
			{
				fprintf(output_file, "%s%d%s",
					"FULL_ALIGNMENT_LIMIT (",
					full_alignment_limit,
					") has been reached for New pattern:\n") ;
				pattern_new->write_pattern(true, false) ;
				break ;
					// This cut-off assumes that full alignments in 
					// full_alignments have been sorted in
					// descending order of CD score.
			}
			// full_alignment has pattern_new in its row 0.

			if (set_of_grammars->is_empty())
			{
				grammar1 = new grammar ;
				grammar_tree->add_derived_grammar(grammar1) ;
				grammar1->
					set_derived_from_alignment(full_alignment) ;
				temp_set_of_grammars->add_child(grammar1) ;
				grammar1->compile_grammar(full_alignment) ;

				grammar1->compute_G() ;
				grammar1->increment_E(full_alignment->
					get_encoding_cost()) ;
				grammar1->sum_G_and_E() ;

				// Diagnostic

				#if DIAGNOSTIC1
				fprintf(output_file, "DIAGNOSTIC:\n\n") ;
				grammar1->write_grammar(true) ;
				fprintf(output_file, "END DIAGNOSTIC\n\n") ;
				fflush(output_file) ;
				#endif
			}
			else
			{
				// Step through the list of grammars as it was
				// at the end of processing the previous pattern
				// from New.

				list_for(grammar1, grammar, set_of_grammars)
				{
					grammar2 = new grammar(*grammar1) ;
					grammar1->add_derived_grammar(grammar2) ;
					grammar2->set_derived_from_grammar(grammar1->get_ID()) ;
					grammar2->
						set_derived_from_alignment(full_alignment) ;
					grammar2->compile_grammar(full_alignment) ;

					grammar2->compute_G() ;
					grammar2->increment_E(full_alignment->
						get_encoding_cost()) ;
					grammar2->sum_G_and_E() ;

					// Diagnostic

					#if DIAGNOSTIC1
					fprintf(output_file, "DIAGNOSTIC:\n\n") ;
					grammar2->write_grammar(true) ;
					fprintf(output_file, "END DIAGNOSTIC\n\n") ;
					fflush(output_file) ;
					#endif

					// Compare grammar2 with the grammars that are
					// already in temp_set_of_grammars. If a match
					// is found with any of them, determine which one
					// has the worst (highest) score and 
					// remove it from further consideration.

					identical_grammars_found = false ;
					list_for(grammar3, grammar, temp_set_of_grammars)
					{
						if (grammar2->matches(grammar3))
						{
							identical_grammars_found = true ;
							break ;
						}
					}

					if (identical_grammars_found)
					{
						if (grammar2->get_score() > grammar3->get_score())
						{
							#if DIAGNOSTIC2
							fprintf(output_file, "%s%d%s%3.2f%s%d%s%3.2f%s",
								"New grammar GR",
								grammar2->get_ID(),
								" (score = ",
								grammar2->get_score(),
								") is the same as the previous grammar\nGR",
								grammar3->get_ID(),
								" (score = ",
								grammar3->get_score(),
								") and is not considered further.\n\n") ;
							#endif
							// delete grammar2 ;
						}
						else
						{
							#if DIAGNOSTIC2
							fprintf(output_file, "%s%d%s%3.2f%s%d%s%3.2f%s",
								"Previous grammar GR",
								grammar3->get_ID(),
								" (score = ",
								grammar3->get_score(),
								") is the same as the new grammar\nGR",
								grammar2->get_ID(),
								" (score = ",
								grammar2->get_score(),
								") and is not considered further.\n\n") ;
							#endif
							temp_set_of_grammars->extract_child(grammar3) ;
							// delete grammar3 ;
							temp_set_of_grammars->add_child(grammar2) ;
						}
					}
					else temp_set_of_grammars->add_child(grammar2) ;
				}
			}
		}

		// Release all the grammars in set_of_grammars

		set_of_grammars->release_children() ;

		// Compute the score of each grammar in temp_set_of_grammars
		// as G + E. At the same time, count the number of grammars
		// that have been formed.

		grammar_counter = 0 ;
		list_for(grammar1, grammar, temp_set_of_grammars)
		{
			grammar_counter++ ;
			grammar1->sum_G_and_E() ;

			// Diagnostic

			#if DIAGNOSTIC2
			fprintf(output_file, "DIAGNOSTIC:\n\n") ;
			grammar1->write_grammar(true) ;
			fprintf(output_file, "END DIAGNOSTIC\n\n") ;
			fflush(output_file) ;
			#endif
		}

		if (verbose)
			fprintf(output_file, "%s%d%s%d%s",
				"Number of grammars formed for New pattern ID",
				pattern_new->get_ID(),
				" = ",
				grammar_counter,
				"\n\n") ;

		// Now transfer newly-updated grammars from temp_set_of_grammars
		// to set_of_grammars in ascending order of their scores (smaller
		// scores are better than bigger ones). When
		// the number of grammars has reached grammar_limit, stop
		// transfering grammars and release the remaining grammars
		// instead. Print out grammars as they are transferred.

		grammar_counter = 0 ;
		#if DIAGNOSTIC2
		fprintf(output_file, "Grammars created for New pattern:\n") ;
		pattern_new->write_pattern(true, false) ;
		#endif
		while (temp_set_of_grammars->is_empty() == false)
		{
			if (grammar_counter >= grammar_limit)
			{
				temp_set_of_grammars->release_children() ;

				fprintf(output_file, "%s%d%s%d%s",
					"GRAMMAR_LIMIT (",
					grammar_limit,
					") reached for New pattern, ID",
					pattern_new->get_ID(),
					"\n\n") ;

				break ;
			}
			else
			{
				lowest_score = HIGH_VALUE ;
				list_for(grammar1, grammar, temp_set_of_grammars)
				{
					temp_score = grammar1->get_score() ;
					if (temp_score < lowest_score)
					{
						lowest_score = temp_score ;
						best_grammar = grammar1 ;
					}
				}

				#if DIAGNOSTIC2
				fprintf(output_file, "%s%d%s",
					"GR",
					best_grammar->get_ID(),
					"\n") ;
				#endif
				temp_set_of_grammars->extract_child(best_grammar) ;

				set_of_grammars->add_child(best_grammar) ;
				grammar_counter++ ;
				if (verbose) best_grammar->write_grammar(true, false) ;
			}
		}

		if (pattern_new == cnp) break ;
	} // Repeat the cycle for the next pattern from New.

	if (set_of_grammars->is_empty() == false)
	{
		best_grammar = (grammar *)set_of_grammars->get_first_child() ;
		G_for_best_grammar = best_grammar->get_G() ;
		E_for_best_grammar = best_grammar->get_E() ;
		score_for_best_grammar = best_grammar->get_score() ;
		G_naive += coded_pattern_new->get_total_cost() ;
		raw_data += pattern_new->get_total_cost() ;
		E_naive += coded_pattern_new->get_encoding_cost() ;
		GE_naive = G_naive + E_naive ;
		naive_grammar->increment_E(E_naive) ;
		naive_grammar->increment_G(G_naive) ;
		naive_grammar->sum_G_and_E() ;
		compression = score_for_best_grammar / raw_data ;

		fprintf(plot_file, 
			"%d%s%3.2f%s%3.2f%s%3.2f%s%3.2f%s%3.2f%s%3.2f%s%3.2f%s%3.2f%s",
			new_patterns_counter,
			", ",
			G_for_best_grammar,
			", ",
			E_for_best_grammar,
			", ",
			score_for_best_grammar,
			", ",
			G_naive,
			", ",
			E_naive,
			", ",
			GE_naive,
			", ",
			raw_data,
			", ",
			compression,
			"\n") ;
	}

	// Now write out the grammars in set_of_grammars.

	fprintf(output_file, "FINAL GRAMMARS (") ;
	print_pattern_cycle(false, cnp) ;
	fprintf(output_file, "):\n\n") ;

	list_for(grammar1, grammar, set_of_grammars)
		grammar1->sort_by_ID() ;

	if (set_of_grammars->is_empty())
		fprintf(output_file, "No grammars formed.\n\n") ;
	else write_grammars(3, false) ;

	if (new_patterns_counter < number_of_patterns_in_new)
	{
		// Delete all Old patterns and replace them with patterns
		// in the n_grammars best grammars.

		purge_old_patterns(n_grammars, cnp) ;
	}
	else clean_and_tidy_best_grammars() ; // This is for final presentation.

	// Release the grammars in set_of_grammars. They are still linked
	// in to the grammar_tree and will be deleted when that tree is
	// deleted (below).

	set_of_grammars->release_children() ;

	#if DIAGNOSTIC1
	fprintf(output_file, "DIAGNOSTIC:\n\n") ;

	// Write out a trace of how the grammars were formed.

	grammar_tree->write_trace(0) ;
	fprintf(output_file, "\n") ;

	fprintf(output_file, "END DIAGNOSTIC\n\n") ;
	fflush(output_file) ;
	#endif

	// Delete all the grammars in the grammar tree recursively.

	delete grammar_tree ;

} // compile_alternative_grammars

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a selection of cumulative_parsing_alignments and puts them
**	in selected_cumulative_parsing_alignments. The alignments that are
**	selected are those that are FULL_A and are not driving alignments
**	for any other alignment.
**
** CALLING SEQUENCE:
**
**	void select_alignments()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	cumulative_parsing_alignments
**
** IMPLICIT OUTPUTS:
**
**	selected_cumulative_parsing_alignments
**
** SIDE EFFECTS:
**
**	NONE
*/

void select_alignments()
{
	sequence *alignment1, *al1 ;
	list_element *el_pos1 ;
	bool is_driving_alignment ;
	int full_alignment_ID ;

	cumulative_parsing_alignments->sort_by_ID() ;

	list_for(alignment1, sequence, cumulative_parsing_alignments)
	{
		if (alignment1->get_degree_of_matching() != FULL_A) continue ;

		// Check that full_alignment is not the driving pattern
		// for another alignment that is also in
		// cumulative_parsing_alignments.

		el_pos1 = NIL ;
		is_driving_alignment = false ;
		full_alignment_ID = alignment1->get_ID() ;
		list_for_el_pos(al1, sequence, cumulative_parsing_alignments,
			el_pos1)
		{
			if (al1->get_driving_ID() == full_alignment_ID)
			{
				is_driving_alignment = true ;
				break ;
			}
		}

		if (is_driving_alignment) continue ;

		// alignment1 is FULL_A and it is not a driving alignment
		// for any other alignment.

		selected_cumulative_parsing_alignments->add_child(alignment1) ;
	}

} // select_alignments

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Looks for alignments in which are 'fully' matched in the sense that 
**	all the New symbols are matched and all the CONTENTS symbols are matched.
**	From these, the function counts frequencies of patterns and symbols.
**	The function ends by computing a set of alternative grammars.
**
** CALLING SEQUENCE:
**
**	void sifting_and_sorting(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	cnp:				The last New pattern to be processed in
**						the main program.
**
** IMPLICIT INPUTS:
**
**	patterns in New
**
** IMPLICIT OUTPUTS:
**
**	Sets of alternative grammars
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sifting_and_sorting(sequence *cnp)
{
	fprintf(output_file, "START OF SIFTING AND SORTING (") ;
	print_pattern_cycle(false, cnp) ;
	fprintf(output_file, ")\n\n") ;

	select_alignments() ;

	count_patterns_and_symbol_types(cnp) ;

	fprintf(output_file, "OLD PATTERNS WITH DETAILS (") ;
	print_pattern_cycle(false, current_new_pattern) ;
	fprintf(output_file, ")\n\n") ;
	old_patterns->write_patterns_with_details() ;

	compile_alternative_grammars(cnp) ;

	fprintf(output_file, "END OF SIFTING AND SORTING (") ;
	print_pattern_cycle(false, cnp) ;
	fprintf(output_file, ")\n\n") ;

} // sifting_and_sorting

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Holding function for recognise() for one New pattern.
**
** CALLING SEQUENCE:
**
**	void recognition_cycles(sequence *pattern1, bool derive_patterns)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	pattern1:			A new pattern or derived pattern to be recognised.
**	derive_patterns:	If true, new patterns are derived from partial
**						alignments, otherwise they are not.		
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Alignments in parsing_alignments.
**
** SIDE EFFECTS:
**
**	NONE
*/

void recognition_cycles(sequence *pattern1, bool derive_patterns)
{
	sequence *al1 ;
	int counter, degree_of_matching_value ;

	cycle = 0 ;

	while (recognise(pattern1)) ;

	set_of_combinations->delete_children() ;

	if (derive_patterns == false) goto L1 ;

	// Derive new patterns from partial alignments.

	counter = 0 ;

	parsing_alignments->sort_by_compression_difference() ;

	fprintf(output_file, "Start of learning:\n(") ;
	print_pattern_cycle(true, pattern1) ;
	fprintf(output_file, ")\n\n") ;

	list_for(al1, sequence, parsing_alignments)
	{
		// if (al1->is_composite())
		// {
		// 	fprintf(output_file, "%s%d%s",
		// 		"Alignment ID",
		// 		al1->get_ID(),
		// 		" is composite and is excluded from learning.\n\n") ;
		// 	continue ;
		// }

		degree_of_matching_value = al1->get_degree_of_matching() ;
		if (degree_of_matching_value != FULL_A)
		{
			if (++counter > extraction_limit) break ;

			#if DIAGNOSTIC3
			fprintf(output_file, "DIAGNOSTIC 3A:\n\n") ;
			old_patterns->write_patterns("OLD PATTERNS:",
				NULL_VALUE, NULL_VALUE) ;
			fprintf(output_file, "END DIAGNOSTIC 3A:\n\n") ;
			fflush(output_file) ;
			#endif

			al1->create_patterns() ;
		}
	}

	L1: parsing_alignments->delete_children() ;

} // recognition_cycles

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Scans the Old patterns looking for ID-symbols that have no function,
**	either as identifiers within another pattern, or as discrimination
**	symbols, or as top-level identifiers. These symbols are removed.
**
** CALLING SEQUENCE:
**
**	void find_and_remove_unnecessary_ID_symbols()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	old_patterns
**
** IMPLICIT OUTPUTS:
**
**	Modification of one or more patterns in old_patterns.
**
** SIDE EFFECTS:
**
**	NONE
*/

void find_and_remove_unnecessary_ID_symbols()
{
	symbol *symbol1, *symbol2 ;
	sequence *pattern1 ;
	int status ;
	group *ID_symbols_without_any_function = new group ;

	list_for(pattern1, sequence, old_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			status = symbol1->get_status() ;
			if (status == CONTENTS) break ;
			if (status != IDENTIFICATION) continue ;

			// Keep record of ID symbols that have no function
			// amongst the Old patterns.

			if (symbol1->has_no_function())
				ID_symbols_without_any_function->add_child(symbol1) ;
		}

		if (ID_symbols_without_any_function->is_empty())
			continue ;

		// Now remove symbols from ID_symbols_without_any_function
		// one by one, remove them from pattern1 and delete them.

		while(symbol2 = (symbol *)
			ID_symbols_without_any_function->extract_first_child())
		{
			pattern1->extract_child(symbol2) ;
			delete symbol2 ;
		}

		fprintf(output_file, "PATTERN HAS BEEN REDUCED:\n\n") ;
		pattern1->write_pattern(true, false) ;
	}

	delete ID_symbols_without_any_function ;

} // find_and_remove_unnecessary_ID_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compress the patterns in New in terms of patterns in Old (if any).
**
** CALLING SEQUENCE:
**
**	void compress_new_into_old()
**
** FORMAL ARGUMENTS:
**
**	Return value:			void
**
** IMPLICIT INPUTS:
**
**	The corpus
**
** IMPLICIT OUTPUTS:
**
**	Alignments and new patterns
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void compress_new_into_old()
{
	sequence // *copy_of_receptacle_pattern,
		*cnp ;
	list_element *el_pos1, *el_pos2 ;

	fprintf(output_file, "START OF PARSING AND LEARNING\n\n") ;

	el_pos1 = NIL ;
	new_patterns_counter = 0 ;
	list_for_el_pos(current_new_pattern, sequence, new_patterns, el_pos1)
	{
		new_patterns_counter++ ;
		fprintf(output_file, "NEXT PATTERN FROM NEW:\n\n") ;
		current_new_pattern->write_with_details(true) ;

		// PHASE 1

		phase = 1 ;

		fprintf(output_file, "%s%d%s",
			"PHASE ",
			phase,
			"\n\n") ;

		// Prepare a "receptacle_pattern".
			
		receptacle_pattern = new sequence(BASIC_PATTERN) ; // Receives 
			// symbols from current_new_pattern, one by one, after 
			// each one has been matched against symbols in Old 
			// (including any symbols in receptacle_pattern).

		old_patterns->add_child(receptacle_pattern) ;

		// Setting up.

		// Do the current_new_pattern.

		recognition_cycles(current_new_pattern, true) ;

		// Print out receptacle pattern now that it has been
		// completed. Also, count the number of children in the pattern.

		fprintf(output_file, "%s%d%s",
			"From current_new_pattern ID",
			current_new_pattern->get_ID(),
			",\nthe 'receptacle' pattern stored in Old is:\n\n") ;

		receptacle_pattern->write_with_details(true) ;
		receptacle_pattern->count_number_of_children() ;

		naive_grammar->add_pattern(receptacle_pattern) ;

		fprintf(output_file, "End of learning: (") ;
		print_pattern_cycle(false, current_new_pattern) ;
		fprintf(output_file, ")\n\n") ;

		old_patterns->write_patterns("OLD PATTERNS AFTER LEARNING AND WITH GENERALISATIONS:", NULL_VALUE,
			NULL_VALUE) ;
		fprintf(output_file, "OLD PATTERNS WITH DETAILS: (") ;
		print_pattern_cycle(false, current_new_pattern) ;
		fprintf(output_file, ")\n\n") ;
		old_patterns->write_patterns_with_details() ;

		// PHASE 2

		phase = 2 ;

		fprintf(output_file, "%s%d%s",
			"PHASE ",
			phase,
			"\n\n") ;

		fprintf(output_file, "CURRENT PATTERN FROM NEW:\n\n") ;
		current_new_pattern->write_with_details(true) ;

		find_and_remove_unnecessary_ID_symbols() ;

		sequence *al1 ;

		el_pos2 = NIL ;
		list_for_el_pos(cnp, sequence, new_patterns, el_pos2)
		{
			recognition_cycles(cnp, false) ;

			parsing_alignments->sort_by_ID() ;

			fprintf(output_file, "%s%d%s",
				"Full alignments for New pattern ID",
				cnp->get_ID(),
				" (") ;
			print_pattern_cycle(true, cnp) ;
			fprintf(output_file, ")\n\n") ;

			parsing_alignments->
				write_patterns("FULL_A", NULL_VALUE, FULL_A) ;
			parsing_alignments->
				write_patterns("FULL_B", NULL_VALUE, FULL_B) ;
			parsing_alignments->
				write_patterns("FULL_C", NULL_VALUE, FULL_C) ;

			// Transfer alignments from parsing_alignments to
			// cumulative_parsing_alignments.

			while (al1 = (sequence *)
				parsing_alignments->extract_first_child())
					cumulative_parsing_alignments->add_child(al1) ;

			if (cnp == current_new_pattern) break ;
		}

		// Using frequencies of patterns and symbols,
		// re-compute codes and encoding costs for 'full' alignments.
		// From this information, compile one or more sets of 'good'
		// grammars describing the New patterns.

		sifting_and_sorting(current_new_pattern) ;

		fprintf(output_file,
			"All alignments are deleted ready for next New pattern.\n\n") ;

		selected_cumulative_parsing_alignments->release_children() ;
		cumulative_parsing_alignments->delete_children() ;

		fprintf(output_file, "END OF ") ;
		print_pattern_cycle(false, current_new_pattern) ;
		fprintf(output_file, "\n\n") ;

		old_patterns->write_patterns("OLD PATTERNS:", NULL_VALUE,
			NULL_VALUE) ;

	} // Get next current_new_pattern from New.

} // compress_new_into_old

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Assigns status and types to symbols in corpus, compiles an alphabet
**	of symbols in the corpus and prints out its size, 
**	finds frequencies of symbols, computes corresponding
**	information costs and assigns these values to symbols in the
**	corpus.
**
**	This function also scans the corpus looking for pre-assigned
**	IDENTIFICATION symbols. Amongst those that are numeric, it looks
**	for the highest number and then sets the global variable 'context_number'
**	to be one higher. This ensures that new IDENTIFICATION symbols that
**	are assigned by the program have higher numbers than any pre-assigned
**	numeric ID symbols.
**
** CALLING SEQUENCE:
**
**	void process_symbols()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	The corpus, original_alphabet_size
**
** IMPLICIT OUTPUTS:
**
**	Sets the value of context_number
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void process_symbols()
{
	if (!identification_symbols_marked)
		assign_status_to_symbols() ;
	else
	{
		// Make sure that left and right brackets at the beginnings
		// and ends of patterns are marked as having
		// BOUNDARY_MARKER status.

		sequence *pattern1 ;
		symbol *symbol1 ;

		list_for(pattern1, sequence, new_patterns)
		{
			symbol1 = (symbol *)pattern1->get_first_child() ;
			if (*(symbol1->get_name()) == '<')
				symbol1->set_status(BOUNDARY_MARKER) ;
			symbol1 = (symbol *)pattern1->get_last_child() ;
			if (*(symbol1->get_name()) == '>')
				symbol1->set_status(BOUNDARY_MARKER) ;
		}

		list_for(pattern1, sequence, old_patterns)
		{
			symbol1 = (symbol *)pattern1->get_first_child() ;
			if (*(symbol1->get_name()) == '<')
				symbol1->set_status(BOUNDARY_MARKER) ;
			symbol1 = (symbol *)pattern1->get_last_child() ;
			if (*(symbol1->get_name()) == '>')
				symbol1->set_status(BOUNDARY_MARKER) ;
		}
	}

	assign_type_to_symbols() ;

	original_symbols_in_corpus = 
		corpus->compile_alphabet(&original_alphabet_size) ; 
		// This function needs to follow the previous one to ensure 
		// that type and status information is on each symbol in 
		// the alphabet.

	fprintf(output_file, "%s%d%s",
		"Original alphabet size = ",
		original_alphabet_size,
		"\n\n") ;

	// find_symbol_frequencies(original_symbols_in_corpus, 
	//	true, true, NIL) ; /* Find the frequency of
	//	each symbol type by scanning over the patterns in the corpus
	//	and adding the frequency of the pattern to the frequency of the
	//	symbol type for each occurrence of each symbol in the
	//	pattern in which it occurs. */

	// At the beginning, every New symbol has a frequency of 1,
	// assigned by default when it is created. The system derives
	// frequencies of symbols only from Old patterns created
	// as learning proceeds.
	
	calculate_and_assign_frequencies_and_costs(original_symbols_in_corpus, true) ; 
		/* From the frequencies of symbol types this
		function computes an information cost for each symbol type 
		in the corpus. Calculates average_symbol_type_cost. 
		In addition, the function assigns the frequency of its type 
		to each symbol in the corpus and the associated cost, 
		calculated by the Shannon-Fano-Elias method. */

	// Until some Old patterns have been generated, the symbol types in
	// the Old patterns are to be the same as original_symbols_in_corpus.
	// This will be corrected as learning proceeds.

	symbol *symbol1, *symbol2 ;
	symbol_types_in_old = new group ;
	list_for(symbol1, symbol, original_symbols_in_corpus)
	{
		symbol2 = new symbol(*symbol1) ;
		symbol_types_in_old->add_child(symbol2) ;
	}

	// Process the old_patterns looking for numeric IDENTIFICATION symbols.
	// Out of these, find the highest number. Set context_number to be one
	// higher than that.

	sequence *pattern1 ;
	int highest_number = 0, string_number ;
	char *symbol_name ;

	list_for(pattern1, sequence, old_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			if (symbol1->get_status() != IDENTIFICATION) continue ;
			symbol_name = symbol1->get_name() ;

			// Check whether all characters are digits.

			if (isnumeric(symbol_name) == false) continue ;

			string_number = atoi(symbol_name) ;
			if (string_number > highest_number)
				highest_number = string_number ;
		}
	}

	context_number = highest_number + 1 ;
	unique_id_number = 1 ;
		
} // process_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Creates new patterns and grammars by parsing. 
**
** CALLING SEQUENCE:
**
**	void create_patterns_and_grammars()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void create_patterns_and_grammars()
{
	grammar *grammar1 ;

	// Preliminaries.

	// Set up arrays and clear them.

	sort_array = new int[hit_structure_rows] ;
	leaf_array = new hit_node*[hit_structure_rows] ;
	half_list = new hit_node*[half_hit_structure_rows] ;
	alignments_array = new sequence*[hit_structure_rows] ;
	
	int index, row1, col1 ;

	for (index = 0; index < hit_structure_rows; index++)
		sort_array[index] = NULL_VALUE ;

	for (index = 0; index < hit_structure_rows; index++)
		leaf_array[index] = NIL ;

	for (index = 0; index < half_hit_structure_rows;index++)
		half_list[index] = NIL ;

	for (index = 0; index < hit_structure_rows; index++)
		alignments_array[index] = NIL ;

	// Clear hit_node_array[].
	
	for (index = 0; index < HIT_NODE_ARRAY_SIZE; index++)
	{
		hit_node_array[index].new_hit_node = NIL ;
		hit_node_array[index].hn_parent = NIL ;
	}
	
	// Clear symbol_selection_array[][].
	
	for (row1 = 0; row1 < MAX_NEW_ARRAY_ROWS; row1++)
	{
		for (col1 = 0; col1 < MCOLS; col1++)
			symbol_selection_array[row1][col1] = NIL ;
	}

	// Make counts.

	number_of_symbols_in_new =
		new_patterns->count_number_of_symbols() ; // Count the
			// number of symbols in New.

	number_of_symbols_in_old =
		old_patterns->count_number_of_symbols() ; // Count the
	// number of symbols in Old.

	// Find the numbers of patterns in New and Old.
	
	number_of_patterns_in_new =
		new_patterns->count_number_of_children() ;

	original_number_of_patterns_in_old =
		old_patterns->count_number_of_children() ;

	// Print out the corpus.

	sequence *pattern1 ;
	
	fprintf(output_file,
		"THE WHOLE CORPUS (INCL. FREQUENCIES GREATER THAN ONE)\n\n") ;
	
	if (new_patterns->is_empty())
		fprintf(output_file, "NEW PATTERNS: None\n\n") ;
	else 
	{
		fprintf(output_file, "NEW PATTERNS:\n\n") ;
		list_for(pattern1, sequence, new_patterns)
		{
			pattern1->print_ID() ;
			fprintf(output_file, " ") ;
			pattern1->write_tree_object(PRINT_ALL_FREQUENCIES) ;
		}
	}

	if (old_patterns->is_empty())
		fprintf(output_file, "OLD PATTERNS: None\n\n") ;
	else old_patterns->write_patterns("OLD PATTERNS:", NULL_VALUE,
		NULL_VALUE) ;

	process_symbols() ;

	// Compute the size of the corpus in bits.

	double size_of_corpus_at_start = corpus->total_of_symbol_sizes() ;

	fprintf(output_file, "%s%1.2g%s",
		"Size of corpus at start: ",
		size_of_corpus_at_start,
		"\n\n") ;
	
	// Now find EC for patterns in Old.
		
	list_for(pattern1, sequence, old_patterns)
		pattern1->compute_costs() ;
		
	// Notice that the following block must come after the function
	// assign_status_to_symbols() (called in process_symbols(), above)
	// because the former depends on the original order of the symbols.
		
	write_new_and_old() ;
		
	/* Compress the corpus. */

	compress_new_into_old() ; // This is where the real work is done.

	delete sort_array ;
	delete leaf_array ;
	delete half_list ;
	delete alignments_array ;

	fprintf(output_file, "%s%1.2f%s%1.2f%s",
		"Size of corpus at start = ",
		size_of_corpus_at_start,
		" bits.\n\nSize of best grammar = ",
		size_of_best_grammar,
		" bits.\n\n") ;

	grammar1 = (grammar *)set_of_grammars->get_first_child() ;
	if (grammar1 == NIL)
		fprintf(output_file, "No grammar produced in repeat_cpas().\n\n") ;
	else
	{
		fprintf(output_file, "NAIVE GRAMMAR:\n\n") ;

		naive_grammar->write_grammar(false, false) ;
	}

	final_number_of_patterns_in_old =
		old_patterns->count_number_of_children() ;

	/* Now write out statistics */
	
	fprintf(output_file, "STATISTICS\n\n") ;
	fprintf(output_file, "%s%d%s%d%s%d%s%d%s",
		"Original size of alphabet = ", original_alphabet_size,
		"\n\nFinal size of alphabet = ", current_alphabet_size,
		"\n\nOriginal number of patterns in Old = ",
		original_number_of_patterns_in_old,
		"\n\nFinal number of patterns in Old = ",
		final_number_of_patterns_in_old,
		"\n\n") ;

} // create_patterns_and_grammars

/*********************************************************************/

/* The main part of SP */

/*
** FUNCTIONAL DESCRIPTION:
**
**	Entry point to the SP system.
**
** CALLING SEQUENCE:
**
**	void SP_main()	  
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	'output_file', 'latex_file'
**
** SIDE EFFECTS:
**
**	If the session logfile cannot be successfully opened, the function
**	exits with an error code.
**	As described in `show_menu', the order of options displayed in
**	that function is implied here.	If the order in `show_menu' were
**	to change then the `switch (selection)' case labels would have to
**	be adjusted accordingly. Selecting menu option 1 (edit) has no effect. 
*/

void SP_main()
{
	int i ;
	
	if ((input_file = fopen(in_filename, "r")) == NIL) 
		abort_run("Fatal: Unable to open input_file\n") ;
	if ((parameters_file = fopen(parameters_filename, "r")) == NIL)
		abort_run("Unable to open parameters file.\n");
	if ((output_file = fopen(out_filename, "w")) == NIL)
		abort_run("Unable to open write file.\n");
	if ((latex_file = fopen(latex_filename, "w")) == NIL) 
		abort_run("Fatal: Unable to open latex_file\n") ;
	if ((plot_file = fopen(plot_filename, "w")) == NIL) 
		abort_run("Fatal: Unable to open plot_file\n") ;

	fprintf(output_file, "%s%s%s",
		"SP71 version ", VERSION, ". Copyright (C) ") ;
	year() ;
	fprintf(output_file, "%s%s%s%s%s%s", " J G Wolff.\n",
		"This program is released to the public domain without\n",
		"any restrictions. You can redistribute it and/or modify\n",
		"it as you wish. Please retain this notice on all\n",
		"versions and acknowledge J G Wolff as the originator\n",
		"of the program in all publications.\n\n") ;

	fprintf(output_file, "%s%s%s%s%s",
		"RESULTS FROM ", PROGRAM, ", VERSION ", VERSION, "\n\n") ;
	
	time_now() ;
	
	fprintf(output_file, "%s%s%s",
		"INPUT FILE: ", in_filename, "\n\n") ;

	// Read parameters.

	read_parameters() ;
	
	half_hit_structure_rows = hit_structure_rows / 2 ;

	// Print out parameters.
	
	fprintf(output_file, "PARAMETERS:\n\n") ;
	
	fprintf(output_file, "%s%d%s", 
		"PROBABILITIES = ", probabilities, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"SHOW_AL_STRUCTURE = ", show_al_structure, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"SHOW_HIT_STRUCTURE = ", show_hit_structure, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"SHOW_UNSELECTED_ALIGNMENTS = ",
		show_unselected_alignments, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"VERBOSE = ",
		verbose, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"USE_ABBREVIATIONS = ",
		use_abbreviations, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"SHOW_ALL_PARSING_ALIGNMENTS = ",
		show_all_parsing_alignments, "\n\n") ;
	fprintf(output_file, "%s%d%s",
		"ID_C_SYMBOL_CONSTRAINT = ",
		id_c_symbol_constraint, "\n\n") ;
	fprintf(output_file, "%s%c%s", 
		"ALIGNMENT_FORMAT = ",
		alignment_format, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"HIT_STRUCTURE_ROWS = ", hit_structure_rows, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"FAIL_SCORE = ", fail_score, "\n\n") ;
	fprintf(output_file, "%s%1.2f%s", 
		"COST_FACTOR = ", cost_factor, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"KEEP_ROWS = ", keep_rows, "\n\n") ;
	fprintf(output_file, "%s%d%s",
		"FULL_ALIGNMENT_LIMIT = ",
		full_alignment_limit, "\n\n") ;
	fprintf(output_file, "%s%d%s",
		"GRAMMAR_LIMIT = ",
		grammar_limit, "\n\n") ;
	fprintf(output_file, "%s%d%s",
		"EXTRACTION_LIMIT = ",
		extraction_limit, "\n\n") ;
	fprintf(output_file, "%s%s%s", 
		"FIGURE_ID = ",
		figure_ID, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"COMBINATION_LIMIT = ", 
		combination_limit, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"MAX_OLD_GAP = ", 
		max_old_gap, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"MAX_DRIVING_GAP = ",
		max_driving_gap, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"MAX_TARGET_GAP = ",
		max_target_gap, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"MAX_UNSUPPORTED_CYCLES = ",
		max_unsupported_cycles, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"MAX_ALIGNMENTS_IN_ONE_CYCLE = ",
		max_alignments_in_one_cycle, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"ORIENTATION = ",
		orientation, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"WRITE_AL_CHARS_LENGTH = ",
		write_al_chars_length, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"WRITE_SECTION_CHARS_LENGTH = ",
		write_section_chars_length, "\n\n") ;
	fprintf(output_file, "%s%1.2f%s", 
		"MINIMUM_FONT_SIZE = ",
		minimum_font_height, "\n\n") ;
	fprintf(output_file, "%s%1.2f%s", 
		"MAXIMUM_FONT_SIZE = ",
		maximum_font_height, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"N_GRAMMARS = ",
		n_grammars, "\n\n") ;
	fprintf(output_file, "%s%d%s", 
		"CREATE_PATTERNS_DIAGNOSTIC = ",
		create_patterns_diagnostic, "\n\n") ;
	
	/* Load SP structure */
	
	load() ;
	
	/* The first object in the corpus is taken to be 'New' */
	
	corpus->initialise() ;
	new_patterns = (group *)corpus->get_next_child() ;
	if (new_patterns == NIL) abort_run("main(): invalid New object") ;
	
	old_patterns = (group *)corpus->get_next_child() ;
	if (old_patterns == NIL) abort_run("main(): invalid Old object") ;

	// Internal constants not set in input file.
	
	fprintf(output_file, "%s%d%s", 
		"MAX_ALIGNMENT_LENGTH = ",
		max_alignment_length, "\n\n") ;
	
	fflush(output_file) ;
	
	if (fe_key_array == 0 && use_abbreviations != OFF) // fe_key_array
		// is used to detect whether a key to the abbreviations 
		// of symbols has been supplied or not.
	{
		if (use_abbreviations == LETTERS)
			make_letter_abbreviations() ;
		
		// if (use_abbreviations == DIGITS) 
		//	make_digit_abbreviations() ; Development of the
		// use of digit abbreviations has been halted.
	}
	
	write_key() ; // Writes out the key to abbreviations of symbols
	// used in the corpus.
		
	// Make global objects and arrays.
		
	hn_master = new hit_node ;
	hit_root = new hit_node ;
	parsing_alignments = new group ;
	cumulative_parsing_alignments = new group ;
	selected_cumulative_parsing_alignments = new group ;
	symbols_in_new = new_patterns->symbol_set() ;
	set_of_grammars = new group ;
	naive_grammar = new grammar ;
	brackets_list = new group ;
	set_of_combinations = new group ;
	best_combinations = new group ;
	created_patterns = new group ;
	generalisation_list1 = new group ;
	generalisation_list2 = new group ;

	write_al_chars = new char*[MAX_ALIGNMENT_DEPTH] ;
	write_al_vacant_slots = new char*[MAX_ALIGNMENT_DEPTH] ;

	for (i = 0; i < MAX_ALIGNMENT_DEPTH; i++)
	{
		write_al_chars[i] = new char[write_al_chars_length] ;
		write_al_vacant_slots[i] = new char[write_al_chars_length] ;
	}

	// Put headings into plot_file.

	fprintf(plot_file, "%s%s%s%s%s%s%s%s%s%s",
		"new pattern, ",
		"G, ",
		"E, ",
		"G + E, ",
		"G (naive), ",
		"E (naive), ",
		"G + E (naive), ",
		"O, ",
		"(G + E) / O",
		"\n") ;

	create_patterns_and_grammars() ;
		
	exit_routine(0) ;
} /* main */

==> anc/SP71_head.h <==
// SP71: a program for unsupervised learning in the SP framework.

// Copyright (C) 2005 J G Wolff.

// This program is released to the public domain without any restrictions.
// You can redistribute it and/or modify it as you wish.

// In any publication that refers to any version of this program, please
// acknowledge J G Wolff as the originator of the program. 

// A description of SP70, the precursor of this program, may be found
// in "Unsupervised learning in a framework of information compression
// by multiple alignment, unification and search", J G Wolff, March 2002.
// A copy may be obtained from http://uk.arxiv.org/abs/cs.AI/0302015.
// See also http://www.cognitionresearch.org.uk/papers/ul/ul.htm.

// Please retain this notice on all versions.

// Dr J G Wolff, www.CognitionResearch.org.uk.
// Email: jgw@cognitionresearch.org.uk.

// April 2005.

/*
** TITLE:		SP71_head.h
**
** VERSION: 	SP71, v 9.0
**
** ABSTRACT:	The header file to be inherited by all modules in
**				the SP system. It includes the class structure for the
**				program.
**
** ENVIRONMENT: This file should be placed on the `include' path of
**				the C++ compiler so that it may be located correctly.
**				This file produces no executable code.
**
** AUTHOR:		Gerry Wolff
**
** MODIFIED BY:
**
** SP71:
**
** 1.0 JGW 18/6/03 -	Derived from SP70, v 9.2.
** 1.1 JGW 12/7/03 -	See SP71_comp.cpp.	
** 1.2 JGW 20/10/03 -	ditto.
** 1.3 JGW 27/10/03 -	ditto.
** 1.4 JGW 3/11/03 -	ditto.
** 1.5 JGW 9/11/03 -	ditto.
** 1.6 JGW 10/11/03 -	ditto.
** 1.7 JGW 11/11/03 -	ditto.
** 1.8 JGW 5/12/03 -	ditto.
** 1.9 JGW 8/12/03 -	ditto.
** 1.10 JGW 9/12/03 -	ditto.
** 2.0 JGW 9/12/03 -	ditto.
** 2.1 JGW 12/12/03 -	ditto.
** 2.2 JGW 22/1/04 -	ditto.
** 2.3 JGW 22/1/04 -	ditto.
** 2.4 JGW 23/1/04 -	ditto.
** 2.5 JGW 28/1/04 -	ditto.
** 3.0 JGW 13/5/04 -	ditto.
** 4.1 JGW 2/6/04 -		ditto.
** 5.0 JGW 7/6/04 -		ditto.
** 5.1 JGW 11/6/04 -	ditto.
** 5.2 JGW 12/6/04 -	ditto.
** 5.3 JGW 15/6/04 -	ditto.
** 5.4 JGW 15/6/04 -	ditto.
** 5.5 JGW 21/6/04 -	ditto.
** 5.6 JGW 25/6/04 -	ditto.
** 6.0 JGW 23/7/04 -	ditto.
** 6.1 JGW 28/7/04 -	ditto.
** 6.2 JGW 30/7/04 -	ditto.
** 6.3 JGW 3/8/04 -		ditto.
** 7.0 JGW 5/8/04 -		ditto.
** 7.1 JGW 10/8/04 -	ditto.
** 7.2 JGW 6/12/04 -	ditto.
** 7.3 JGW 17/12/04 -	ditto.
** 7.4 JGW 20/12/04 -	ditto.
** 7.5 JGW 28/12/04 -	ditto.
** 7.6 JGW 5/1/05 -		ditto.
** 7.7 JGW 10/1/05 -	ditto.
** 7.8 JGW 12/1/05 -	ditto.
** 7.9 JGW 25/1/05 -	ditto.
** 7.10 JGW 31/1/05 -	ditto.
** 7.12 JGW 31/1/05 -	ditto.
** 7.13 JGW 21/2/05 -	ditto.
** 8.0 JGW 1/3/05 -		ditto.
** 8.1 JGW 17/3/05 -	ditto.
** 8.2 JGW 22/3/05 -	ditto.
** 9.0 JGW 30/3/05 -	ditto.
*/

#include <stdio.h>
#include <ctype.h>
#include <time.h>
#include <string.h>
#include <math.h>
#include <stdlib.h>

// Definitions.

#define DIAGNOSTIC1 FALSE
#define DIAGNOSTIC2 FALSE
#define DIAGNOSTIC3 FALSE
#define DIAGNOSTIC4 FALSE
#define DIAGNOSTIC5 FALSE
#define DIAGNOSTIC6 FALSE

#define TRUE 1
#define FALSE 0
#define A_DIFFERENT_FROM_B 2
#define A_SUBSET_B -1
#define A_SAME_AS_B 0
#define B_SUBSET_A 1
#define FULL_A 1 // The New pattern and all Old patterns are fully matched.
#define FULL_B 2 // The Old patterns are fully matched but the New pattern
	// is not fully matched. There are no unmatched New symbols within
	// the scope of any one Old pattern.
#define FULL_C 3 // The Old patterns are fully matched but the New pattern
	// is not fully matched. There may be unmatched New symbols within
	// the scope of any one Old pattern.
#define PARTIAL 4 // What is left after FULL_A, FULL_B and FULL_C have been removed.
#define BEST_ALIGNMENT_PRINT_LIMIT 10
#define BASIC_PATTERN 1
#define ABSTRACT_PATTERN 2
#define CODE_PATTERN 3
#define SUB_ALIGNMENT 4
#define COMPOSITE_ALIGNMENT 5
#define ALIGNMENT_FROM_PARSING 6
#define OUTPUT_COUNTER_1 5
#define OUTPUT_COUNTER_2 10
#define GAP_BETWEEN_AL_COLS 3
#define H 1
#define V 2
#define HIT_NODE_ARRAY_SIZE 10000
#define CODE_BIT_COST 4.0
#define BRACKET_BIT_COST 2.0
#define VERY_LARGE_NUMBER 1000000000
#define ALIGNMENTS_FOR_LEARNING 3 // Controls the
	// number of alignments fed into 'learning' at the end
	// of the 'recognition' phase for each pattern from New.
#define PRINTING_POINTS_PER_MM 2.8452756
#define CHARACTER_HEIGHT_WIDTH_RATIO 1.95
#define FONT_SET_SIZE 10
#define PRINTING_SPACE_LONG_SIDE 247 // The length (in mm) of the long
	// side of the space available for printing on an A4 sheet.
#define PRINTING_SPACE_SHORT_SIDE 160 // The length (in mm) of the short
	// side of the space available for printing on an A4 sheet.
#define LANDSCAPE_CHARS_PER_LINE 116 // Characters (12 pt) in one line of
	// an A4 page in landscape orientation (25 mm margins).
#define LANDSCAPE_LINES_PER_PAGE 21 // Lines in one A4 page in
	// landscape orientation (12 pt characters, 25 mm margins).
#define KEY_ARRAY_SIZE 1000
#define ELLIPSIS_MARGIN 5 // write_al_chars_limit must be at least
	// ELLIPSIS_MARGIN smaller than WRITE_ALIGNMENT_CHAR_LENGTH
	// to allow space for inserting "..." at the end of truncated
	// alignments.
#define HIGH_VALUE 1000000000 // An arbitarily high integer value used
	// in unify_best and elsewhere.
#define LOW_VALUE -1000000000 // An arbitarily low integer value used
	// in unify_best and tree_object::sort_children().
#define CONTEXT_SYMBOL 1 // Value for the type of a symbol.
#define DATA_SYMBOL 2 // Value for the type of a symbol.
#define LEFT_BRACKET 3 // Value for the type of a symbol.
#define RIGHT_BRACKET 4 // Value for the type of a symbol.
#define UNIQUE_ID_SYMBOL 5 // Value for the type of a symbol.
#define IDENTIFICATION 1 // Value for the status of a symbol.
	// See sp70_od, %47.
#define CONTENTS 2 // Value for the status of a symbol.
	// See sp70_od, %47.
#define BOUNDARY_MARKER 3 // Value for the status of a symbol.
	// Only applies to brackets at the extreme ends of a pattern. 
	// Brackets that are internal to a pattern have the status CONTENTS. 
	// See sp62_od, %19.
#define ORIGINAL 1
#define COPY 2
#define MAX_ALIGNMENT_DEPTH 50
#define MAX_NEW_ARRAY_ROWS 200
#define SCALING_FACTORS_SIZE 100
#define SMALL_SCRATCH_ARRAY_SIZE 10
#define MEDIUM_SCRATCH_ARRAY_SIZE 100
#define LARGE_SCRATCH_ARRAY_SIZE 1000
#define AL_CONTENTS_ARRAY_WIDTH 50
#define WRITE_ALIGNMENT_C_COLS 20
#define MCOLS 200 /* The number of columns in the best_hit_structure[] */
#define START 0
#define CONTINUE 1
#define SEQUENCE 1
#define GROUP 2
#define ON 1
#define OFF 0
#define LETTERS 2
#define DIGITS 3
#define LANDSCAPE 0
#define PORTRAIT 1
#define ALREADY_VISITED_1 1
#define ALREADY_VISITED_2 2
#define UNKNOWN 2
#define BUFSIZE 5000
#define NIL 0
#define NULL_VALUE -1
#define STRING_LENGTH 20
#define LONG_STRING_LENGTH 100
#define ESCAPE 033
#define DEL '\177'
#define PRINT_ALL_FREQUENCIES 3
#define PRINT_GROUP_FREQUENCIES 2
#define PRINT_SEQUENCE_FREQUENCY 1
#define PRINT_NO_FREQUENCIES 0
#define MAX_WRITE_LINE 75

// Macro definitions

#define list_for(X, Y, Z) for (X = (Y *)Z->get_first_child();X != NIL ; \
	X = (Y *)Z->get_next_child())

#define list_for_el_pos(X, Y, Z, P) for (X = (Y *)Z->get_next_child_by_el_pos(&P); \
	X != NIL; X = (Y *)Z->get_next_child_by_el_pos(&P))

// Definitions of classes and declarations of methods.

// CLASS STRUCTURE

//	base_element
//		list_element
//		alignment_element

//	base_object
//		symbol
//		combination
//		grammar
//		tree_object
//			group
//			cost_tree_object
//				sequence
//				hit_node

class base_element ;
class list_element ;
class alignment_element ;

class base_object ;
class symbol ;
class combination ;
class grammar ;
class tree_object ;
class group ;
class cost_tree_object ;
class sequence ;
class hit_node ;

struct key_entry
{
	char *abbreviated_symbol ;
	char *complete_symbol ;
} ;

struct row_entry
{
	sequence *row_pattern ;
	list_element *patt_last_el_pos ; // This is used to record the
		// last (ie, most recent) el_pos for row_pattern where the
		// corresponding symbol has been written into
		// write_al_chars[][].
	int fe_col_in_write_al_chars ; // Keeps track of the first empty
		// column ***for this row*** in write_al_chars[][].
	bool pattern_is_finished ; // true when all the symbols in
		// the row_pattern have been written, false otherwise.
} ;

struct hn_entry
{
	hit_node *new_hit_node ;
	hit_node *hn_parent ;
} ;

// Definitions of global variables

extern group *generalisation_list1 ;
extern group *generalisation_list2 ;
extern int new_patterns_counter ;
extern double average_symbol_type_cost ;
extern double average_CONTEXT_SYMBOL_type_cost ;
extern int id_c_symbol_constraint ;
extern group *created_patterns ;
extern group *set_of_combinations ;
extern group *best_combinations ;
extern group *brackets_list ;
extern int cycle ;
extern int phase ;
extern bool right_bracket_expected ;
extern int number_of_patterns_in_new ;
extern int original_number_of_patterns_in_old ;
extern int final_number_of_patterns_in_old ;
extern int number_of_symbols_in_new ;
extern int number_of_symbols_in_old ;
extern int fe_hit_node_array ;
extern struct hn_entry hit_node_array[] ;
extern sequence *receptacle_pattern ;
extern int half_hit_structure_rows ;
extern int total_number_of_alignments ; 
extern sequence *symbol_selection_array[][MCOLS] ;
extern clock_t time1 ;
extern clock_t time2 ; 
extern int original_alphabet_size ;
extern int current_alphabet_size ;
extern char *in_filename ;
extern char *parameters_filename ;
extern char *out_filename ;
extern char *latex_filename ;
extern char *plot_filename ;
extern FILE *input_file ;
extern FILE *parameters_file ;
extern FILE *output_file ;
extern FILE *latex_file ;
extern FILE *plot_file ;
extern int context_number ;
extern int unique_id_number ;
extern bool identification_symbols_marked ;
extern hit_node **half_list ;
extern char **write_al_chars ;
extern char **write_al_vacant_slots ;
extern double font_heights[] ;
extern int fe_key_array ;
extern struct key_entry key_array[] ;
extern struct row_entry row_array[] ;
extern const int max_alignment_depth ; /* The maximum depth of an sequence
	that can be written (symbols). */
extern const int max_alignment_length ;
extern int write_al_chars_length ;
extern int write_section_chars_length ;
extern double minimum_font_height ;
extern double maximum_font_height ;
extern int n_grammars ;
extern int create_patterns_diagnostic ;
extern int show_all_parsing_alignments ;
extern char alignment_format ;
extern int hit_structure_rows ;
extern int patterns_to_keep ;
extern double cost_factor ;
extern hit_node **leaf_array ; /* leaf_array[] is used for recording the
	leaf nodes of the hit structure. */
extern int *sort_array ; /* sort_array[] is used for sorting the
	entries in leaf_array[]. */
extern hit_node *hit_root ;
extern hit_node *hn_master ;
extern int fe_sort ; /* The first empty entry in sort_array[]. */
extern group *corpus ;
extern group *old_patterns ;
extern group *symbols_in_new ;
extern group *new_patterns ;
extern group *set_of_sequences ;
extern sequence *current_new_pattern ;
extern group *original_symbols_in_corpus ;
extern group *symbol_types_in_old ;
extern group *parsing_alignments ;
extern group *cumulative_parsing_alignments ;
extern group *selected_cumulative_parsing_alignments ;
extern group *set_of_grammars ;
extern grammar *naive_grammar ;
extern bool probabilities ;
extern bool show_al_structure ;
extern bool show_hit_structure ;
extern bool show_unselected_alignments ;
extern bool verbose ;
extern int use_abbreviations ;
extern int keep_rows ;
extern int driving_keep_rows ;
extern int full_alignment_limit ;
extern int grammar_limit ;
extern int extraction_limit ;
extern int not_used ;
extern int fail_score ;
extern char figure_ID[] ;
extern int combination_limit ;
extern int max_old_gap ;
extern int max_driving_gap ;
extern int max_target_gap ;
extern int max_unsupported_cycles ;
extern int max_alignments_in_one_cycle ;
extern int orientation ;
extern int group_ID_number ;
extern int sequence_ID_number ;
extern int hit_node_ID_number ;
extern int combination_ID_number ;
extern int grammar_ID_number ;
extern sequence **alignments_array ;

/* Declarations of global functions. */

extern void generalise_patterns() ;
extern void add_symbol_to_generalisation_list1(int) ;
extern bool isnumeric(char *) ;
extern void purge_old_patterns(int, sequence *) ;
extern void extract_patterns_1() ;
extern void extract_patterns_2() ;
extern symbol *make_bracket_symbol(int, int, int) ;
extern void increment_index(int *, int, char *) ;
extern sequence *recognise_select_and_write() ;
extern void probabilities_of_inferences(sequence *) ;
extern void write_new_and_old() ;
extern void assign_symbol_frequencies_and_costs(group *) ;
extern void find_symbol_frequencies(group *, bool, bool, sequence *) ;
extern void assign_type_to_symbols() ;
extern void assign_status_to_symbols() ;
extern bool recognise(sequence *) ;
extern void calculate_and_assign_frequencies_and_costs(group *, bool) ;
extern void modified_sizes_of_sfe_codes(group *) ;
extern bool is_unique(sequence *, symbol *, 
	sequence **) ;
extern sequence *unify_best(int, sequence *) ;
extern void set_up_hit_structure() ;
extern sequence *make_one_alignment(hit_node *, sequence *) ;
extern bool mismatch_found(hit_node *, sequence *) ;
extern void prepare_hit_sequence(hit_node *) ;
extern symbol *make_column(int, sequence *, symbol *, 
	sequence *, symbol *, int, int, bool) ;
extern void print_pattern_cycle(bool, sequence *) ;
extern void SP_main() ;
extern void time_now() ;
extern void year() ;
extern void output_alignment(sequence *) ;
extern void sort_leaf_array(int, int) ;
extern bool is_better_than(double, double) ;
extern void make_letter_abbreviations() ;
extern void make_digit_abbreviations() ;
extern void write_key() ;
extern double log_2(double) ;
extern void plus_one(int *, int, char *) ;
extern void write_hit_structure(hit_node *, int) ;
extern base_object *get_child(list_element **) ;
extern void exit_routine(int) ;
extern void clear_nodes(hit_node *) ;
extern void read_parameters() ;
extern void write_lines(FILE *, char *, int) ;
extern void abort_run(char *) ;
extern void write_message(char *) ;
extern void load() ;
extern hit_node *get_leaf_nodes_in_order(int *, sequence **, int *) ;

// CLASSES

class base_element
{
	public:
		base_element(base_object *obj1=NIL) {el_obj = obj1 ;}
		base_element(base_element &el) {el_obj = el.el_obj ;}
		~base_element() {}
	
		void set_el_obj(base_object *obj1){el_obj = obj1 ;}
		base_object *get_el_obj() {return(el_obj) ;}
	protected:
		base_object *el_obj ; // Points to a symbol when used
			// within a basic pattern. Points to an object 
			// containing an array of alignment_elements
			// when used within an alignment.
} ; // class base_element

class alignment_element: public base_element
{
	public:
		alignment_element(base_object *obj1=NIL) : base_element(obj1)
			{same_column_above = same_column_below = NULL_VALUE ;
			original_pattern = NIL ;}
		alignment_element(alignment_element &al_el1) : 
				base_element(al_el1)
			{same_column_above = al_el1.get_same_column_above() ;
			same_column_below = al_el1.get_same_column_below() ;
			original_pattern = al_el1.get_original_pattern() ;}
		~alignment_element() {} // Notice that
			// any el_obj which attached to the alignment
			// element is *not* deleted.

		void set_same_column_above(int row) {same_column_above = row ;}
		int get_same_column_above() {return(same_column_above) ;}
		void set_same_column_below(int row) {same_column_below = row ;}
		int get_same_column_below() {return(same_column_below) ;}
		void set_original_pattern(sequence *orig_patt)
			{original_pattern = orig_patt ;}
		sequence *get_original_pattern() {return(original_pattern) ;}
		int get_orig_patt_int_pos() ;
		void show_al_structure() ;
	protected:

		// The el_obj field (at the level of base_element) is used
		// to enter the address of the symbol for this al_el.

		int same_column_above ; // An index to to an al_el in a row
			// above which contains a matching symbol.
		int same_column_below ; // An pointer to to an al_el in a row 
			// below which contains a matching symbol.
		sequence *original_pattern ; // The pattern from which
			// this row of the sequence and this al_el
			// was derived.

		// Note: the column position of each al_el is the 'position'
		// field of the column in which the al_el appears.
		// The row position of each al_el is the index value
		// for the al_el within the column in which the al_el
		// appears.
} ; // class alignment_element

class list_element: public base_element
{
	public:
		list_element(base_object *obj1=NIL) : base_element(obj1)
			{parent = NIL ; position = NULL_VALUE ; next = NIL ;}
		list_element(list_element &el1) : base_element(el1)
			{parent = NIL ; position = NULL_VALUE ; next = NIL ;}
		~list_element() {}

		bool this_is_last_position()
			{if (next == NIL) return(true) ; else return(false) ;}
		void set_parent(base_object *parent1) {parent = parent1 ;}
		base_object *get_parent() {return(parent) ;}
		void set_position(int pos) {position = pos ;}
		int get_position(){return(position) ;}
		void set_next(list_element *el1){next = el1 ;}
		list_element *get_next(){return(next) ;}
	protected:
		base_object *parent ; // The object containing a pointer
			// to the start of the list.
		int position ; // The position in the list.
		list_element *next ; // The next list_element in the list.
} ; // class list_element

class base_object
{
	public:
		base_object() {frequency = 1 ;}
		base_object(base_object &obj) {frequency = obj.frequency ;}
		virtual ~base_object() {}
		virtual base_object *clone() {return(NIL) ;}

		virtual bool is_symbol() {return(false) ;}
		void increment_frequency() {frequency++ ;}
		void add_to_frequency(int fr) {frequency += fr ;}
		void set_frequency(int fr) {frequency = fr ;}
		int get_frequency() {return(frequency) ;}
		virtual void mark_parent_and_int_positions_recursive() {}
		virtual int count_number_of_symbols() {return(0) ;}
		virtual double total_of_symbol_sizes() {return(0) ;}
		virtual void invert_symbol_status() {}
		virtual void symbol_set_recursion(group *) {}
		virtual void wto(int) {}
		virtual void set_encoding_cost(double) {}
	protected:
		int frequency ;
} ; // class base_object

class symbol: public base_object // This is a class for simple 
	// symbols and for columns of an alignment.
{
	public:
		symbol(char *nm=NIL, int al_depth=1, int hn_ID=NULL_VALUE) ;
		symbol(symbol &s) ;
		~symbol() ;
			
		base_object *clone() {symbol *result = new symbol(*this) ;
			return(result) ;}
		symbol *shallow_copy() ; // Makes a copy of a symbol 
			// without any information about rows (assumes a depth of 1).

		void assign_frequency_and_cost() ;
		bool is_symbol() {return(true) ;}
		bool name_matches(symbol *s)
			{if (strcmp(name, s->get_name()) == 0) 
				return(true) ;
			else return(false) ;}
		bool name_matches_string(char *str)
			{if (strcmp(name, str) == 0) 
				return(true) ;
			else return(false) ;}
		bool name_is(char *nm)
			{if (strcmp(nm, name) == 0) return(true) ;
			else return(false) ;}
		void set_name(char *nm) 
			{delete name ; name = new char[strlen(nm) + 1] ;
				strcpy(name, nm) ;}
		char *get_name() {return(name) ;}
		int count_number_of_symbols() {return(1) ;}
		double total_of_symbol_sizes() {return(bit_cost) ;}
		void wto(int) ;
		void set_encoding_cost(double e_cost) {bit_cost = e_cost ;}
		void set_bit_cost(double x) {bit_cost = x ;}
		double get_bit_cost() {return(bit_cost) ;}
		void set_type(int tp) {if (tp != NULL_VALUE
			&& tp != CONTEXT_SYMBOL && tp != DATA_SYMBOL
			&& tp != LEFT_BRACKET && tp != RIGHT_BRACKET
			&& tp != UNIQUE_ID_SYMBOL)
				abort_run("Invalid type for symbol::set_type") ;
			type = tp ;}
		int get_type() {return(type) ;}
		void set_status(int st) {if (st != NULL_VALUE
			&& st != IDENTIFICATION && st != CONTENTS
			&& st != BOUNDARY_MARKER)
				abort_run("Invalid status for symbol::set_status().") ;
			status = st ;}
		int get_status() {return(status) ;}
		void mark_parent_and_int_positions_recursive() {}
		bool has_no_function() ;

		// Alignment methods

		symbol *find_unmatched_symbol() {if (is_a_hit() == true)
			return(NIL) ; if (sequence_depth == 1) return(NIL) ;
			int i ; symbol *s1 ; for (i = 0; i < sequence_depth; i++)
			{s1 = get_row_symbol(i) ; if (s1 != NIL) return(s1) ;}
			return(NIL) ;}
		bool contains_contents_symbol() ;
		void set_symbol_matches() ;
		symbol *get_row_symbol(int row) {if (sequence_depth == 1 ||
			row > sequence_depth || row < 0)
				abort_run("Invalid value for row in get_row_symbol") ;
			alignment_element *al_el1 = this->get_al_el(row) ;
			return((symbol *)al_el1->get_el_obj()) ;}
		int get_row_orig_int_pos(int row) {if (sequence_depth == 1 ||
			row > sequence_depth || row < 0)
				abort_run("Invalid value for row in get_row_symbol") ;
			alignment_element *al_el1 = this->get_al_el(row) ; 
			return(al_el1->get_orig_patt_int_pos()) ;}
		sequence *get_row_pattern(int row) {if (sequence_depth == 1 ||
			row > sequence_depth || row < 0)
				abort_run("Invalid value for row in get_row_symbol") ;
			alignment_element *al_el1 = this->get_al_el(row) ; 
			return(al_el1->get_original_pattern()) ;}
		void set_row_pattern(int row, sequence *pattern1)
			{if (sequence_depth == 1 ||
				row > sequence_depth || row < 0)
					abort_run("Invalid value for row in set_row_pattern") ;
			alignment_element *al_el1 = this->get_al_el(row) ;
			al_el1->set_original_pattern(pattern1) ;}
		void set_row_symbol(int row, symbol *symbol1)
			{if (sequence_depth == 1 ||
				row > sequence_depth || row < 0)
					abort_run("Invalid value for row in set_row_symbol") ;
			alignment_element *al_el1 = this->get_al_el(row) ;
			al_el1->set_el_obj(symbol1) ;}
		void show_al_structure() ;
		alignment_element *get_al_el(int row)
			{if (sequence_depth == 1 ||
				row > sequence_depth || row < 0)
				abort_run("Invalid value for row in get_al_el") ;
			return(al_el_array + row) ;}
		void set_sequence_depth(int al_depth)
			{sequence_depth = al_depth ;}
		int get_sequence_depth() {return(sequence_depth) ;}
		void make_al_el_array(int sequence_depth)
			{al_el_array = new 
				alignment_element[sequence_depth] ;}
		void set_al_el_array(alignment_element *al_el)
			{al_el_array = al_el ;}
		alignment_element *get_al_el_array() {return(al_el_array) ;}
		void set_h_node_ID(int ID)
			{h_node_ID = ID ;}
		int get_h_node_ID() {return(h_node_ID) ;}
		void set_is_a_hit(bool is_hit)
			{symbol_is_a_hit = is_hit ;}
		bool is_a_hit() {return(symbol_is_a_hit) ;}
		symbol *get_first_original_symbol()
			{symbol *s ; for (int i = 0; i < sequence_depth; i++)
				{s = get_row_symbol(i) ; if (s != NIL) return(s) ;}
				if (i >= sequence_depth)
					abort_run("Error in get_first_original_symbol()") ;
				return(NIL) ;}
		bool contains_matching_symbols()
			{symbol *s ; int counter = 0 ;
				for (int i = 0; i < sequence_depth; i++)
				{s = get_row_symbol(i) ; if (s == NIL) continue ;
				counter++ ;} if (counter > 1) return(true) ;
				else return(false) ;}
	protected:
		void symbol_set_recursion(group *set) ;
		char *name ;
		double bit_cost ;
		int type ; // Records whether a given symbol is
			// CONTEXT_SYMBOL, LEFT_BRACKET, RIGHT_BRACKET or DATA_SYMBOL.
		int status ; // Records whether a given symbol is IDENTIFICATION
			// or CONTENTS or BOUNDARY_MARKER for the parent pattern.

		// Alignment fields

		int sequence_depth ;
		alignment_element *al_el_array ;
		int h_node_ID ; // The ID number of the hit node (if any)
			// which corresponds to this symbol. The ID is
			// stored rather than the hit node itself so that
			// the hit structure can be properly cleared at the
			// end of each cycle and memory is not cluttered
			// with hit nodes from previous cycles.
		bool symbol_is_a_hit ; // If a column/symbol contains two or
			// more symbols then it is a 'hit' column.
} ; // class symbol

class tree_object: public base_object
{
	public:
		tree_object() : base_object() {first_element = NIL ;
			current_el_pos = NIL ; number_of_children = 0 ;}
		tree_object(tree_object &tn) ;

		bool has_member(base_object *obj1)
			{list_element *pos1 = NIL ; base_object *obj2 ;
			 list_for_el_pos(obj2, base_object, this, pos1)
				if (obj1 == obj2) return(true) ;
			return(false) ;}
		void transfer_children(tree_object *recipient)
			{recipient->set_first_element(first_element) ;
				first_element = NIL ;}
		void sort_children() ; // Sorts the children of a node by
			// compression_difference.
		void delete_children() {if (first_element == NIL) return ;
			base_object *child ;
			while (child = this->extract_first_child())
				delete child ;}
		void delete_child(base_object *child) {extract_child(child) ;
			delete child ;}
		void sort_by_name() ;
		bool is_symbol() {return(false) ;}
		base_object *get_child_by_el_pos(list_element **position)
			{if ((*position) == NIL)
				abort_run("Invalid parameter in get_child_by_el_pos()") ;
				return((*position)->get_el_obj()) ;}
		base_object *get_child_by_int_pos(int position) ;
		base_object *get_next_child() ;
		base_object *get_next_child_by_el_pos(list_element **position) ;
		base_object *get_preceding_child_by_el_pos(list_element **position) ;
		base_object *get_preceding_child(base_object *child) ;
		list_element *get_preceding_el_pos(list_element *position) ;
		list_element *get_next_el_pos(list_element **position)
			{return((*position)->get_next()) ;}
		base_object *get_first_child() {if (first_element == NIL)
			return(NIL) ; current_el_pos = first_element ;
			return(first_element->get_el_obj()) ;}
		base_object *get_last_child() ;
		list_element *get_el_pos_by_int_pos(int position) ;
		list_element *get_el_pos_by_child(base_object *obj) ;
		list_element *get_first_el_pos() {return(first_element) ;}
		list_element *get_last_el_pos()
			{list_element *el_pos1 = first_element, *el_pos2 = NIL ;
			while (el_pos1 != NIL) {el_pos2 = el_pos1 ;
			el_pos1 = el_pos1->get_next() ;} return(el_pos2) ;}
		list_element *get_next_el_pos()
			{if (current_el_pos == NIL) return(first_element) ;
			return(current_el_pos->get_next()) ;}
		int get_first_int_pos()
			{return(first_element->get_position()) ;}
		int get_last_int_pos()
			{list_element *el_pos1 = get_last_el_pos() ;
				return(el_pos1->get_position()) ;}
		void initialise() {current_el_pos = NIL ;}
		void set_current_el_pos(list_element *el_pos)
			{current_el_pos = el_pos ;}
		list_element *get_current_el_pos()
			{return(current_el_pos) ;}
		int get_current_int_pos()
			{if (current_el_pos == NIL) return(NULL_VALUE) ;
			else return(current_el_pos->get_position()) ;}
		int get_int_pos_by_child(base_object *child) ; // Obtain integer
			// position of child from the value stored in its list element.
		int find_int_pos_by_child(base_object *child) ; // Obtain integer
			// position of child by counting.
		void add_child(base_object *child) ;
		void add_child_at_start(base_object *child) ;
		void extract_child(base_object *child) ;
		base_object *extract_first_child()
			{if (base_object *child = this->get_first_child())
				{this->extract_child(child) ; return(child) ;}
			else return(NIL) ;}
		void precede(base_object *child1, base_object *child2) ;
		void follow(base_object *child1, base_object *child2) ;
		void release_children() ;
		bool this_is_last_child(base_object *child) ;
		bool is_empty() {if (first_element == NIL) return(true) ;
				else return(false) ;}
		symbol *contains_copy_of(symbol *symbol1) ;
		void mark_parent_and_int_positions_recursive() ;
		void mark_parent_and_int_positions_non_recursive() ;
		void set_first_element(list_element *el1)
			{first_element = el1 ;}
		list_element *get_first_element(){return(first_element) ;}
		void write_tree_object(int print_code) ;
		int count_number_of_children() ;
		void increment_child_count() {number_of_children++ ;} 
		void set_number_of_children(int no_of_children)
			{number_of_children = no_of_children ;}
		int get_number_of_children() {return(number_of_children) ;}
		int count_number_of_symbols()
			{int no_of_symbols = 0 ; base_object *child ;
				list_for(child, base_object, this)
					no_of_symbols += child->count_number_of_symbols() ;
				return(no_of_symbols) ;}
		double total_of_symbol_sizes()
			{double cumulative_size = 0 ; base_object *child ;
				list_for(child, base_object, this)
					cumulative_size += child->total_of_symbol_sizes() ;
				return(cumulative_size) ;}
		void invert_symbol_status()
			{base_object *child ; list_for(child, base_object, this)
				child->invert_symbol_status() ;}
		void symbol_set_recursion(group *set) // Called from 
					// symbol_set()
			{base_object *child ; this->initialise() ;
				while (child = this->get_next_child()) 
				child->symbol_set_recursion(set) ;} 
		virtual void print_ID() = 0 ;
		int get_ID() {return(ID) ;}
		group *symbol_set() ;
		bool contains(base_object *obj1)
			{list_element *el_pos1 = NIL ; base_object *obj2 ;
			list_for_el_pos(obj2, base_object, this, el_pos1)
				if (obj1 == obj2) return(true) ;
			return(false) ;}
	protected:
		list_element *first_element ;
		list_element *current_el_pos ;
		int number_of_children ; // Number of children of this node.
		void finish_deletion() ;
		int ID ;
} ; // class tree_object

class group: public tree_object
{
	public:
		group() : tree_object() {ID = group_ID_number++ ;}
		group(group &gr) : tree_object(gr) {ID = group_ID_number++ ;}
		~group() {this->finish_deletion() ;}
		base_object *clone() {group *result = new group(*this) ; 
			return(result) ;}

		void add_or_merge_patterns(sequence *) ;
		bool group_matches(group *gr1) ;
		void write_patterns(char *heading, int origin, int selection) ;
		void write_patterns_with_details() ;
		void print_ID() {fprintf(output_file, "%S%d", "ID", ID) ;}
		void wto(int print_code) ;
		void compile_frequencies(group *symbol_set,
			sequence *last_pattern) ;
		group *compile_alphabet(int *alphabet_size) ;
		void sort_by_ID() ;
		void sort_by_compression_difference() ;
		void write_IDs(int, sequence *cnp) ;
		void insert_sequence_in_order_of_CD(sequence *al1) ;
		bool contains_duplicates() ;
		bool add_pattern_without_duplicates(sequence *seq1) ;
		bool add_pattern_without_copies_or_duplicates(sequence *seq1) ;
		bool add_symbol_without_copies_or_duplicates(symbol *symbol1) ;
} ; // class group

class cost_tree_object: public tree_object
{
	public:
		cost_tree_object() : tree_object()
			{new_symbols_cost = encoding_cost = compression_ratio = 
				compression_difference = NULL_VALUE ;}
		cost_tree_object(cost_tree_object &cto) : tree_object(cto) 
			{new_symbols_cost = cto.get_new_symbols_cost() ;
				encoding_cost = cto.get_encoding_cost() ;
				compression_ratio = cto.get_compression_ratio() ;
				compression_difference = 
					cto.get_compression_difference() ;}
		~cost_tree_object() {}

		void set_new_symbols_cost(double NSC)
			{new_symbols_cost = NSC ;}
		double get_new_symbols_cost() {return(new_symbols_cost) ;}
		void set_encoding_cost(double EC)
			{encoding_cost = EC ;}
		double get_encoding_cost() {return(encoding_cost) ;}
		void set_compression_ratio(double CR)
			{compression_ratio = CR ;}
		double get_compression_ratio() {return(compression_ratio) ;}
		void set_compression_difference(double CD)
			{compression_difference = CD ;}
		double get_compression_difference() 
			{return(compression_difference) ;}
	protected:
		double new_symbols_cost ;
		double encoding_cost ;
		double compression_ratio ;
		double compression_difference ;
} ; // class cost_tree_object

class sequence: public cost_tree_object
{
	public:
		sequence(int org1=BASIC_PATTERN) : cost_tree_object()
			{ID = sequence_ID_number++ ; sequence_depth = 1 ; 
			leaf_node_ID = NULL_VALUE ; abs_P = NULL_VALUE ;
			total_cost = 0 ; origin = org1 ; keep = false ;
			degree_of_matching = NULL_VALUE ;
			new_this_cycle = true ;
			driving_ID = NULL_VALUE ; target_ID = NULL_VALUE ;
			derived_from_parsing = NULL_VALUE ;
			single_reference = false ;
			composite_alignment = false ;}
		sequence(sequence &seq)  : cost_tree_object(seq)
			{ID = sequence_ID_number++ ;
			sequence_depth = seq.get_sequence_depth() ;
			leaf_node_ID = seq.get_leaf_node_ID() ;
			abs_P = seq.get_abs_P() ; total_cost = seq.get_total_cost() ;
			origin = seq.get_origin() ;
			degree_of_matching = seq.get_degree_of_matching() ;
			keep = seq.get_keep() ;
			new_this_cycle = seq.is_new_this_cycle() ;
			driving_ID = seq.get_driving_ID() ;
			target_ID = seq.get_target_ID() ;
			derived_from_parsing = seq.get_derived_from_parsing() ;
			single_reference = seq.is_single_reference() ;
			composite_alignment = seq.composite_alignment ;}
		base_object *clone() {sequence *result = new sequence(*this) ; 
			return(result) ;}
		~sequence() {this->finish_deletion() ;}

		// Original sequence methods

		bool contains_copy_of_ID_symbol(symbol *) ;
		void add_unique_id_symbol() ;
		bool has_unique_id_symbol() {symbol *s1 ;
			list_for(s1, symbol, this)
			{	
				if (s1->get_type() == UNIQUE_ID_SYMBOL) return(true) ;
				if (s1->get_status() == CONTENTS) return(false) ;
			}
			return(false) ;}
		bool check_for_single_reference() ;
		bool last_symbol(symbol *s1) {symbol *s2 = (symbol *)
			get_last_child() ; if (s1 == s2) return(true) ;
			else return(false) ;}
		void assign_frequencies_and_costs() ;
		bool is_null() {symbol *s1 ; list_for(s1, symbol, this)
			if (s1->get_status() == CONTENTS) return(false) ;
			return(true) ;}
		void add_reference(int context_number) ;
		void set_all_symbols_status(int st) {symbol *s1 ; // Sets all symbols
			if (st != IDENTIFICATION && st != CONTENTS // to the same status.
				&& st != BOUNDARY_MARKER)
					abort_run("Invalid parameter for sequence::set_status().") ;
			list_for(s1, symbol, this)		
				s1->set_status(st) ;}
		int find_number_of_CLASS_ID_symbols() {int count = 0 ;
			symbol *s1 ; list_for(s1, symbol, this)
			{if (s1->get_type() != CONTEXT_SYMBOL) continue ;
			if (s1->get_status() != IDENTIFICATION) continue ;
			count++ ;} return(count) ;}
		bool is_abstract_pattern() // Contains no DATA_SYMBOLs.
			{symbol *s1 ; list_for(s1, symbol, this)
				if (s1->get_type() == DATA_SYMBOL) return(false) ;
			return(true) ;}
		bool add_context_symbol(int context_number) ;
		void add_context_symbol_at_start(symbol *s1)
			{symbol *s2 = (symbol *)get_first_child() ;
			this->follow(s2, s1) ;}
		int count_class_symbols()
			{symbol *symbol1 ; int count = 0 ;
				list_for(symbol1, symbol, this)
					count++ ;
			return(count) ;}
		sequence *shallow_copy() ; // Makes a copy of a 'this' sequence 
			// without any information about rows (assumes a depth of 1).
		bool is_copy_of(sequence *seq1) ;
		symbol *get_first_cs()
			{symbol *symbol1 = (symbol *)get_first_child() ;
				if (symbol1->get_type() != LEFT_BRACKET) return(NIL) ;
				symbol1 = (symbol *)get_next_child() ;
				if (symbol1->get_type() != CONTEXT_SYMBOL)
					return(NIL) ;
				else return(symbol1) ;}
		symbol *get_next_cs()
			{symbol *symbol1 = (symbol *)get_next_child() ;
				if (symbol1->get_type() != CONTEXT_SYMBOL)
					return(NIL) ;
				else return(symbol1) ;}
		bool has_brackets()
			{list_element *pos1 = NIL ;
				symbol *symbol1 = (symbol *)
					get_next_child_by_el_pos(&pos1) ;
				if (symbol1 == NIL) return(false) ;
				else if (symbol1->get_type() == LEFT_BRACKET
					&& symbol1->get_status() == BOUNDARY_MARKER)
						return(true) ;
				else return(false) ;}
		bool all_new_symbols_matched(sequence *cnp) ;
		void add_ID_symbols(symbol *, bool) ;
		sequence *check_patterns() ; // Checks 'this' against
			// pre-existing patterns to find one containing all
			// and only the same CONTENTS symbols.
		void print_ID() {fprintf(output_file, "%s%d", "ID", ID) ;}
		void wto(int print_code) ;
		bool contents_symbols_match(sequence *pattern1) ;
		void compute_costs() ;
		void set_total_cost(double cost) {total_cost = cost ;}
		double get_total_cost() {return(total_cost) ;}
		void set_origin(int org1) {if (org1 != ABSTRACT_PATTERN &&
			org1 != BASIC_PATTERN && org1 != CODE_PATTERN
			&& org1 != COMPOSITE_ALIGNMENT && org1 != SUB_ALIGNMENT)
				abort_run("Invalid parameter for sequence::set_origin()") ;
			origin = org1 ;}
		int get_origin() {return(origin) ;}
		void write_pattern(bool, bool) ;
		int get_context_number() {char *s_name ;symbol *symbol1 =
			(symbol *)get_first_child() ;
			if (symbol1->get_type() != LEFT_BRACKET) return(NIL) ;
			symbol1 = (symbol *)get_next_child() ;
			s_name = symbol1->get_name() ;
			return(atoi(s_name)) ;}
		bool is_single_reference()
			{return(single_reference) ;}
		void set_single_reference(bool sr) {single_reference = sr ;}

		// Alignment methods

		void check_for_composite_structure() ;
		bool new_hits_form_coherent_sequence() ;
		bool is_legal() ;
		void set_symbol_matches() {symbol *col1 ;
			list_for(col1, symbol, this)
				col1->set_symbol_matches() ;}
		void create_patterns() ;
		void process_old_pattern(int row) ;
		int find_degree_of_matching(sequence *cnp) ;
		bool has_all_data_symbols_matched() ;
		void correct_column_values() ;
		void compute_score_with_gaps() ;
		void write_out_fully(char *, hit_node *, int, int,
			bool, sequence *) ;
		void write_alignment(FILE *of, int wsl, int spp,
				char alignment_format)
			{if (alignment_format == 'H') 
				write_alignment_horizontal(of, wsl, spp) ;
				else write_alignment_vertical(of) ;}
		void write_alignment_vertical(FILE *) ;
		void write_alignment_horizontal(FILE *, int, int) ;
		void write_with_details(bool) ;
		sequence *make_code(bool return_code) ;
		int compute_character_length() ;
		bool alignment_matches(sequence *al) ;
		sequence *matches_earlier_alignment() ;
		void set_sequence_depth(int al_depth)
			{sequence_depth = al_depth ;}
		int get_sequence_depth() {return(sequence_depth) ;}
		void set_leaf_node_ID(int ID)
			{leaf_node_ID = ID ;}
		int get_leaf_node_ID() {return(leaf_node_ID) ;}
		void set_abs_P(double a_P) {abs_P = a_P ;}
		double get_abs_P() {return(abs_P) ;}
		void show_al_structure(hit_node *h_node) ;
		sequence *get_row_pattern(int row)
			{if (sequence_depth == 1 ||
				row > sequence_depth || row < 0)
				abort_run("Invalid value for row in get_al_el") ;
			symbol *al_col1 = (symbol *)this->get_first_child() ;
			alignment_element *al_el1 = al_col1->get_al_el(row) ;
			return(al_el1->get_original_pattern()) ;}
		void set_degree_of_matching(int dom) {if (dom != NULL_VALUE
				&& dom != FULL_A && dom != FULL_B && dom != FULL_C
				&& dom != PARTIAL)
			abort_run("Invalid value for degree of matching in \
				sequence::set_degree_of_matching()") ;
			degree_of_matching = dom ;}
		void set_keep(bool k) {keep = k ;}
		bool get_keep() {return(keep) ;}
		int get_degree_of_matching() {return(degree_of_matching) ;}
		void set_new_this_cycle(bool ntc) {new_this_cycle = ntc ;}
		bool is_new_this_cycle() {return(new_this_cycle) ;}
		void set_driving_ID(int id_value)
			{driving_ID = id_value ;}
		int get_driving_ID() {return(driving_ID) ;}
		void set_target_ID(int id_value)
			{target_ID = id_value ;}
		int get_target_ID() {return(target_ID) ;}
		void set_derived_from_parsing(int id_value)
			{derived_from_parsing = id_value ;}
		int get_derived_from_parsing() {return(derived_from_parsing) ;}
		void set_composite_alignment(bool ca) {composite_alignment = ca ;}
		bool is_composite_alignment() {return(composite_alignment) ;}
	protected:
		// Alignment fields

		int sequence_depth ; // Records the number of rows in
			// the sequence. An 'alignment' comprising one
			// pattern has a depth of 1.
		int leaf_node_ID ; // The ID number of the leaf hit node
			// (if any) which corresponds to this sequence.
			// The ID is stored rather than the hit node itself
			// so that the hit structure can be properly cleared
			// at the end of each cycle and memory is not cluttered
			// with hit nodes from previous cycles.
		double abs_P ; // The "absolute probability" of an
			// alignment calculated from its EC (in
			// compute_score_with_gaps).
		double total_cost ; // Total of the bit_cost values for all
			// the symbols in the pattern.
		int origin ; // Used to mark the origin of a sequence as 'code',
			// sub-alignment, basic pattern etc.
		bool keep ; // Records whether an alignment is to be retained
			// on the next cycle.
		int degree_of_matching ; // FULL_A, FULL_B, FULL_C or PARTIAL.
		bool new_this_cycle ;
		int derived_from_parsing ; // If this is a code pattern, this field
			// records the ID of the alignment from which it was derived.
			// Otherwise it has a NULL_VALUE.
		int driving_ID ; // Records the ID of the driving pattern for
			// this alignment.
		int target_ID ; // Records the ID of the target pattern for
			// this alignment.
		bool single_reference ; // Marks alignments that contain a 
			// LEFT_BRACKET, a context symbol and a RIGHT_BRACKET
			// and no other symbols.
		bool composite_alignment ;
} ; // class sequence

class hit_node: public cost_tree_object	// An element of the hit structure.
{
	public:
		hit_node() ;
		hit_node(hit_node &hn) ;
		~hit_node() {this->finish_deletion() ;}
		base_object *clone() {hit_node *result = new hit_node(*this) ; 
			return(result) ;}

		bool all_contents_symbols_are_matched() ;
		void print_ID() {fprintf(output_file, "%c%d", '#', ID) ;}
		void set_hn_parent(hit_node *parent) {hn_parent = parent ;}
		hit_node *get_hn_parent() {return(hn_parent) ;}
		void set_driving_pattern(sequence *dr_sequence)
			{driving_pattern = dr_sequence ;}
		sequence *get_driving_pattern() {return(driving_pattern) ;}
		void set_driving_symbol(symbol *dr_symbol)
			{driving_symbol = dr_symbol ;}
		symbol *get_driving_symbol() {return(driving_symbol) ;}
		void set_driving_int_pos(int pos)
			{driving_int_pos = pos ;}
		int get_driving_int_pos() {return(driving_int_pos) ;}
		void set_target_pattern(sequence *al)
			{target_pattern = al ;}
		sequence *get_target_pattern() {return(target_pattern) ;}
		void set_target_symbol(symbol *symb)
			{target_symbol = symb ;}
		symbol *get_target_symbol() {return(target_symbol) ;}
		void set_target_int_pos(int int_pos)
			{target_int_pos = int_pos ;}
		int get_target_int_pos() {return(target_int_pos) ;}
		void set_leaf_entry(hit_node **node) {leaf_entry = node ;}
		hit_node **get_leaf_entry() {return(leaf_entry) ;}
		void wto(int)
			{fprintf(output_file, "hit_node ") ;
			this->print_ID(), fprintf(output_file, "\n\n") ;}
	protected:
		hit_node *hn_parent ;
		sequence *driving_pattern ;
		symbol *driving_symbol ;
		int driving_int_pos ;
		sequence *target_pattern ;
		symbol *target_symbol ;
		int target_int_pos ;
		hit_node **leaf_entry ; // This reverse pointer to an
			// entry in leaf_array[] is needed so that, when
			// a leaf node receives a child (so that it becomes a
			// parent and is no longer a leaf node), the child
			// may use the entry in leaf_array[] that was
			// used by its parent (the old leaf node).
} ; // class hit_node

class combination: public base_object
{
	public:
		combination(int lfs) : base_object()
			{C_ID = combination_ID_number++ ; len_fit_seq = lfs ;
			fitting_sequence = new bool[len_fit_seq] ;
			int i ; for (i = 0; i < len_fit_seq; i++)
				fitting_sequence[i] = false ;
			sub_alignment_list = new group ; 
			combination_score = 0 ;}
		combination(combination &comb1) ;
		~combination(){sub_alignment_list->release_children() ;
			delete sub_alignment_list ; 
			delete[] fitting_sequence ;}

		sequence *make_composite_alignment(sequence *) ;
		int number_of_alignments()
			{return(sub_alignment_list->count_number_of_children()) ;}
		bool is_symbol() {return(false) ;}
		bool is_subset_of(combination *test_comb) ;
		bool can_accept(int pos_new_first, int pos_new_last) ;
		void add_sub_alignment(sequence *, int, int, sequence *) ;
		group *get_sub_alignment_list()
			{return(sub_alignment_list) ;}
		double get_combination_score() {return(combination_score) ;}
		void set_combination_score(double c_score)
			{combination_score = c_score ;}
		void print_combination() ;
		bool *get_fitting_sequence() {return(fitting_sequence) ;}
		void set_len_fit_seq(int length) {len_fit_seq = length ;}
		int get_len_fit_seq() {return(len_fit_seq) ;}
		void set_C_ID(int cid) {C_ID = cid ;}
		int get_C_ID() {return(C_ID) ;}
	protected:
		bool *fitting_sequence ; 
			// An array used to mark which symbols 
			// in the current symbol from New
			// are 'covered' by one of the alignments in
			// 'combination' (true) and which are not (false).
		int len_fit_seq ;
		group *sub_alignment_list ; // A list of basic alignments that
			// fully or partially 'cover' the symbols in New.
		double combination_score ;
		int C_ID ;
} ; // class combination

class grammar: public base_object
{
	public:
		grammar() : base_object() 
			{G = E = score = 0; list_of_patterns = new group ;
			ID = grammar_ID_number++ ; basis_for = NIL ;
			derived_from_grammar = NULL_VALUE ;
			derived_from_alignment = NIL ;}
		grammar(grammar &gr) ;
		~grammar() {list_of_patterns->release_children() ;
			delete list_of_patterns ; if (basis_for != NIL)
			delete basis_for ;}

		void copy_details_and_patterns(grammar *) ;
		void delete_patterns() {list_of_patterns->delete_children() ;}
		bool contains(sequence *p1)
			{return(list_of_patterns->contains(p1)) ;}
		void renumber_code_symbols(int) ;
		bool is_ID_symbol(symbol *s1) ;
		bool is_referenced(symbol *s1) ;
		void delete_code_patterns() {sequence *p1 ;
			while (p1 = get_first_code_pattern())
				list_of_patterns->delete_child(p1) ;}
		sequence *get_first_pattern() {sequence *p1 = (sequence *)
			list_of_patterns->get_first_child() ; return(p1) ;}
		sequence *get_next_pattern() {sequence *p1 = (sequence *)
			list_of_patterns->get_next_child() ; return(p1) ;}
		sequence *get_first_code_pattern() {sequence *p1;
			list_for(p1, sequence, list_of_patterns)
				if (p1->get_origin() == CODE_PATTERN) return(p1) ;
			return(NIL) ;}
		sequence *get_first_non_code_pattern() 
			{sequence *p1 ; list_for(p1, sequence, list_of_patterns)
				{if (p1->get_origin() != CODE_PATTERN) break ;}
			return(p1) ;}
		sequence *get_next_non_code_pattern() 
			{sequence *p1 ;
			while (p1 = (sequence *)list_of_patterns->get_next_child())
				if (p1->get_origin() != CODE_PATTERN) break ;
			return(p1) ;}
		friend sequence *single_reference(symbol *ref1, grammar *gr1) ;
		void extract_pattern(sequence *p1)
			{list_of_patterns->extract_child(p1) ;}
		sequence *extract_first_pattern()
			{sequence *p1 = (sequence *)
				list_of_patterns->extract_first_child() ;
			return(p1) ;}
		void merge_patterns() ;
		bool matches(grammar *gr1)
			{group *patterns1 = gr1->get_list_of_patterns() ;
			if (patterns1->group_matches(list_of_patterns))
				return(true) ;
			else return(false) ;}
		void tidy_up_code_symbols(int) ;
		void clean_up(int) ;
		bool add_pattern(sequence *) ;
		void release_patterns() {list_of_patterns->release_children() ;}
		void write_grammar(bool, bool) ;
		void compile_grammar(sequence *) ;
		void compute_G() ;
		void set_G(double GG) {G = GG ;}
		double get_G() {return(G) ;}
		void set_E(double EE) {E = EE ;}
		double get_E() {return(E) ;}
		void increment_E(double increment) {E += increment ;}
		void increment_G(double increment) {G += increment ;}
		void set_score(double score1) {score = score1 ;}
		void sum_G_and_E() {score = G + E ;}
		double get_score() {return(score) ;}
		int get_ID() {return(ID) ;}
		group *get_list_of_patterns() {return(list_of_patterns) ;}
		void initialise() {list_of_patterns->initialise() ;}
		void sort_by_ID() {list_of_patterns->sort_by_ID() ;}
		void set_derived_from_grammar(int id) {derived_from_grammar = id ;}
		int get_derived_from_grammar() {return(derived_from_grammar) ;}
		void set_derived_from_alignment(sequence *al) {derived_from_alignment = al ;}
		sequence *get_derived_from_alignment() {return(derived_from_alignment) ;}
		void add_derived_grammar(grammar *dg) {if (basis_for == NIL)
			basis_for = new group ; basis_for->add_child(dg) ;}
		void write_trace(int indendation) ;

	protected:
		double G ; // Size of grammar in bits.
		double E ; // Size of New after it has been encoded in
			// terms of the grammar.
		double score ; // The sum of G and E.
		int ID ;
		group *list_of_patterns, // The patterns in the grammar.
			*basis_for ; // List of grammars that are derived
				// from the given grammar.
		int derived_from_grammar ; // ID of grammar from which the
			// present grammar was derived. 
		sequence *derived_from_alignment ; // The most recent
			// alignment from which the present grammar was derived. 
} ; // class grammar


==> anc/SP71_lib.cpp <==
// SP71: a program for unsupervised learning in the SP framework.

// Copyright (C) 2005 J G Wolff.

// This program is released to the public domain without any restrictions.
// You can redistribute it and/or modify it as you wish.

// In any publication that refers to any version of this program, please
// acknowledge J G Wolff as the originator of the program. 

// A description of SP70, the precursor of this program, may be found
// in "Unsupervised learning in a framework of information compression
// by multiple alignment, unification and search", J G Wolff, March 2002.
// A copy may be obtained from http://uk.arxiv.org/abs/cs.AI/0302015.
// See also http://www.cognitionresearch.org.uk/papers/ul/ul.htm.

// Please retain this notice on all versions.

// Dr J G Wolff, www.CognitionResearch.org.uk.
// Email: jgw@cognitionresearch.org.uk.

// April 2005.

/*
** TITLE:		SP71_lib.cpp
**
** VERSION: 	SP71, v 9.0
**
** ABSTRACT:	General purpose methods and functions for the SP system.
**
** ENVIRONMENT: The file "SP71_head.h" must be on the `include' 
**				path at compile time.
**
** AUTHOR:		Gerry Wolff
**
** MODIFIED BY:
**
** SP71
**
** 1.0 JGW 18/6/03 -	Derived from SP70, v 9.2.
** 1.1 JGW 12/7/03 -	See SP71_comp.cpp.	
** 1.2 JGW 20/10/03 -	ditto.
** 1.3 JGW 27/10/03 -	ditto.
** 1.4 JGW 3/11/03 -	ditto.
** 1.5 JGW 9/11/03 -	ditto.
** 1.6 JGW 10/11/03 -	ditto.
** 1.7 JGW 11/11/03 -	ditto.
** 1.8 JGW 5/12/03 -	ditto.
** 1.9 JGW 8/12/03 -	ditto.
** 1.10 JGW 9/12/03 -	ditto.
** 2.0 JGW 9/12/03 -	ditto.
** 2.1 JGW 12/12/03 -	ditto.
** 2.2 JGW 22/1/04 -	ditto.
** 2.3 JGW 22/1/04 -	ditto.
** 2.4 JGW 23/1/04 -	ditto.
** 2.5 JGW 28/1/04 -	ditto.
** 3.0 JGW 13/5/04 -	ditto.
** 4.1 JGW 2/6/04 -		ditto.
** 5.0 JGW 7/6/04 -		ditto.
** 5.1 JGW 11/6/04 -	ditto.
** 5.2 JGW 12/6/04 -	ditto.
** 5.3 JGW 15/6/04 -	ditto.
** 5.4 JGW 15/6/04 -	ditto.
** 5.5 JGW 21/6/04 -	ditto.
** 5.6 JGW 25/6/04 -	ditto.
** 6.0 JGW 23/7/04 -	ditto.
** 6.1 JGW 28/7/04 -	ditto.
** 6.2 JGW 30/7/04 -	ditto.
** 6.3 JGW 3/8/04 -		ditto.
** 7.0 JGW 5/8/04 -		ditto.
** 7.1 JGW 10/8/04 -	ditto.
** 7.2 JGW 6/12/04 -	ditto.
** 7.3 JGW 17/12/04 -	ditto.
** 7.4 JGW 20/12/04 -	ditto.
** 7.5 JGW 28/12/04 -	ditto.
** 7.6 JGW 5/1/05 -		ditto.
** 7.7 JGW 10/1/05 -	ditto.
** 7.8 JGW 12/1/05 -	ditto.
** 7.9 JGW 25/1/05 -	ditto.
** 7.10 JGW 31/1/05 -	ditto.
** 7.12 JGW 31/1/05 -	ditto.
** 7.13 JGW 21/2/05 -	ditto.
** 8.0 JGW 1/3/05 -		ditto.
** 8.1 JGW 17/3/05 -	ditto.
** 8.2 JGW 22/3/05 -	ditto.
** 9.0 JGW 30/3/05 -	ditto.
*/

#include "SP71_head.h"

#define MAKE_DIGIT_ABBREVIATIONS FALSE

/* PARAMETERS. */

/* Optional, ON or OFF. */

bool probabilities ; /* Calculations of probabilities at the end
	of each program run. */
bool show_al_structure ; // If true, the structure of each column of each
	// alignment is printed out, otherwise they are not printed.
bool show_hit_structure ; // If true, the hit structure is printed,
	// otherwise it is not printed.
bool show_unselected_alignments ; /* If ON, all the alignments which are
	formed are shown before selection (as well as showing the
	alignments which are selected. */
bool verbose ; // If ON, lots of messages are printed. Otherwise,
	// minimal messages are printed.
int use_abbreviations ; /* When LETTERS, alignments are printed
	using abbreviated names of symbols in alphabetic form (any symbol which
	starts with a digit is left as it is). When DIGITS, symbols are
	abbreviated as digits (which may include any trailing or leading '#'
	symbol which appears in the original symbol). When OFF, no abbreviations
	are used. The development of digit abbreviations has been halted. */
int show_all_parsing_alignments ;  /* If ON, all alignments produced by
	by compressing New against Old are shown. If OFF, only the best
	ones for any given pattern from New are shown. */
int id_c_symbol_constraint ; /* If this is ON, ID-symbols can only ever be matched
	with C-symbols and vice versa. If the parameter is OFF, the constraint is
	not applied. */

/* Other Parameters. */

char alignment_format ; /* The format of alignments ('V' for vertical
	and 'H' for horizontal) */

int hit_structure_rows ; /* The number of rows in the
	sort_array[] and leaf_array[]. */

int fail_score ; /* Any compression score which is equal to this or
	smaller counts as a fail. */

double cost_factor ; /* The multiplier to calculate the bit_cost of
	each data symbol from the minimum cost needed to discriminate it
	from other symbols. */

double average_symbol_type_cost ;
double average_CONTEXT_SYMBOL_type_cost ; // Includes UNIQUE_ID_SYMBOLs.

int keep_rows ; /* Controls the number of rows in the
	symbol_selection_array[][] which are used to determine which
	sequences are *not* purged at the end of each cycle. */

int driving_keep_rows ; /* The best driving_keep_rows are selected to
						be driving patterns for the next cycle. 
						NOT CURRENTLY USED. */

int full_alignment_limit ; /* This limits the number of alternative
	alignments (for a given pattern from New) that are considered
	during the compiling of alternative grammars. */

int grammar_limit ; /* This limits the number of alternative grammars
	that may be developed at any one time (in 
	compile_alternative_grammars()) */

int extraction_limit ; /* This limits the number of hit sequences for a given
	a given driving pattern that are used for learning. */

int not_used ; /* Not used. */

char figure_ID[20] ; /* Records the id for the data, for printing
	out in the latex_file. */

int combination_limit ; /* The number of combinations to be selected
	on each phase of combine_alignments(). */

int max_old_gap ; /* Sets the maximum permitted gap between hit symbols
	in any original old pattern (not an alignment formed during
	current processing). */

int max_driving_gap ; /* Sets the maximum permitted gap between hit symbols
	in any driving pattern. */

int max_target_gap ; /* Sets the maximum permitted gap between hit symbols
	in any target pattern. */

int max_unsupported_cycles ; /* For any one pattern from New, this parameter
	sets the maximum number of cycles which build alignments without
	any gain in maximum compression score compared with the best
	cycle for the current pattern from New. */

int max_alignments_in_one_cycle ; /* This can be used to limit the number
	of alignments formed in one cycle. It is applied as alignments are
	formed, in order of the approximate compression scores calculated for
	the hit structure. If this limit is applied, there is a possibility
	of cutting short the alignments before the best one has been made. */

int orientation ; /* Orientation of the output may be specified as
	LANDSCAPE or PORTRAIT. */

int write_al_chars_length ; // The maximum size of any alignment when written
	// out. Any excess is truncated with ellipses.

int write_section_chars_length ; // The maximum size of a section of
	// any alignment when written out.

double minimum_font_height ; /* The smallest font to be used in printing
	alignments. */

double maximum_font_height ; /* The largest font to be used in printing
	alignments. */

int n_grammars ; /* This is the number of grammars, over and obove the
	'naive' grammar, which provide a set of Old patterns after
	each New pattern has been processed. */

int create_patterns_diagnostic ; /* When ON, prints out diagnostic
	information for sequence::create_patterns() methods. Otherwise,
	no diagnostic information is printed. */

bool identification_symbols_marked ; // This is set by examining the symbols in the
	// corpus. If any of them have a '!' prefix, then IDENTIFICATION
	// symbols are set in the input by the use of this mark
	// and CONTENTS symbols are those without it.

/* End of Parameters. */

char *syntax_buffer ;
char *syn_buf_ptr ;

int context_number ;
int unique_id_number ;
int number_of_alignments_purged ;
int total_number_of_alignments ;
int number_of_alignments_retained_this_cycle ;
int new_hits ; /* Used in update_hit_structure() and in add_hit(). */
int driving_span ;
int target_span ;
int span ;
int number_of_parsing_alignments ;
int best_cycle_this_new_pattern ; // For a given pattern from New,
	// this is the cycle in which the best score for the
	// pattern was obtained.
int number_of_symbols_in_new, number_of_symbols_in_old ;
int number_of_patterns_in_new, original_number_of_patterns_in_old,
	final_number_of_patterns_in_old ;

group *brackets_list ; // Used in compare_patterns().
group *created_patterns ; // Used in sequence::created_new_patterns().
group *generalisation_list1 ; // Used in generalise_patterns().
group *generalisation_list2 ; // ditto.

const double log_10_2 = log10(2) ;

clock_t time1 ;
clock_t time2 ; 
double old_symbol_bit_cost, adjusted_symbol_cost ;

sequence *best_alignment_this_new_pattern ; // The alignment giving
	// the best compression score in the current pattern from New.

/*** ARRAYS ETC USED IN WRITE_ALIGNMENT ***/

double font_heights[FONT_SET_SIZE] =
{7, 8, 9, 10, 11, 12, 14, 17.28, 20.74, 24.88} ;

struct key_entry key_array[KEY_ARRAY_SIZE] ; // Stores the key to the abbreviations of
// symbols in the input file.

int fe_key_array ;

const int max_alignment_depth = 50 ; // Determines the maximum
	// depth of an alignment, measured in rows. (Currently not
	// read in and not used).
const int max_alignment_length = 200 ; // Determines the maximum length of
	// an alignment, measured in symbols. (Currently not
	// read in but it is used).

const int write_alignment_char_rows = MAX_ALIGNMENT_DEPTH * 2 ; /* The maximum
	depth of an sequence that can be written (characters). */

char **write_al_chars ;
char **write_al_vacant_slots ;

struct row_entry row_array[MAX_ALIGNMENT_DEPTH] ; // Used to keep track of
	// symbols and positions for each row in
	// fill_write_al_chars.

char complete_symbol[MEDIUM_SCRATCH_ARRAY_SIZE],
	new_abbreviation[MEDIUM_SCRATCH_ARRAY_SIZE] ; // Used in
	// make_letter_abbreviations.

bool al1_rows[MEDIUM_SCRATCH_ARRAY_SIZE] ;

struct hit_entry
{
	hit_node *h_node ;
	symbol *newly_created_col ;
} hit_entries[MEDIUM_SCRATCH_ARRAY_SIZE] ; // Used in unify_best.

int fe_hit_entries ;

sequence *symbol_selection_array[MAX_NEW_ARRAY_ROWS][MCOLS] ; /* Each	
	symbol corresponding to a symbol in New (in new_OAO_symbols[])
	receives zero or more pointers to sequences which contains that
	symbol. At the end of each cycle, The array is used for selection of
	target sequences for the following cycle. */

sequence *receptacle_pattern ;

hit_node **half_list ; // Used to store the worst 50% of the leaf nodes in the
	// leaf_array[].

int fe_half_list ;

struct hn_entry hit_node_array[HIT_NODE_ARRAY_SIZE] ;

int fe_hit_node_array ;

struct best_alignment_entry
{
	sequence *al1 ;
	group *contained_in ; /* List of the other best_alignments
	which contain 'alignment'. */
	double rel_P ;
	bool done ;
} best_alignments[MEDIUM_SCRATCH_ARRAY_SIZE] ; /* Stores a set of
	alignments, including best_alignment, which code the
	same symbols from New as best_alignment. It also stores
	the abs_P and rel_P values calculated for each of
	these alignments. Used in probabilities_of_inferences(). */

int fe_best_alignments ;

bool driving_brackets_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;
bool target_brackets_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;

struct names_entry
{
	char *old_name_number_chars ;
	int new_name_number ;
} *names_array ;

group *set_of_symbols ;

symbol *dr_array[MEDIUM_SCRATCH_ARRAY_SIZE], // Used in extract_patterns().
	*t_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;

int fe_dr_array, fe_t_array ;

struct ref_struct
{
	sequence *target_pattern, *driving_pattern ;
	symbol *left_t_bracket, *t_class_symbol, *right_t_bracket,
		*left_dr_bracket, *dr_class_symbol, *right_dr_bracket ;
	list_element *t_el_pos, *dr_el_pos ;
	int left_t_bracket_int_pos, t_class_symbol_int_pos, 
		right_t_bracket_int_pos, left_dr_bracket_int_pos, 
		dr_class_symbol_int_pos, right_dr_bracket_int_pos ;
} reference_structure ;

/*** Mirror fields for hn_master ***/

int master_driving_int_pos ;
sequence *master_driving_pattern ;
symbol *master_driving_symbol ;
int master_target_int_pos ;
sequence *master_target_pattern ;
symbol *master_target_symbol ;

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether or not a character string is numeric.
**
** CALLING SEQUENCE:
**
**	bool isnumeric(char *s)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the string is numeric, false otherwise.
**
**	s:				The character string to be tested.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool isnumeric(char *s)
{
	char *c ;
	bool string_is_numeric = true ;

	for (c = s; *c != '\0'; c++)
	{
		if (isdigit(*c) == false)
		{
			string_is_numeric = false ;
			break ;
		}
	}

	return(string_is_numeric) ;

} // isnumeric

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Finds zero or more 'good' combinations of alignments in any given
**	cycle of the alignment-building process and adds them to
**	parsing_alignments.
**
**	The alignments that are combined are 'full' alignments in the sense
**	that all their Old CONTENTS symbols must be matched but the New
**	symbols are not necessarily all matched (if they were, then no
**	combination could be made as described next).
**
**	Alignments can be combined if, for any two alignments, none of the New
**	symbols between the first New symbol in alignment A and the last New
**	symbol in alignment A falls between the first New symbol in alignment
**	B and the last New symbol in alignment B - and vice versa. However,
**	there may be one or more unmatched New symbols between the last New
**	symbol of the left alignment and the first New symbol of the
**	right alignment.
**
**	Because the alignments in combine_al_array[] are in descending
**	order of compression difference, the simplifying assumption is
**	made that good combinations of alignments can be found by
**	adding alignments from successive entries in the array rather
**	than considering all possible combinations of alignments. Because
**	combinations are formed by adding alignments in this way, it 
**	is assumed that combinations containing n + 1 alignments are
**	always better than combinations containing n alignments.
**
** CALLING SEQUENCE:
**
**	void combine_alignments(sequence *pattern1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	pattern1:		The pattern being parsed.
**
** IMPLICIT INPUTS:
**
**	alignments in parsing_alignments.
**
** IMPLICIT OUTPUTS:
**
**	Alignments added to parsing_alignments.
**
** SIDE EFFECTS:
**
**	NONE
*/

void combine_alignments(sequence *pattern1)
{
	struct combine_al_record
	{
		sequence *alignment ;
		int new_int_pos_first, new_int_pos_last ;
	} *combine_al_array ;

	int number_of_combinable_alignments ;
	group *current_set_of_combinations = new group ;

	sequence *al1 ;

	parsing_alignments->sort_by_compression_difference() ;

	// Compile information about each full (B) alignment that is needed
	// for the creation of combinations.

	number_of_combinable_alignments = 0 ;
	list_for(al1, sequence, parsing_alignments)
	{
		if (al1->get_degree_of_matching() != FULL_B) continue ;
		if (al1->get_row_pattern(0) != pattern1) continue ;
		number_of_combinable_alignments++ ;
	}

	int counter, new_int_pos, new_int_pos_first, new_int_pos_last ;
	symbol *symbol1, *symbol2 ;

	combine_al_array =
		new struct combine_al_record[number_of_combinable_alignments] ;

	counter = 0 ;
	list_for(al1, sequence, parsing_alignments)
	{
		if (al1->get_degree_of_matching() != FULL_B) continue ;
		if (al1->get_row_pattern(0) != pattern1) continue ;
		new_int_pos_first = NULL_VALUE ;
		combine_al_array[counter].alignment = al1 ;
		list_for(symbol1, symbol, al1)
		{
			symbol2 = symbol1->get_row_symbol(0) ;
			if (symbol2 == NIL) continue ;
			new_int_pos = symbol1->get_row_orig_int_pos(0) ;
			if (new_int_pos_first == NULL_VALUE)
				new_int_pos_first = new_int_pos ;
			new_int_pos_last = new_int_pos ;
		}
		combine_al_array[counter].new_int_pos_first = new_int_pos_first ;
		combine_al_array[counter].new_int_pos_last = new_int_pos_last ;
		counter++ ;
	}

	// Now combine alignments, in descending order of CD score and growing
	// each combination as large as possible. Any alignment that does not
	// fit into the current series is used to start a new series.

	int i, j, length_pattern1 = pattern1->get_number_of_children() ;
	combination *comb1, *comb2 ;
	bool second_series_started ;
	for (i = 0; i < number_of_combinable_alignments; i++)
	{
		new_int_pos_first = combine_al_array[i].new_int_pos_first ;
		new_int_pos_last = combine_al_array[i].new_int_pos_last ;
		al1 = combine_al_array[i].alignment ;
		comb1 = new combination(length_pattern1) ;
		comb1->add_sub_alignment(al1,
			new_int_pos_first, new_int_pos_last, pattern1) ;
		second_series_started = false ;
		for (j = 0; j < number_of_combinable_alignments; j++)
		{
			if (j == i) continue ;
			new_int_pos_first = combine_al_array[j].new_int_pos_first ;
			new_int_pos_last = combine_al_array[j].new_int_pos_last ;
			al1 = combine_al_array[j].alignment ;
			if (comb1->can_accept(new_int_pos_first, new_int_pos_last))
				comb1->add_sub_alignment(al1, new_int_pos_first, 
							new_int_pos_last, pattern1) ;
		}

		if (comb1->number_of_alignments() > 1)
		{
			// Check to make sure that the alignments in comb1 are not
			// simply a subset of any combinations in
			// current_set_of_combinations or set_of_combinations
			// (from previous cycles). If it is, delete comb1,
			// otherwise add it to current_set_of_combinations.

			list_for(comb2, combination, current_set_of_combinations)
			{
				if (comb1->is_subset_of(comb2))
				{
					#if DIAGNOSTIC5

					fprintf(output_file, "%s%d%s%d%s",
						"Combination C_ID",
						comb1->get_C_ID(),
						" is a subset of, or the same as, combination C_ID",
						comb2->get_C_ID(),
						" and is deleted.\n\n") ;

					#endif

					delete comb1 ;
					goto L1 ;
				}
			}

			list_for(comb2, combination, set_of_combinations)
			{
				if (comb1->is_subset_of(comb2))
				{
					#if DIAGNOSTIC5

					fprintf(output_file, "%s%d%s%d%s",
						"Combination C_ID",
						comb1->get_C_ID(),
						" is a subset of, or the same as, combination C_ID",
						comb2->get_C_ID(),
						" and is deleted.\n\n") ;

					#endif

					delete comb1 ;
					goto L1 ;
				}
			}

			current_set_of_combinations->add_child(comb1) ;
		}
		else
		{
			#if DIAGNOSTIC5

			fprintf(output_file, "%s%d%s",
				"Combination C_ID",
				comb1->get_C_ID(),
				" contains only one alignment and is deleted.\n\n") ;

			#endif

			delete comb1 ;
		}
		L1: ;
	}

	// Find the best combinations up to combination_limit, print them
	// out and make them into composite alignments. At the same time,
	// add the combination to set_of_combinations.

	fprintf(output_file, "Start of combining alignments.\n(") ;
	print_pattern_cycle(true, pattern1) ;
	fprintf(output_file, ")\n\n") ;

	double best_score, temp_score ;
	combination *best_comb ;
	int total_number_of_combinations =
		current_set_of_combinations->count_number_of_children() ;

	fprintf(output_file, "%s%d%s",
		"Total number of combinations = ",
		total_number_of_combinations,
		"\n\n") ;

	sequence *composite_alignment ;
	counter = 0 ;
	while (counter < combination_limit)
	{
		best_score = NULL_VALUE ;
		list_for(comb1, combination, current_set_of_combinations)
		{
			temp_score = comb1->get_combination_score() ;
			if (temp_score > best_score)
			{
				best_comb = comb1 ;
				best_score = temp_score ;
			}
		}

		if (best_score > NULL_VALUE)
		{
			current_set_of_combinations->extract_child(best_comb) ;
			best_comb->print_combination() ;
			composite_alignment =
				best_comb->make_composite_alignment(pattern1) ;
			composite_alignment->find_degree_of_matching(pattern1) ;
			parsing_alignments->add_child(composite_alignment) ;
			set_of_combinations->add_child(best_comb) ;
		}
		else break ;
		counter++ ;
	}

	fprintf(output_file, "End of combining alignments.\n(") ;
	print_pattern_cycle(true, pattern1) ;
	fprintf(output_file, ")\n\n") ;

	// Delete arrays and temporary objects.

	current_set_of_combinations->delete_children() ;
	delete current_set_of_combinations ;
	delete[] combine_al_array ;

} // combine_alignments

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This function deletes all the Old patterns and replaces them
**	with the patterns in the best n_grammars.
**
** CALLING SEQUENCE:
**
**	void purge_old_patterns(int n_grammars, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	n_grammars:		The number of grammars to be preserved within the
**					set of Old patterns.
**	cnp:			Current New pattern.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void purge_old_patterns(int n_grammars, sequence *cnp)
{
	fprintf(output_file, "Start of purge_old_patterns()\n\n") ;

	if (set_of_grammars->is_empty())
	{
		fprintf(output_file,
			"There is no best grammar so no patterns to be purged.\n\n") ;
		return ;
	}

	int counter = 0 ;
	grammar *grammar1,
		*old_grammar = new grammar ; // This is a temporary vehicle
		// for the patterns in a new version of old_patterns. The
		// reason a grammar is used is that this allows access to
		// the methods clean_up(), tidy_up_code_symbols() and
		// merge_patterns().
	sequence *pattern1 ;
	bool pattern_added ;

	list_for(grammar1, grammar, set_of_grammars)
	{
		for (pattern1 = grammar1->get_first_pattern();
			pattern1 != NIL; pattern1 = 
				grammar1->get_next_pattern())
		{
			// pattern2 = new sequence(*pattern1) ;
			pattern_added = old_grammar->add_pattern(pattern1) ;
			// if (pattern_added == false)
			//	delete pattern2 ;
		}
		if (++counter >= n_grammars) break ;
	}

	// Add patterns from naive grammar.

	for (pattern1 = naive_grammar->get_first_pattern();
		pattern1 != NIL; pattern1 = 
			naive_grammar->get_next_pattern())
	{
		pattern_added = old_grammar->add_pattern(pattern1) ;
	}

	fprintf(output_file, "%s%d%s%d%s",
		"New grammar created by combining of best ",
		n_grammars,
		" original grammars and naive grammar is GR",
		old_grammar->get_ID(),
		"\n\n") ;

	old_grammar->write_grammar(true, false) ;

	// Now clean up unnecessary code symbols, [merge patterns where
	// possible] and [renumber code symbols in a tidy manner].

	old_grammar->clean_up(NULL_VALUE) ;

	// old_grammar->merge_patterns() ;

	// old_grammar->tidy_up_code_symbols() ;

	// Now transfer the patterns in old_grammar to
	// the (empty) old_patterns. All the patterns that are
	// currently in old_patterns are removed and those that
	// are not in old_grammar are deleted.

	while (pattern1 = (sequence *)old_patterns->extract_first_child())
	{
		if (old_grammar->contains(pattern1) == false)
			delete pattern1 ;
	}

	while (pattern1 = old_grammar->extract_first_pattern())
		old_patterns->add_child(pattern1) ;

	fprintf(output_file, "%s%d%s",
		"OLD PATTERNS DERIVED FROM THE BEST ",
		n_grammars,
		" GRAMMARS AT THE END OF ") ;
		print_pattern_cycle(false, cnp) ;
	fprintf(output_file, ":\n\n") ;

	if (old_patterns->is_empty())
		fprintf(output_file, "old_patterns is empty.\n\n") ;
	else
	{
		list_for(pattern1, sequence, old_patterns)
		{
			pattern1->print_ID() ;
			fprintf(output_file, " ") ;
			pattern1->write_tree_object(PRINT_SEQUENCE_FREQUENCY) ;
		}
	}

	fprintf(output_file, "End of purge_old_patterns()\n\n") ;
} // purge_old_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compares the list of IDENTIFICATION symbols in two patterns (excluding
**	bracket symbols) and returns values to show whether the list is
**	the same in the two patterns, or the first list is a subset
**	of the other, or vice versa, or neither list is a subset of the other.
**
** CALLING SEQUENCE:
**
**	int compare_classes(sequence *pattern1, int p1_classes,
**		sequence *pattern2, int p2_classes)
**
** FORMAL ARGUMENTS:
**
**	Return value:	A_DIFFERENT_FROM_B if the pattern1 list of
**					IDENTIFICATION symbols is not a subset of the
**					pattern2 list and vice versa, A_SUBSET_B if the
**					pattern1 list is a subset of the pattern2 list,
**					B_SUBSET_A if the pattern2 list is a subset of
**					the pattern1 list, and A_SAME_AS_B if the two
**					lists are the same (not necessarily in the same
**					order).
**	pattern1:		One of the two patterns.
**	p1_classes:		The number of non-bracket IDENTIFICATION symbols
**					in pattern1.
**	pattern2:		The second of the two patterns.
**	p2_classes:		The number of non-bracket IDENTIFICATION symbols
**					in pattern2.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

int compare_classes(sequence *pattern1, int p1_classes,
	sequence *pattern2, int p2_classes)
{
	symbol *symbol1, *symbol2 ;
	int symbol_type, fe_class_array = 0, i ;
	struct class_entry
	{
		symbol *class1, *class2 ;
	} class_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;

	if (pattern1 == pattern2)
		abort_run("Anomalous input in compare_classes()") ;

	list_for(symbol1, symbol, pattern1)
	{
		symbol_type = symbol1->get_type() ;
		if (symbol_type == LEFT_BRACKET) continue ;
		if (symbol_type == CONTENTS) break ;

		for(i = 0; i < fe_class_array; i++)
			if (symbol1 == class_array[i].class1)
				goto L1 ;

		list_for(symbol2, symbol, pattern2)
		{
			symbol_type = symbol2->get_type() ;
			if (symbol_type == LEFT_BRACKET) continue ;
			if (symbol_type == CONTENTS) break ;

			for(i = 0; i < fe_class_array; i++)
				if (symbol2 == class_array[i].class2)
					goto L2 ;

			if (symbol1->name_matches(symbol2))
			{
				class_array[fe_class_array].class1 = symbol1 ;
				class_array[fe_class_array].class2 = symbol2 ;
				plus_one(&fe_class_array, MEDIUM_SCRATCH_ARRAY_SIZE,
					"Overflow of class_array[] in compare_classes().") ;
				break ;
			}

			L2: ;
		}
		
		L1: ;
	}

	if (p1_classes == fe_class_array)
	{
		if (p2_classes == fe_class_array)
			return(A_SAME_AS_B) ;
		else if (p2_classes > fe_class_array)
			return(A_SUBSET_B) ;
	}
	else if (p2_classes == fe_class_array)
	{
		if (p1_classes > fe_class_array)
			return(B_SUBSET_A) ;
	}
	else return(A_DIFFERENT_FROM_B) ;

} // compare_classes

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether two patterns belong in the same class.
**
** CALLING SEQUENCE:
**
**	symbol *same_class(sequence *pattern1, sequence *pattern2)
**
** FORMAL ARGUMENTS:
**
**	Return value:	NIL if they are not in the same class, otherwise
**					the class symbol of the shared class is returned.
**
**	pattern1:		One of the two patterns to be assessed.
**	pattern2:		The other pattern.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

symbol *same_class(sequence *pattern1, sequence *pattern2)
{
	symbol *symbol1, *symbol2 ;

	list_for(symbol1, symbol, pattern1)
	{
		if (symbol1->get_type() == LEFT_BRACKET) continue ;
		if (symbol1->get_status() == CONTENTS) break ;
		list_for(symbol2, symbol, pattern2)
		{
			if (symbol2->get_type() == LEFT_BRACKET) continue ;
			if (symbol2->get_status() == CONTENTS) break ;

			if (symbol1->name_matches(symbol2)) return(symbol1) ;
		}
	}
	return(NIL) ;
} // same_class

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a new left or right bracket symbol.
**
** CALLING SEQUENCE:
**
**	symbol *make_bracket_symbol(int type, int status, al_depth)
**
** FORMAL ARGUMENTS:
**
**	Return value:	A new bracket symbol.
**
**	type:			LEFT_BRACKET or RIGHT_BRACKET.
**	status:			BOUNDARY_MARKER or CONTENTS.
**	al_depth:		The number of rows.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol *make_bracket_symbol(int type, int status, int al_depth)
{
	symbol *symbol1 = new symbol(NIL, al_depth, NULL_VALUE) ;
	symbol1->set_type(type) ;
	if (type == LEFT_BRACKET) symbol1->set_name("<") ;
	else if (type == RIGHT_BRACKET) symbol1->set_name(">") ;
	else abort_run("Invalid type for make_bracket_symbol().") ;
	symbol1->set_status(status) ;
	symbol1->assign_frequency_and_cost() ;
	symbol1->set_is_a_hit(false) ;

	return(symbol1) ;
} // make_bracket_symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Increments and index by 1, checks that it does not exceed a limit
**	and aborts the program, printing out a message if the limit is
**	exceeded.
**
** CALLING SEQUENCE:
**
**	void increment_index(int *index, int limit, char *message)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	index:			A pointer to the index to be incremented.
**	limit:			The limit to be checked.
**	message:		The message to be printed out.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void increment_index(int *index, int limit, char *message)
{
	(*index)++ ;
	if ((*index) >= limit)
		abort_run(message) ;

} // increment_index

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Prints the number of the pattern from New and, within that pattern,
**	the cycle.
**
** CALLING SEQUENCE:
**
**	void print_pattern_cycle(bool print_cycle, sequence *pattern1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	print_cycle:	If true, print the current value of cycle,
**					otherwise don't.
**	pattern1:		The pattern currently being parsed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void print_pattern_cycle(bool print_cycle, sequence *pattern1)
{
	if (print_cycle == false)
		fprintf(output_file, "%s%d%s%d",
			"PATTERN ID",
			pattern1->get_ID(),
			", PHASE ",
			phase) ;
	else
	{
		fprintf(output_file, "%s%d",
			"PATTERN ID",
			pattern1->get_ID()) ;
		if (phase == 2)
			fprintf(output_file, "%s%d%s%d%s%d",
				" (ID",
				current_new_pattern->get_ID(),
				"), CYCLE ",
				cycle,
				", PHASE ",
				phase) ;
		else fprintf(output_file, "%s%d%s%d",
				", CYCLE ",
				cycle,
				", PHASE ",
				phase) ;
	}
	fflush(output_file) ;
} // print_pattern_cycle

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a new column for insertion in new_alignment
**	(in unify_best).
**
** CALLING SEQUENCE:
**
**	symbol *make_column(int new_alignment_depth,
**			sequence *driving_pattern, symbol *driving_symbol, 
**			sequence *target_pattern, symbol *target_symbol, 
**			int target_pattern_row_in_new_alignment, int hn_ID,
**			bool hit_this_cycle)
**
** FORMAL ARGUMENTS:
**
**	Return value:			A pointer to the newly-created column. Value
**							is NIL if no column is created.
**
**	new_alignment_depth:	The depth of the new alignment.
**	driving_pattern:		The driving pattern.
**	driving_symbol: 		The driving symbol containing information to be
**							copied into the new column.
**	driving_int_pos:		The int position of the driving_symbol in
**							the driving pattern.
**	target_pattern: 		The target pattern.
**	target_symbol:			The target symbol containing information to be
**							copied into the new column.
**	target_int_pos: 		The int position of the target_symbol in
**							the target pattern.
**	target_pattern_row_in_new_alignment: The row of the new column into which the
**							first row of the target symbol should be copied.
**	hn_ID:					The ID of the hit node (corresponding to this
**							new column. NULL_VALUE if there is no hit node.
**	hit_this_cycle: 		true if the column records a hit on this cycle,
**							false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol *make_column(int new_alignment_depth,
	sequence *driving_pattern, symbol *driving_symbol, 
	sequence *target_pattern, symbol *target_symbol, 
	int target_pattern_row_in_new_alignment, int hn_ID,
	bool hit_this_cycle)
{
	symbol *new_al_col1, *symbol1, *driving_new_symbol ;
	alignment_element *al_el1, *al_el2 ;
	int driving_pattern_depth, target_pattern_depth, i ;
	
	if (driving_symbol != NIL) symbol1 = driving_symbol ;
	else if (target_symbol != NIL) symbol1 = target_symbol ;
	else abort_run("driving_symbol and target_symbol are both NIL in \
		make_column") ;
	
	new_al_col1 = new symbol(symbol1->get_name(), 
		new_alignment_depth, hn_ID) ;
	
	if (hit_this_cycle) new_al_col1->set_is_a_hit(true) ;

	new_al_col1->set_bit_cost(symbol1->get_bit_cost()) ;
	new_al_col1->set_type(symbol1->get_type()) ;

	if (driving_symbol != NIL)
	{
		driving_pattern_depth = driving_pattern->get_sequence_depth() ;
		if (driving_pattern_depth == 1) // Driving pattern is New
		{
			al_el1 = new_al_col1->get_al_el(0) ;
			al_el1->set_el_obj(driving_symbol) ;
			al_el1->set_original_pattern(driving_pattern) ;
		}
		else for (i = 0; i < driving_pattern_depth; i++)
		{
			al_el1 = new_al_col1->get_al_el(i) ;
			al_el2 = driving_symbol->get_al_el(i) ;
			*al_el1 = *al_el2 ;
		}
		if (driving_symbol->is_a_hit())
			new_al_col1->set_is_a_hit(true) ;
	}
	
	if (target_symbol != NIL)
	{
		target_pattern_depth = target_pattern->get_sequence_depth() ;
		if (target_pattern_depth == 1) // Target pattern is one of
			// original patterns in Old
		{
			al_el1 = new_al_col1->
				get_al_el(target_pattern_row_in_new_alignment) ;
			driving_new_symbol = (symbol *)al_el1->get_el_obj() ;
			if (driving_new_symbol != NIL &&
				driving_new_symbol != target_symbol)
				abort_run("Anomaly in make_column \
				(target_pattern_depth == 1)") ;
			al_el1->set_el_obj(target_symbol) ;
			al_el1->set_original_pattern(target_pattern) ;
		}
	}
	
	// Now put the correct values in for
	// same_column_above and same_column_below.
	
	new_al_col1->set_symbol_matches() ;
	
	return(new_al_col1) ;
} // make_column

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Prints the current time.
**
** CALLING SEQUENCE:
**
**	void time_now()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	From the computer clock.
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void time_now()
{
	struct tm *time_now ;
	time_t secs_now ;
	char str[80] ;
	
	tzset() ;
	time(&secs_now) ;
	time_now = localtime(&secs_now) ;
	strftime(str, 80,
		"Time: %H:%M, %A, %B %d, 20%y",
		time_now);
	fprintf(output_file, "%s\n\n", str);
} // time_now

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Prints the year.
**
** CALLING SEQUENCE:
**
**	void year()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	From the computer clock.
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void year()
{
	struct tm *time_now ;
	time_t secs_now ;
	char str[20] ;
	
	tzset() ;
	time(&secs_now) ;
	time_now = localtime(&secs_now) ;
	strftime(str, 20,
		"20%y",
		time_now);
	fprintf(output_file, "%s", str);
} // time_now

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Prepares the ground for unify_best by copying the nodes of
**	a hit sequence into hit_entries[]. This means that it is easy
**	to step through the nodes in left-to-right order - which is
**	more intuitive than always using them in reverse order.
**
** CALLING SEQUENCE:
**
**	void prepare_hit_sequence(hit_node *leaf_node)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	leaf_node:	The leaf node of the hit sequence in the hit structure.
**
** IMPLICIT INPUTS:
**
**	The hit structure
**
** IMPLICIT OUTPUTS:
**
**	hit_entries[]
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void prepare_hit_sequence(hit_node *leaf_node)
{
	hit_node *h_node, *left_h_node ;
	int node_position ;
	
	// First count the number of nodes in the hit sequence
	// so that a check can be made that it does not exceed the
	// size of hit_entries[] and to find the correct place
	// in hit_entries[] to begin loading the nodes.
	
	node_position = -1 ;
	for (h_node = leaf_node; h_node != hit_root;
		h_node = h_node->get_hn_parent())
			node_position++ ;
	
	fe_hit_entries = node_position + 1 ;
	if (fe_hit_entries >= MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("Chain of hit_nodes is too long in unify_best") ;
	
	for (left_h_node = leaf_node; left_h_node != hit_root;
		left_h_node = left_h_node->get_hn_parent())
			hit_entries[node_position--].h_node = left_h_node ;
} // prepare_hit_sequence

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks for mismatches in a hit sequence (in unify_best).
**
** CALLING SEQUENCE:
**
**	bool mismatch_found(hit_node *leaf_node, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if there are mismatches, false otherwise.
**
**	leaf_node:		The last node of the hit structure sequence being
**					processed.
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	hit_entries[] and fe_hit_entries
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool mismatch_found(hit_node *leaf_node, sequence *cnp)
{
	hit_node *h_node, *left_h_node, *right_h_node ;
	sequence *driving_pattern, *target_pattern ;
	symbol *last_driving_symbol, *last_target_symbol ;
	
	// Unless the driving pattern is the same as New, a 'mis-match'
	// occurs if, at any point in the alignment between one hit (for the
	// the current cycle) and the next hit (for the current cycle), there 
	// are one or more non-hit symbols from the driving pattern AND
	// one or more non-hit symbols from the target pattern. If there
	// is any mis-match in an alignment, it is not valid and should
	// not be formed.
	
	h_node = leaf_node ;
	driving_pattern = h_node->get_driving_pattern() ;
	if (driving_pattern == cnp) return(false) ;
	
	// The driving_pattern is not the same as New.
	
	// Check for mis-matches *after* the last hit (for the current cycle).
	
	target_pattern = h_node->get_target_pattern() ;
	last_driving_symbol = (symbol *)
		driving_pattern->get_last_child() ;
	last_target_symbol = (symbol *)
		target_pattern->get_last_child() ;
	if (last_driving_symbol != h_node->get_driving_symbol()
		&& last_target_symbol != h_node->get_target_symbol())
		return(true) ;
	
	// Check for mis-matches between the first and last hits.
	
	left_h_node = NIL ;
	for (int i = 0; i < fe_hit_entries; i++)
	{
		right_h_node = hit_entries[i].h_node ;
		if (left_h_node == NIL)
		{
			left_h_node = right_h_node ;
			continue ;
		}
		if (right_h_node->get_driving_int_pos() -
			left_h_node->get_driving_int_pos() > 1
			&& right_h_node->get_target_int_pos() -
			left_h_node->get_target_int_pos() > 1)
			return(true) ;
		left_h_node = right_h_node ;
	}
	
	// Now check for mis-matches before the first hit.
	
	h_node = hit_entries[0].h_node ;
	if (h_node->get_driving_int_pos() > 0
		&& h_node->get_target_int_pos() > 0)
		return(true) ;
	
	// No mismatch has been detected.
	
	return(false) ; 		
} // mismatch_found

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks a newly-constructed alignment to make sure that symbols from 
**	cnp are in their correct order.
**
** CALLING SEQUENCE:
**
**	bool check_ordering_of_new(sequence *new_alignment, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the symbols from cnp
**					are in their correct order, false otherwise.
**
**	new_alignment:		The alignment to be checked.
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool check_ordering_of_new(sequence *new_alignment, sequence *cnp)
{
	int new_symbol_int_pos1 = NULL_VALUE, new_symbol_int_pos2 ;
	symbol *symbol1 ;

	for (symbol1 = (symbol *)new_alignment->get_first_child();
		symbol1 != NIL ; symbol1 = (symbol *)
			new_alignment->get_next_child())
	{
		new_symbol_int_pos2 = symbol1->get_row_orig_int_pos(0) ;
		if (new_symbol_int_pos2 != NULL_VALUE)
		{
			if (new_symbol_int_pos1 != NULL_VALUE)
			{
				if (new_symbol_int_pos2 <= new_symbol_int_pos1)
					return(false) ;
			}
			new_symbol_int_pos1 = new_symbol_int_pos2 ;
		}
	}

	return(true) ;
} // check_ordering_of_new

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks that gaps between hit symbols in a newly-formed alignment
**	conform to relevant parameters.
**
** CALLING SEQUENCE:
**
**	bool al_gaps_OK(sequence *al1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the gaps are within limits, false otherwise.
**
**	al1:			The alignment to be tested.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool al_gaps_OK(sequence *al1)
{
	symbol *al_col1 ;
	int previous_new_hit_int_pos = NULL_VALUE, this_new_hit_int_pos ;
	
	// Test gaps between hit symbols in New.
	
	al1->initialise() ;
	while (al_col1 = (symbol *)al1->get_next_child())
	{
		this_new_hit_int_pos = al_col1->get_row_orig_int_pos(0) ;
		
		if (this_new_hit_int_pos == NULL_VALUE)
		{
			previous_new_hit_int_pos = this_new_hit_int_pos ;
			continue ;
		}
		if (previous_new_hit_int_pos == NULL_VALUE) continue ;
		
		// if ((this_new_hit_int_pos - previous_new_hit_int_pos - 1) >
		//	max_new_gap)
		//	return(false) ;
		
		previous_new_hit_int_pos = this_new_hit_int_pos ;
	}
	return(true) ;
} // al_gaps_OK

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Forms an alignment from a hit sequence. This function is called
**	from unify_best.
**
** CALLING SEQUENCE:
**
**	sequence *make_one_alignment(hit_node *leaf_node, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The alignment which is formed. NIL if, for some reason,
**					the hit sequence proves to be invalid.
**
**	leaf_node:		The leaf node of the hit sequence from which the new
**					alignment is to be formed.
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	hit_entries[], fe_hit_entries
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

sequence *make_one_alignment(hit_node *leaf_node, sequence *cnp)
{
	sequence *driving_pattern, *target_pattern, *temp_patt, *new_alignment ;
	symbol *newly_created_col, *driving_symbol, *target_symbol,
		*hit_target_symbol, *newly_created_hit_col, *symbol1 ;
	int driving_pattern_depth,
		new_alignment_depth, hit_node_index,
		target_pattern_row_in_new_alignment,
		driving_int_pos, target_int_pos, row1 ;
	hit_node *h_node ;
	alignment_element *al_el1, *al_el2 ;
	
	// 1 CALCULATE THE DEPTH OF THE NEW ALIGNMENT AS THE SUM OF
	// OF THE DEPTHS OF THE DRIVING PATTERN AND THE TARGET PATTERN.
	// IT IS ASSUMED THAT THE TARGET PATTERN IS ALWAYS AN OLD PATTERN,
	// WITH A DEPTH OF 1.
	
	int start_of_new_target_pattern = NULL_VALUE ;
	driving_pattern = leaf_node->get_driving_pattern() ;
	target_pattern = leaf_node->get_target_pattern() ;
	driving_pattern_depth = driving_pattern->get_sequence_depth() ;
	
	new_alignment_depth = driving_pattern_depth + 1 ;
	
	if (new_alignment_depth >= MAX_ALIGNMENT_DEPTH)
		abort_run("Too many rows in alignment in unify_best") ;
	
	// Determine the row position of the target pattern in the
	// new alignment.

	target_pattern_row_in_new_alignment = driving_pattern_depth ;
	
	// 2 CREATE AN OBJECT FOR A NEW ALIGNMENT. 
	
	new_alignment = new sequence ;
	new_alignment->set_driving_ID(driving_pattern->get_ID()) ;
	new_alignment->set_target_ID(target_pattern->get_ID()) ;
	
	// 3 IF THE DRIVING PATTERN IS NOT THE SAME AS NEW, COPY IN
	// ALL THE COLUMNS FOR THE DRIVING PATTERN BUT
	// USING COLUMNS WITH A LENGTH OF AL_CONSTR_DEPTH. IN hit_entries[]
	// KEEP A RECORD OF WHICH OF THE NEWLY-CREATED COLUMNS REPRESENTS
	// A HIT.
	
	// IF THE DRIVING PATTERN IS THE SAME AS NEW,
	// DO THE SAME BUT ONLY FOR THOSE SYMBOLS IN THE DRIVING_PATTERN
	// THAT FORM HITS WITH THE TARGET PATTERN.
	
	hit_node_index = 0 ;
	if (driving_pattern == cnp)
	{
		// The driving pattern is the same as New. Only make
		// columns for those symbols in the driving pattern which
		// form hits with the target pattern.
		
		for (hit_node_index = 0; hit_node_index < fe_hit_entries;
			hit_node_index++)
		{
			h_node = hit_entries[hit_node_index].h_node ;
			driving_symbol = h_node->get_driving_symbol() ;
			driving_pattern = h_node->get_driving_pattern() ;
			driving_int_pos = driving_pattern->
				get_int_pos_by_child(driving_symbol) ;
			target_symbol = h_node->get_target_symbol() ;
			target_pattern = h_node->get_target_pattern() ;
			target_int_pos = target_pattern->
				get_int_pos_by_child(target_symbol) ;
			newly_created_col = make_column(new_alignment_depth,
				driving_pattern, driving_symbol, 
				target_pattern, target_symbol, 
				target_pattern_row_in_new_alignment, 
				h_node->get_ID(), true) ;
			
			new_alignment->add_child(newly_created_col) ;
			
			hit_entries[hit_node_index].newly_created_col = 
				newly_created_col ;
		}
	}
	else
	{
		// The driving pattern is not the same as New.

		driving_pattern->initialise() ;
		while (driving_symbol = (symbol *)
			driving_pattern->get_next_child())
		{
			driving_int_pos = driving_pattern->
				get_int_pos_by_child(driving_symbol) ;
			
			// Note: the last field below (for whether or not
			// this column contains a hit) is set to false
			// as a default. The value is set properly a few
			// lines down.
			
			newly_created_col = make_column(new_alignment_depth,
				driving_pattern, driving_symbol, 
				target_pattern, NIL, 
				target_pattern_row_in_new_alignment, 
				NULL_VALUE, false) ;
			
			new_alignment->add_child(newly_created_col) ;
			
			// Now check to see whether this driving symbol is
			// part of a hit. If it is, make a note in hit_entries
			// to show the correspondence between this hit
			// and newly_created_col.
			
			if (hit_node_index >= fe_hit_entries) continue ;
			h_node = hit_entries[hit_node_index].h_node ;
			if (driving_symbol == h_node->get_driving_symbol())
			{
				hit_entries[hit_node_index].newly_created_col = 
					newly_created_col ;
				newly_created_col->
					set_h_node_ID(h_node->get_ID()) ;
				newly_created_col->
					set_is_a_hit(true) ;
				hit_node_index++ ;
			}
		}
	}
	
	// 4 STEP THROUGH THE HIT SEQUENCE FILLING IN THE DETAILS OF
	// THE TARGET SYMBOL IN EACH COLUMN REPRESENTING A HIT.
	
	symbol *last_column_added ; // This is needed to determine the
		// the correct positioning of trailing unmatched target symbols,
		// if any.
	for (hit_node_index = 0; hit_node_index < fe_hit_entries;
	hit_node_index++)
	{
		h_node = hit_entries[hit_node_index].h_node ;
		newly_created_col = 
			hit_entries[hit_node_index].newly_created_col ;
		
		target_symbol = h_node->get_target_symbol() ;
		
		target_pattern = h_node->get_target_pattern() ;
		target_int_pos = h_node->get_target_int_pos() ;
		al_el2 = newly_created_col->
			get_al_el(target_pattern_row_in_new_alignment) ;
		al_el2->set_el_obj(target_symbol) ;
		al_el2->set_original_pattern(target_pattern) ;
		last_column_added = newly_created_col ;
	}
	
	// 5 STEP THROUGH THE TARGET PATTERN AND THE TABLE OF HIT_ENTRIES[],
	// INSERTING NEW COLUMNS IN new_alignment CORRESPONDING TO SYMBOLS
	// IN THE TARGET PATTERN WHICH HAVE NOT FORMED HITS
	// WITH THE DRIVING PATTERN.

	target_symbol = (symbol *)target_pattern->get_first_child() ;
	for (hit_node_index = 0; hit_node_index < fe_hit_entries;
		hit_node_index++)
	{
		h_node = hit_entries[hit_node_index].h_node ;
		newly_created_hit_col = 
			hit_entries[hit_node_index].newly_created_col ;
		hit_target_symbol = h_node->get_target_symbol() ;
		while (target_symbol != hit_target_symbol)
		{
			newly_created_col = make_column(new_alignment_depth,
				driving_pattern, NIL, 
				target_pattern, target_symbol, 
				target_pattern_row_in_new_alignment,
				NULL_VALUE, false) ;
			new_alignment->precede(newly_created_col,
				newly_created_hit_col) ;
			target_symbol = (symbol *)
				target_pattern->get_next_child() ;
		}
		
		// Step past the target symbol which corresponds to the
		// current hit_target_symbol and get the next target
		// symbol.
		
		target_symbol = (symbol *)target_pattern->get_next_child() ;
	}
	
	// 6 DO TAIL OF THE TARGET PATTERN (IF ANY).
	
	while (target_symbol != NIL)
	{
		newly_created_col = make_column(new_alignment_depth,
			driving_pattern, NIL, 
			target_pattern, target_symbol, 
			target_pattern_row_in_new_alignment, NULL_VALUE,
			false) ;
		new_alignment->follow(last_column_added, newly_created_col) ;
		last_column_added = newly_created_col ;
		target_symbol = (symbol *)target_pattern->get_next_child() ;
	}

	// Check for anomalies in the ordering of symbols in
	// cnp within the alignment.

	if (check_ordering_of_new(new_alignment, cnp) == false)
	{
		delete new_alignment ;
		new_alignment = NIL ;
		if (verbose)
		{
			fprintf(output_file, 
				"Anomalous ordering of symbols from New in hit sequence ") ;
			leaf_node->print_ID() ;
			fprintf(output_file, ". No new alignment is formed.\n\n") ;
		}
		return(NIL) ;
	}
	
	// Check that gaps between hits conform with relevant parameters.
	
	if (al_gaps_OK(new_alignment) == false)
	{
		delete new_alignment ;
		new_alignment = NIL ;
		if (verbose)
		{
			fprintf(output_file, "Gaps too large in hit sequence ") ;
			leaf_node->print_ID() ;
			fprintf(output_file, ". Alignment is discarded.\n\n") ;
		}
		return(NIL) ;
	}
	
	new_alignment->set_sequence_depth(new_alignment_depth) ;
	new_alignment->set_leaf_node_ID(leaf_node->get_ID()) ;
	
	// 7 MAKE SURE THAT EVERY CELL OF EACH ROW OF THE ALIGNMENT CONTAINS
	// A REFERENCE TO THE PATTERN FOR THAT ROW. NB This information
	// is needed in compute_score_with_gaps (later), hence it needs to be
	// done before compute_score_with_gaps is called.
	
	for (row1 = 0; row1 < new_alignment_depth; row1++)
	{
		// First find the first reference to the pattern for
		// this row.
		
		new_alignment->initialise() ;
		while (symbol1 = (symbol *)
			new_alignment->get_next_child())
		{
			temp_patt = symbol1->get_row_pattern(row1) ;
			if (temp_patt != NIL) break ;
		}
		
		// Now put the value of temp_patt in every cell for this row.
		
		new_alignment->initialise() ;
		while (symbol1 = (symbol *)
			new_alignment->get_next_child())
		{
			al_el1 = symbol1->get_al_el(row1) ;
			al_el1->set_original_pattern(temp_patt) ;
		}
	}
	
	// 8 MARK POSITIONS OF SYMBOLS IN INTEGERS AND SHOW PARENT
	// OF EACH SYMBOL
	
	new_alignment->mark_parent_and_int_positions_non_recursive() ;

	// 9 MARK STATUS OF SYMBOLS

	list_element *pos1 = NIL ;
	symbol *first_symbol = (symbol *)new_alignment->get_first_child(),
		*last_symbol = (symbol *)new_alignment->get_last_child(),
		*symbol2 ;
	list_for_el_pos(symbol1, symbol, new_alignment, pos1)
	{
		if (symbol1->is_a_hit())
			symbol1->set_status(CONTENTS) ;
		else
		{
			symbol2 = symbol1->find_unmatched_symbol() ;
			if (symbol2 == NIL)
				abort_run("Anomaly in make_one_alignment().") ;
			symbol1->set_status(symbol2->get_status()) ;			
		}
	}

	new_alignment->set_symbol_matches() ;

	return(new_alignment) ;
} // make_one_alignment

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Using a hit sequence recorded in hit_entries[], write the
**	corresponding alignment horizontally.
**
** CALLING SEQUENCE:
**
**	void write_hit_sequence_horizontal()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	hit_entries[]
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_hit_sequence_horizontal()
{
	hit_node *leaf_node = hit_entries[fe_hit_entries - 1].h_node,
		*h_node ;
	int hit_index, char_row, char_col ;
	char character_array[3][LARGE_SCRATCH_ARRAY_SIZE] ;
	sequence *driving_pattern = leaf_node->get_driving_pattern(),
		*target_pattern = leaf_node->get_target_pattern() ;
	symbol *d_symbol, *hit_d_symbol, *t_symbol, *hit_t_symbol ;

	// Clear character_array[][].

	for (char_row = 0; char_row < 3; char_row++)
		for (char_col = 0; char_col < LARGE_SCRATCH_ARRAY_SIZE;
			char_col++)
				character_array[char_row][char_col] = ' ' ;

	fprintf(output_file, "%s%d%s",
		"HIT SEQUENCE #",
		leaf_node->get_ID(),
		":\n\n") ;

	// Step through hit_entries[] filling in the names of symbols
	// from the driving_pattern and the target_pattern.

	int d_char_pos = 0, t_char_pos = 0, name_index, hit_char_pos,
		temp_pos, c_col_for_link, symbol_length ;
	char *symbol_name, c ;
	driving_pattern->initialise() ;
	target_pattern->initialise() ;
	for (hit_index = 0; hit_index < fe_hit_entries; hit_index++)
	{
		h_node = hit_entries[hit_index].h_node ;
		hit_d_symbol = h_node->get_driving_symbol() ;
		hit_t_symbol = h_node->get_target_symbol() ;

		// Fill in the names of the non-hit symbols before
		// hit_d_symbol and hit_t_symbol.

		while (d_symbol = (symbol *)driving_pattern->get_next_child())
		{
			if (d_symbol == hit_d_symbol) break ;

			symbol_name = d_symbol->get_name() ;
			name_index = 0 ;
			c = *symbol_name ;
			while (c != '\0')
			{
				character_array[0][d_char_pos++] = c ;
				c = symbol_name[++name_index] ;
			} 

			// We need one space between symbol names.
			plus_one(&d_char_pos, LARGE_SCRATCH_ARRAY_SIZE,
				"Overflow in write_hit_sequence_horizontal()") ; 
		}

		while (t_symbol = (symbol *)target_pattern->get_next_child())
		{
			if (t_symbol == hit_t_symbol) break ;

			symbol_name = t_symbol->get_name() ;
			name_index = 0 ;
			c = *symbol_name ;
			while (c != '\0')
			{
				character_array[2][t_char_pos++] = c ;
				c = symbol_name[++name_index] ;
			} 
			// We need one space between symbol names.
			plus_one(&t_char_pos, LARGE_SCRATCH_ARRAY_SIZE,
				"Overflow in write_hit_sequence_horizontal()") ; 
		}

		// Now fill in the hit symbols and the '|' character between them.

		temp_pos = // Maximum of d_char_pos and t_char_pos.
			(d_char_pos > t_char_pos) ? d_char_pos : t_char_pos ;

		symbol_name = hit_d_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		hit_char_pos = temp_pos ;
		while (c != '\0')
		{
			if (hit_char_pos > LARGE_SCRATCH_ARRAY_SIZE)
				abort_run("Overflow in write_hit_sequence_horizontal()") ;
			character_array[0][hit_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		}

		d_char_pos = hit_char_pos + 1 ; // Add 1 for space character.
 
		symbol_name = hit_t_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		hit_char_pos = temp_pos ;
		while (c != '\0')
		{
			character_array[2][hit_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		}

		t_char_pos = hit_char_pos + 1 ; // Add 1 for space character.
 
		// The '|' should be half way along the length of the hit
		// symbol name.

		symbol_length = strlen(symbol_name) ;
		c_col_for_link = temp_pos + (symbol_length / 2) ;
		
		character_array[1][c_col_for_link] = '|' ;
	}

	// Now do trailing non-hit symbols, if any.

	while (d_symbol = (symbol *)driving_pattern->get_next_child())
	{
		symbol_name = d_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		while (c != '\0')
		{
			character_array[0][d_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		} 
		// We need one space between symbol names.
		plus_one(&d_char_pos, LARGE_SCRATCH_ARRAY_SIZE,
			"Overflow in write_hit_sequence_horizontal()") ; 
	}

	while (t_symbol = (symbol *)target_pattern->get_next_child())
	{
		symbol_name = t_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		while (c != '\0')
		{
			character_array[2][t_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		} 
		// We need one space between symbol names.
		plus_one(&t_char_pos, LARGE_SCRATCH_ARRAY_SIZE,
			"Overflow in write_hit_sequence_horizontal()") ; 
	}

	temp_pos = // Maximum of d_char_pos and t_char_pos.
		(d_char_pos > t_char_pos) ? d_char_pos : t_char_pos ;

	// Now write out character_array[][].

	for (char_row = 0; char_row < 3; char_row++)
	{
		if (char_row == 0)
			fprintf(output_file, "%d%c",
				0,
				' ') ;
		else if (char_row == 1) fprintf(output_file, "  ") ;
		else fprintf(output_file, "%d%c",
				1,
				' ') ;

		for (char_col = 0; char_col < temp_pos; char_col++)
		{
			fprintf(output_file, "%c",
				character_array[char_row][char_col]) ;
		}
		if (char_row == 0)
			fprintf(output_file, "%d%c",
				0,
				'\n') ;
		else if (char_row == 1) fprintf(output_file, "\n") ;
		else fprintf(output_file, "%d%c",
				1,
				'\n') ;
	}

	fprintf(output_file, "\n") ;
	
} // write_hit_sequence_horizontal

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Using a hit sequence recorded in hit_entries[], write the
**	corresponding alignment vertically.
**
** CALLING SEQUENCE:
**
**	void write_hit_sequence_vertical()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	hit_entries[]
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_hit_sequence_vertical()
{
	hit_node *leaf_node = hit_entries[fe_hit_entries - 1].h_node,
		*h_node ;
	int hit_index, char_row, char_col, d_char_pos = 0,
		t_char_pos = 0, name_index, hit_char_pos, symbol_length ;
	char character_array[LARGE_SCRATCH_ARRAY_SIZE]
		[MEDIUM_SCRATCH_ARRAY_SIZE], *symbol_name, c ;
	sequence *driving_pattern = leaf_node->get_driving_pattern(),
		*target_pattern = leaf_node->get_target_pattern() ;
	symbol *d_symbol, *hit_d_symbol, *t_symbol, *hit_t_symbol ;

	// Clear character_array[][].

	for (char_row = 0; char_row < LARGE_SCRATCH_ARRAY_SIZE; char_row++)
		for (char_col = 0; char_col < MEDIUM_SCRATCH_ARRAY_SIZE;
			char_col++)
				character_array[char_row][char_col] = ' ' ;

	fprintf(output_file, "%s%d%s",
		"HIT SEQUENCE #",
		leaf_node->get_ID(),
		":\n\n") ;

	// Find width of column 1 - the length of the longest symbol
	// name in the driving_pattern.

	int col_1_width = 0  ;
	list_for(d_symbol, symbol, driving_pattern)
	{
		symbol_name = d_symbol->get_name() ;
		symbol_length = strlen(symbol_name) ;
		if (symbol_length > col_1_width)
			col_1_width = symbol_length ;
	}

	int start_col_2 = col_1_width + 3 ; // Allow enough space
		// for at least ' - ' between columns.
	int end_broken_line = start_col_2 - 1 ;

	// Check that the character_array[][] is wide enough.

	int col_2_width = 0  ;
	list_for(t_symbol, symbol, target_pattern)
	{
		symbol_name = t_symbol->get_name() ;
		symbol_length = strlen(symbol_name) ;
		if (symbol_length > col_2_width)
			col_2_width = symbol_length ;
	}

	int overall_width = start_col_2 + col_2_width, hit_row ;
	if (overall_width > MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("Array overflow in write_hit_sequence_vertical().") ;

	// Step through hit_entries[] filling in the names of symbols
	// from the driving_pattern and the target_pattern.

	driving_pattern->initialise() ;
	target_pattern->initialise() ;
	int d_row = 0, t_row = 0 ;
	for (hit_index = 0; hit_index < fe_hit_entries; hit_index++)
	{
		h_node = hit_entries[hit_index].h_node ;
		hit_d_symbol = h_node->get_driving_symbol() ;
		hit_t_symbol = h_node->get_target_symbol() ;

		// Fill in the names of the non-hit symbols before
		// hit_d_symbol and hit_t_symbol.

		while (d_symbol = (symbol *)driving_pattern->get_next_child())
		{
			if (d_symbol == hit_d_symbol) break ;

			d_char_pos = 0 ;
			symbol_name = d_symbol->get_name() ;
			name_index = 0 ;
			c = *symbol_name ;
			while (c != '\0')
			{
				character_array[d_row][d_char_pos++] = c ;
				c = symbol_name[++name_index] ;
			}

			d_row++ ;
		}

		while (t_symbol = (symbol *)target_pattern->get_next_child())
		{
			if (t_symbol == hit_t_symbol) break ;

			t_char_pos = start_col_2 ;
			symbol_name = t_symbol->get_name() ;
			name_index = 0 ;
			c = *symbol_name ;
			while (c != '\0')
			{
				character_array[t_row][t_char_pos++] = c ;
				c = symbol_name[++name_index] ;
			}

			t_row++ ;
		}

		hit_row = (d_row > t_row) ? d_row : t_row ;

		// Now fill in the hit symbols.

		hit_char_pos = 0 ;
		symbol_name = hit_d_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		while (c != '\0')
		{
			character_array[hit_row][hit_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		}

		// Now put in a broken line up to the beginning of
		// the second column.

		hit_char_pos++ ;
		while (hit_char_pos < end_broken_line)
			character_array[hit_row][hit_char_pos++] = '-' ;

		hit_char_pos = start_col_2 ;
		symbol_name = hit_t_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		while (c != '\0')
		{
			character_array[hit_row][hit_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		}
	}

	// Now do trailing non-hit symbols, if any.

	d_row = hit_row + 1 ;
	while (d_symbol = (symbol *)driving_pattern->get_next_child())
	{
		d_char_pos = 0 ;
		symbol_name = d_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		while (c != '\0')
		{
			character_array[d_row][d_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		}
		d_row++ ;
	}

	t_row = hit_row + 1 ;
	while (t_symbol = (symbol *)target_pattern->get_next_child())
	{
		t_char_pos = start_col_2 ;
		symbol_name = t_symbol->get_name() ;
		name_index = 0 ;
		c = *symbol_name ;
		while (c != '\0')
		{
			character_array[t_row][t_char_pos++] = c ;
			c = symbol_name[++name_index] ;
		}
		t_row++ ;
	}

	// Now write out character_array[][].

	// First write column numbers at the top.

	fprintf(output_file, "%c", '0') ;
	for (int i = 1; i < start_col_2; i++)
		fprintf(output_file, "%c", ' ') ;
	fprintf(output_file, "%c%s",
		'1',
		"\n\n") ;

	int row_limit = (d_row > t_row) ? d_row : t_row ;

	for (char_row = 0; char_row < row_limit; char_row++)
	{
		for (char_col = 0; char_col < overall_width; char_col++)
		{
			fprintf(output_file, "%c",
				character_array[char_row][char_col]) ;
		}
		fprintf(output_file, "\n") ;
	}

	// Write column numbers at the bottom.

	fprintf(output_file, "\n0") ;
	for (i = 1; i < start_col_2; i++)
		fprintf(output_file, "%c", ' ') ;
	fprintf(output_file, "%c%s",
		'1',
		"\n\n") ;

} // write_hit_sequence_vertical

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Displays a hit sequence in horizontal or vertical format.
**
** CALLING SEQUENCE:
**
**	void write_hit_sequence()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_hit_sequence()
{
	if (alignment_format == 'H') 
		write_hit_sequence_horizontal() ;
	else write_hit_sequence_vertical() ;
} // write_hit_sequence

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	From the best hit sequence in the hit_structure, this function
**	forms a new alignment. It is assumed that every CONTENTS symbol
**	in the target pattern forms a hit with a symbol in the driving
**	pattern.
**
** CALLING SEQUENCE:
**
**	sequence *unify_best(int leaf_index, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		The new sequence, NIL if none is formed.
**
**	leaf_index:			The position of the last node of 
**						the current hit sequence in the leaf_array[].
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	The hit_structure
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

sequence *unify_best(int leaf_index, sequence *cnp)
{
	hit_node *leaf_node = leaf_array[leaf_index] ;
	sequence *matching_sequence, *new_alignment = NIL,
		*driving_pattern = leaf_node->get_driving_pattern() ;
	
	if (leaf_node == NIL)
		abort_run("NIL value for leaf_node in unify_best") ;

	if (verbose)
	{
		fprintf(output_file, "STARTING unify_best (") ;
		print_pattern_cycle(true, cnp) ;
		fprintf(output_file, ") LEAF NODE ID = ") ;
		leaf_node->print_ID() ;
		fprintf(output_file, "\n\n") ;
		fflush(output_file) ;
	}
	
	// 1 LOAD NODES OF THE HIT SEQUENCE INTO hit_entries[] SO THAT
	// THEY CAN BE ACCESSED EASILY IN LEFT-TO-RIGHT ORDER (WHICH
	// IS MORE INTUITIVE).
	
	prepare_hit_sequence(leaf_node) ;

	// 3 FORM AN ALIGNMENT
	
	new_alignment = make_one_alignment(leaf_node, cnp) ;
	if (new_alignment == NIL) goto L1 ;

	// Check to see that the new alignment is legal in terms of the
	// embedding of brackets. If it is not, delete it.

	if (new_alignment->is_legal() == false)
	{
		fprintf(output_file, "%s%d%s",
			"The following alignment (ID",
			new_alignment->get_ID(),
			") is not legal and is deleted.\n\n") ;
		new_alignment->write_alignment(output_file,
			write_section_chars_length, NULL_VALUE, alignment_format) ;
		delete new_alignment ;
		new_alignment = NIL ;
		goto L1 ;
	}

	// Check to see whether new alignment is composite and mark it
	// as such if it is.

	new_alignment->check_for_composite_structure() ;
	
	// 4 CLASSIFY ALIGNMENT BY DEGREE OF MATCHING
	// AND RECOMPUTE SCORES OF THE NEW ALIGNMENT

	new_alignment->find_degree_of_matching(cnp) ;
	new_alignment->make_code(false) ; 
	
	leaf_node->set_new_symbols_cost(new_alignment->get_new_symbols_cost()) ;
	leaf_node->set_encoding_cost(new_alignment->get_encoding_cost()) ;
	leaf_node->set_compression_ratio(new_alignment->get_compression_ratio()) ;
	leaf_node->set_compression_difference(new_alignment->
		get_compression_difference()) ;
	
	// 5 CHECK FOR LOW SCORING ALIGNMENT
	
	if (new_alignment->get_compression_difference() <= fail_score)
	{
		if (verbose)
		{
			fprintf(output_file, "Alignment ") ;
			new_alignment->print_ID() ;
			fprintf(output_file, " for node ") ;
			leaf_node->print_ID() ;
			fprintf(output_file, " has a fail score and is deleted.\n\n") ;
			fflush(output_file) ;
		}

		leaf_node->set_compression_difference(fail_score) ;
		
		delete new_alignment ;
		new_alignment = NIL ;
		goto L1 ;
	}
	
	if (show_al_structure)
		new_alignment->show_al_structure(leaf_node) ;
	
	// 6 CHECK WHETHER NEW ALIGNMENT IS A DUPLICATE OF ANY
	// PREVIOUSLY-FORMED ALIGNMENT
	
	// Match the new sequence against sequences formed earlier in
	// this cycle and previous cycles. If there is a match, delete
	// new sequence and return NIL.
	
	if (matching_sequence = 
		new_alignment->matches_earlier_alignment())
	{
		if (verbose)
		{
			fprintf(output_file, "Alignment ") ;
			new_alignment->print_ID() ;
			fprintf(output_file, " for node ") ;
			leaf_node->print_ID() ;
			fprintf(output_file, " matches sequence ") ;
			matching_sequence->print_ID(),
			fprintf(output_file, " and is discarded.\n\n") ;
			fflush(output_file) ;
		}

		leaf_node->set_compression_difference(fail_score) ;		
		delete new_alignment ;	
		new_alignment = NIL ;
		goto L1 ;
	}
	
	// 8 DELIVER NEW ALIGNMENT
	
	alignments_array[leaf_index] = new_alignment ;

	L1: ;

	if (verbose)
	{
		fprintf(output_file, "FINISHED unify_best (") ;
		print_pattern_cycle(true, cnp) ;
		fprintf(output_file, ") LEAF NODE ID = ") ;
		leaf_node->print_ID() ;
		fprintf(output_file, "\n\n") ;
		fflush(output_file) ;
	}

	return(new_alignment) ;
		
} /* unify_best */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Removes from alignments_array[] any sequences and corresponding codes
**	which are not marked as KEEP. At the same time, clear the 
**	symbol_selection_array[][] ready for the next cycle.
**
** CALLING SEQUENCE:
**
**	void purge_parsing_alignments(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	cnp:			Current New pattern.
**
** IMPLICIT INPUTS:
**
**	alignments_array[]
**
** IMPLICIT OUTPUTS:
**
**	Alignments and codes removed from alignments_array[]
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void purge_parsing_alignments(sequence *cnp)
{
	sequence *sequence2 ;
	int row1, col1, leaf_index ;
	hit_node *h_node ;
	
	fprintf(output_file, "STARTING purge_parsing_alignments (") ;
	print_pattern_cycle(true, cnp) ;
	fprintf(output_file, ")\n\n") ;
	fflush(output_file) ;
	
	// Clear symbol_selection_array[][] to avoid dangling pointers.
	
	for (row1 = 0; row1 < MAX_NEW_ARRAY_ROWS; row1++)
	{
		for (col1 = 0; col1 < MCOLS; col1++)
			symbol_selection_array[row1][col1] = NIL ;
	}
	
	/* Delete the sequences that are not marked as KEEP 
	and retain the ones that are. */
	
	number_of_alignments_purged = 0 ;
	row1 = 0 ;
	while (h_node = get_leaf_nodes_in_order(&row1, &sequence2, &leaf_index))
	{
		if (h_node == NIL) break ;
		if (sequence2 == NIL) continue ;
		
		/* Check to see if sequence2 is marked as KEEP. */
		
		if (sequence2->get_keep() == false)
		{
			if (verbose)
			{
				fprintf(output_file, "Alignment ") ;
				sequence2->print_ID() ;
				fprintf(output_file, "%s%d%s",
					" (hit node #",
					sequence2->get_leaf_node_ID(),
					"), is purged\n\n") ;
			}
			
			delete sequence2 ;
			alignments_array[leaf_index] = NIL ;
			number_of_alignments_purged++ ;
			continue ;
		}
	}
	
	fprintf(output_file, "%s%d%s",
		"Number of alignments purged = ",
		number_of_alignments_purged,
		"\n\n") ;
	
	fprintf(output_file, "FINISHED purge_parsing_alignments (") ;
	print_pattern_cycle(true, cnp) ;
	fprintf(output_file, ")\n\n") ;
	fflush(output_file) ;
	
} /* purge_parsing_alignments */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Selects a sub-set of the alignments formed in the current cycle.
**
**	This function uses the symbol_selection_array[][] to ensure that
**	as many sections of New as possible are represented in the
**	selection.
**
** CALLING SEQUENCE:
**
**	void make_selection(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	old_patterns
**
** IMPLICIT OUTPUTS:
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void make_selection(sequence *cnp)
{
	symbol *B_symbol1 ;
	alignment_element *al_el1 ;
	int row1, row2, col, type_of_alignment,
		max_entries_in_symbol, col_n, symbol_counter, leaf_index,
		length_of_new = cnp->get_number_of_children() ;
	sequence *sequence1 ;
	hit_node *h_node ;
	
	row1 = 0 ;
	while (h_node = get_leaf_nodes_in_order(&row1, &sequence1, &leaf_index))
	{
		if (sequence1 == NIL) continue ;

		type_of_alignment = sequence1->get_degree_of_matching() ;

		if (phase == 2 && type_of_alignment == PARTIAL) continue ;

		/* Look for symbols from New in the sequence which form
		hits with symbols in Old. Make entries in the corresponding
		symbols of symbol_selection_array[][]. */
		
		list_for(B_symbol1, symbol, sequence1)
		{
			al_el1 = B_symbol1->get_al_el(0) ;
			if (al_el1->get_el_obj() == NIL) continue ;
			if (al_el1->get_same_column_below() == NULL_VALUE) 
				continue ;
			
			/* al_el1 is in a symbol/column which contains at
			least one hit. Find the position of the
			symbol in New linked to this al_el. */
			
			col_n = al_el1->get_orig_patt_int_pos() ;
			
			/* Check whether there are any empty slots for
			this symbol position in symbol_selection_array[][].
			If there are, insert a pointer to sequence1
			and quit. If not, proceed to next section. */
			
			for (row2 = 0; row2 < keep_rows; row2++)
			{
				if (symbol_selection_array[row2][col_n] == NIL)
				{
					symbol_selection_array[row2][col_n] = 
						sequence1 ;
					break ;
				}
			}
		}
	}
	
	/* Now traverse the symbol_selection_array[][] compiling a list of the
	alignments to be retained and used as driving patterns on the
	next cycle. */
	
	// Driving alignments:
	
	for (row1 = 0; row1 < keep_rows; row1++)
	{
		for (col = 0; col < length_of_new; col++)
		{
			sequence1 = symbol_selection_array[row1][col] ;
			if (sequence1 == NIL) continue ;
			sequence1->set_keep(true) ;
		}
	}
	
	/* Find the maximum number of entries in any symbol of the
	symbol_selection_array[][] and print it out. */
	
	max_entries_in_symbol = 0 ;
	for (col = 0; col < length_of_new; col++)
	{
		symbol_counter = 0 ;
		for (row1 = 0; row1 < keep_rows; row1++)
		{
			if (symbol_selection_array[row1][col] == NIL) break ;
			symbol_counter++ ;
		}
		if (symbol_counter > max_entries_in_symbol)
			max_entries_in_symbol = symbol_counter ;
	}
	
	fprintf(output_file, "FOR ") ;
	print_pattern_cycle(1, cnp) ;
	fprintf(output_file, "%s%s%d%s",
		",\nTHE MAXIMUM NUMBER OF ENTRIES IN A COLUMN OF ",
		"symbol_selection_array[][] IS ",
		max_entries_in_symbol,
		"\n\n") ;
	
	// Remove from alignments_array[] any alignment which is not
	// marked as KEEP. At the same time, clear the
	// symbol_selection_array[][] ready for the next cycle.
	
	purge_parsing_alignments(cnp) ;

	// Transfer alignments to parsing_alignments.

	int hit_node_row = 0 ;
	sequence *al1 ;

	while (h_node = get_leaf_nodes_in_order(&hit_node_row, &al1, 
		&leaf_index))
	{
		if (al1 == NIL) continue ;
		parsing_alignments->add_child(al1) ;
	}

	parsing_alignments->sort_by_compression_difference() ;

	if (show_all_parsing_alignments)
	{
		// Print out selected alignments.

		fprintf(output_file,
			"SELECTED SET OF ALIGNMENTS FORMED IN ") ;
		print_pattern_cycle(1, cnp) ;
		fprintf(output_file, "\n\n") ;

		list_for(al1, sequence, parsing_alignments)
		{
			if (al1->get_keep() == false) continue ;
			al1->write_out_fully("SELECTED ALIGNMENT", h_node,
				write_section_chars_length, NULL_VALUE, true,
				cnp) ;
		}
	}

} /* make_selection */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Creates Shannon-Fano-Elias codes according to the method in
**	Cover and Thomas, pp 101-103 but modified to remove rounding
**	of values and the addition of 1. The output is put in sfe_array[].
**
**	The S-F-E method gives a code with this size:
**
**		l(x) = ceil(log_2(1 / p(x)) + 1.
**
**	This function does not construct an explicit code. It simply
**	calculates:
**
**		l(x) = log_2(1 / p(x)).
**
**	If a symbol has a frequency of 0, its bit cost is set to
**	average_symbol_type_cost. This is a purely arbitrary value
**	failing anything better.
**
** CALLING SEQUENCE:
**
**	void modified_sizes_of_sfe_codes(group *object_list)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	object_list:	The list of objects for which sizes of codes are to
**					be calculated.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Codewords and lengths for codewords in sfe_array[].
**
** SIDE EFFECTS:
**
**	NONE
*/

void modified_sizes_of_sfe_codes(group *object_list)
{
	double total_frequency = 0 ;
	base_object *obj1 ;
	int i, fe_sfe_array, size_of_array = 
		object_list->get_number_of_children() ;
	struct sfe_entry
	{
		base_object *obj ;
		double prob_x ;
		double code_size ;
	} *sfe_array ; 

	sfe_array = new sfe_entry[size_of_array] ;
	
	/* Clear sfe_array[]. */
	
	for (i = 0; i < size_of_array; i++)
	{
		
		sfe_array[i].obj = NIL ;
		sfe_array[i].prob_x = 0 ;
		sfe_array[i].code_size = 0 ;
	}
	
	/* Enter objects in sfe_array[] and find total frequency for objects. */
	
	i = 0 ;
	object_list->initialise() ;
	while (obj1 = object_list->get_next_child())
	{
		sfe_array[i].obj = obj1 ;
		plus_one(&i, LARGE_SCRATCH_ARRAY_SIZE,
			"sfe_array[] is too small") ;
		total_frequency += obj1->get_frequency() ;
	}
	
	fe_sfe_array = i ;
	
	/* Calculate the probability of each object and enter values
	in sfe_array[]. */

	int obj_frequency ;
	for (i = 0; i < fe_sfe_array; i++)
	{
		obj_frequency = sfe_array[i].obj->get_frequency() ;
		if (obj_frequency == 0) sfe_array[i].prob_x = 0 ;
		else sfe_array[i].prob_x = obj_frequency / total_frequency ;
	}
	
	/* Calculate values for code_size. Each one is the size of the
	code for the corresponding object. */

	double prob_x ;
	for (i = 0; i < fe_sfe_array; i++)
	{
		prob_x = sfe_array[i].prob_x ;
		if (prob_x == 0) sfe_array[i].code_size =
			average_symbol_type_cost ;
		else sfe_array[i].code_size = log_2(1 / prob_x) ;
	}

	/* Apply the sizes to the objects in object_list. */
	
	for (i = 0; i < fe_sfe_array; i++)
		sfe_array[i].obj->set_encoding_cost(sfe_array[i].code_size) ;

	delete[] sfe_array ;
	
} /* modified_sizes_of_sfe_codes */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests whether the symbols up to and including 'end_symbol' in
**	'pattern' render that pattern unique within Old.
**
** CALLING SEQUENCE:
**
**	bool is_unique(sequence *test_pattern, symbol *end_symbol, 
**		sequence **matching_pattern)
**
** FORMAL ARGUMENTS:
**
**	Return value:		true if the combination of symbols up to and
**						including 'end_symbol' render the
**						test_pattern unique within old_patterns,
**						false otherwise.
**
**	test_pattern:		A pattern within old_patterns.
**	end_symbol: 		A symbol in test_pattern which marks the end
**						of the set of symbols to be tested.
**	matching_pattern:	A pointer to a variable which is NIL if 
**						test_pattern is unique or takes the value
**						of a pattern where the leading symbols match
**						the test_pattern.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool is_unique(sequence *test_pattern, symbol *end_symbol, 
				   sequence **matching_pattern)
{
	list_element *el_pos1 = NIL, *el_pos2, *el_pos3 ;
	sequence *pattern ;
	symbol *symbol1, *symbol2 ;
	
	while (pattern = (sequence *)
		new_patterns->get_next_child_by_el_pos(&el_pos1))
	{
		if (pattern == test_pattern) continue ;
		el_pos2 = el_pos3 = NIL ;
		list_for_el_pos(symbol1, symbol, test_pattern, el_pos2)
		{
			symbol2 = (symbol *)
				pattern->get_next_child_by_el_pos(&el_pos3) ;
			if (symbol2 == NIL)
			{
				*matching_pattern = pattern ;
				return(false) ;
			}
			if (!symbol1->name_matches(symbol2)) break ;
			if (symbol1 == end_symbol)
			{
				*matching_pattern = pattern ;
				return(false) ;
			}
		}
	}

	el_pos1 = NIL ;

	while (pattern = (sequence *)
		old_patterns->get_next_child_by_el_pos(&el_pos1))
	{
		if (pattern == test_pattern) continue ;
		el_pos2 = el_pos3 = NIL ;
		while (symbol1 = (symbol *)
			test_pattern->get_next_child_by_el_pos(&el_pos2))
		{
			symbol2 = (symbol *)
				pattern->get_next_child_by_el_pos(&el_pos3) ;
			if (symbol2 == NIL)
			{
				*matching_pattern = pattern ;
				return(false) ;
			}
			if (!symbol1->name_matches(symbol2)) break ;
			if (symbol1 == end_symbol)
			{
				*matching_pattern = pattern ;
				return(false) ;
			}
		}
	}
	*matching_pattern = NIL ;
	return(true) ;
} /* is_unique */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	A function that prints out, in sorted order,
**	the compression scores of all the hit sequences in the
**	hit structure.
**
** CALLING SEQUENCE:
**
**	void print_hit_scores()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void print_hit_scores()
{
	int row, leaf_index ;
	sequence *al1 ;
	hit_node *h_node ;
	
	fprintf(output_file, "COMPRESSION SCORES OF ALIGNMENTS:\n\n") ;
	
	row = 0 ;
	while (h_node = get_leaf_nodes_in_order(&row, &al1, &leaf_index))
		fprintf(output_file, "%s%1.2f%s%1.2f%s",
		"CR = ",
		h_node->get_compression_ratio(),
		", CD = ",
		h_node->get_compression_difference(),
		"\n") ;
	fprintf(output_file, "\n") ;
	fflush(output_file) ;
} /* print_hit_scores */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Sets up a new (empty) structure for storing hit nodes.
**
** CALLING SEQUENCE:
**
**	void set_up_hit_structure()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void set_up_hit_structure()
{
	int i ;
	
	hit_root = new hit_node ; // It is assumed that any pre-existing
		// tree of hit nodes was deleted towards the end of recognise().

	for (i = 0; i < hit_structure_rows; i++)
	{
		leaf_array[i] = NIL ;
		alignments_array[i] = NIL ;
		sort_array[i] = i ;
	}
	fe_sort = 0 ;
} /* set_up_hit_structure */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Called from write_hit_structure().
**
** CALLING SEQUENCE:
**
**	void shs(hit_node *h_node, int indentation)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	h_node:			The top node of the structure.
**	indendation:	The amount of indentation.
**
** IMPLICIT INPUTS:
**
**	The hit structure
**
** IMPLICIT OUTPUTS:
**
**	Output
**
** SIDE EFFECTS:
**
**	NONE
*/

void shs(hit_node *h_node, int indentation)
{
	hit_node *child ;
	int i ;
	
	for (i = 0; i < indentation; i++) fprintf(output_file, "  ") ;
	
	if (h_node != hit_root)
	{
		h_node->print_ID() ;
		fprintf(output_file, ": ") ;
		(h_node->get_driving_pattern())->print_ID() ;
		fprintf(output_file, "%s%s%s%d%s",
			", ",
			(h_node->get_driving_symbol())->get_name(),
			", d_pos ",
			h_node->get_driving_int_pos(),
			"; ") ;
		(h_node->get_target_pattern())->print_ID() ;
		fprintf(output_file, "%s%s%s%d%s%1.2f%s%1.2f%s",
			", ",
			(h_node->get_target_symbol())->get_name(),
			", t_pos ",
			h_node->get_target_int_pos(),
			" (CR = ",
			h_node->get_compression_ratio(),
			", CD = ",
			h_node->get_compression_difference(),
			")") ;
	}
	else fprintf(output_file, "hit_root") ;
	fprintf(output_file, "\n") ;
	
	h_node->initialise() ;
	while (child = (hit_node *)h_node->get_next_child())
		shs(child, indentation + 1) ;
} /* shs */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Prints out hit structure (for diagnosis).
**
** CALLING SEQUENCE:
**
**	void write_hit_structure(hit_node *h_node, int indentation) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	h_node:			The top node of the structure.
**	indendation:	The amount of indentation.
**
** IMPLICIT INPUTS:
**
**	The hit structure
**
** IMPLICIT OUTPUTS:
**
**	Output
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_hit_structure(hit_node *h_node, int indentation)
{
	write_message("HIT STRUCTURE:") ;
	shs(h_node, indentation) ;
	fprintf(output_file, "\n") ;
	fflush(output_file) ;
} /* write_hit_structure */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns a new unique id number from unique_id_number.
**
** CALLING SEQUENCE:
**
**	int get_new_unique_id_number()
**
** FORMAL ARGUMENTS:
**
**	Return value:	The new unique id number.
**
** IMPLICIT INPUTS:
**
**	context_number
**
** IMPLICIT OUTPUTS:
**
**	A new value for unique_id_number.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

int get_new_unique_id_number()
{
	double unique_id_number_length = ceil(log10(unique_id_number)) ;
	if (unique_id_number_length > STRING_LENGTH - 2)
		abort_run("String too long in get_new_unique_id_number()") ;
	return(unique_id_number++) ;
} // get_new_unique_id_number

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Creates a symbol from context_number and adds it to
**	generalisation_list1.
**
** CALLING SEQUENCE:
**
**	void add_symbol_to_generalisation_list1(int context_number)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Symbol added to generalisation_list1.
**
** SIDE EFFECTS:
**
**	NONE
*/

void add_symbol_to_generalisation_list1(int context_number)
{
	char symbol_name[STRING_LENGTH] ;
	sprintf(symbol_name, "%d", context_number) ;

	symbol *cs = new symbol("", 1, NULL_VALUE) ;
	cs->set_name(symbol_name) ;
	bool symbol_added =
		generalisation_list1->add_symbol_without_copies_or_duplicates(cs) ;
	if (symbol_added == false)
		delete cs ;
} // add_symbol_to_generalisation_list1

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns a new context number from code_number. This function also
**	creates a symbol with a name which is the string version of the
**	context number and adds this symbol to generalisation_list1.
**
** CALLING SEQUENCE:
**
**	int get_new_context_number()
**
** FORMAL ARGUMENTS:
**
**	Return value:	The new context number.
**
** IMPLICIT INPUTS:
**
**	context_number
**
** IMPLICIT OUTPUTS:
**
**	A new value for context_number.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

int get_new_context_number()
{
	double context_number_length = ceil(log10(context_number)) ;
	if (context_number_length > STRING_LENGTH - 2)
		abort_run("String too long in get_new_context_number()") ;

	return(context_number++) ;
} // get_new_context_number

/***********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a new discrimination symbol using the integer value
**	stored in an internal static variable.
**
** CALLING SEQUENCE:
**
**	symbol *make_unique_id_symbol()
**
** FORMAL ARGUMENTS:
**
**	Return value:			An object which is a new code symbol.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

symbol *make_unique_id_symbol()
{
	symbol *cs ;
	char symbol_name[STRING_LENGTH] ;

	// Make new unique id symbol.

	cs = new symbol("", 1, NULL_VALUE) ;

	int unique_id_num = get_new_unique_id_number() ;
	sprintf(symbol_name, "%s%d",
		"#",
		unique_id_num) ;
	cs->set_type(UNIQUE_ID_SYMBOL) ;
	cs->set_status(IDENTIFICATION) ;
    cs->set_name(symbol_name) ;

	// Assign a value for the bit_cost. For the time
	// being, all code symbols will have a bit_cost of CODE_BIT_COST bits.

	cs->assign_frequency_and_cost() ;

	return(cs) ;
} /* make_unique_id_symbol */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	The frequencies of symbol types are used to compute the
**	information cost of each symbol type using a simplified version
**	of the Shannon-Fano-Elias method. Symbols with the type DATA_SYMBOL
**	have their information costs increased by cost_factor. This is
**	so that they can be treated as relatively large 'chunks' of
**	information, so that it becomes feasible to encode relatively
**	small patterns.
**	 
**	Calculates average_symbol_type_cost.
**
**	In addition, the function assigns the frequency of its type 
**	to each symbol in the corpus and the associated bit_cost.
**
** CALLING SEQUENCE:
**
**	void calculate_and_assign_frequencies_and_costs(group *symbol_types,
**		bool ref_is_corpus)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	symbol_types:	A set of symbol types, each one with 
**					an associated frequency.
**	ref_is_corpus:	if true, the reference patterns are the whole corpus,
**					(normally just the New patterns), otherwise Old.
**
** IMPLICIT INPUTS:
**
**	The corpus
**
** IMPLICIT OUTPUTS:
**
**	bit_cost value on each symbol in the corpus.
**
** SIDE EFFECTS:
**
**	NONE
*/

void calculate_and_assign_frequencies_and_costs(group *symbol_types,
	bool ref_is_corpus)
{
	symbol *symbol1 ;
	double total_symbol_type_cost = 0, temp_cost,
		total_CONTEXT_SYMBOL_type_cost = 0 ;
	int alphabet_size = symbol_types->get_number_of_children(),
		number_of_CONTEXT_types = 0 ;

	// Calculate sizes of symbols in symbol_types using a modified
	// version of the SFE method.

	modified_sizes_of_sfe_codes(symbol_types) ;

	// For all symbols that are DATA_SYMBOLs, inflate the bit_cost
	// by the cost_factor.

	list_for(symbol1, symbol, symbol_types)
	{
		if (symbol1->get_type() == DATA_SYMBOL)
		{
			temp_cost = symbol1->get_bit_cost() ;
			temp_cost *= cost_factor ;
			symbol1->set_bit_cost(temp_cost) ;
		}
	}

	/* Print results. */

	if (ref_is_corpus)
		fprintf(output_file, "%s%s",
			"FREQUENCIES OF SYMBOL TYPES IN CORPUS (NORMALLY JUST NEW PATTERNS)\n",
			"AND INFORMATION COSTS (IN BITS)\n\n") ;
	else
	{
		fprintf(output_file, "%s%s",
			"FREQUENCIES OF SYMBOL TYPES IN OLD PATTERNS\n",
			"AND INFORMATION COSTS (IN BITS)\n(") ;
		print_pattern_cycle(false, current_new_pattern) ;
		fprintf(output_file, ")\n\n") ;
	}
	write_lines(output_file, "", START) ;
	list_for(symbol1, symbol, symbol_types)
	{
		fprintf(output_file, "%s%s%d%s%1.2f%s",
			symbol1->get_name(),
			", Fr = ", symbol1->get_frequency(),
			", bit_cost = ", symbol1->get_bit_cost(),
			"\n") ;
		total_symbol_type_cost += symbol1->get_bit_cost() ;

		if (symbol1->get_type() != CONTEXT_SYMBOL
			&& symbol1->get_type() != UNIQUE_ID_SYMBOL)
				continue ;

		total_CONTEXT_SYMBOL_type_cost += symbol1->get_bit_cost() ;
		number_of_CONTEXT_types++ ;
	}
	
	fprintf(output_file, "\n") ;
	
	average_symbol_type_cost = 
		total_symbol_type_cost / alphabet_size ;
	if (total_CONTEXT_SYMBOL_type_cost <= 0
		|| number_of_CONTEXT_types <= 0)
			average_CONTEXT_SYMBOL_type_cost = CODE_BIT_COST ;
	else average_CONTEXT_SYMBOL_type_cost =
		total_CONTEXT_SYMBOL_type_cost / number_of_CONTEXT_types ;
	
	fprintf(output_file, "%s%1.2f%s",
		"Average of bit_costs for symbol types = ",
		average_symbol_type_cost, "\n\n") ;

	// Now assign the values for frequency and bit_cost
	// to the symbol instances in the corpus.
	
	assign_symbol_frequencies_and_costs(symbol_types) ; 

} /* calculate_and_assign_frequencies_and_costs */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Gets a new empty entry in leaf_array[]. If the number of entries
**	is exhausted, it returns false, otherwise true.
**
** CALLING SEQUENCE:
**
**	int get_new_leaf_entry() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	The leaf_index value for the next available empty
**					cell in leaf_array. If none is available, NULL_VALUE
**					is returned.
**
** IMPLICIT INPUTS:
**
**	fe_sort
**
** IMPLICIT OUTPUTS:
**
**	new value for fe_sort
**
** SIDE EFFECTS:
**
**	NONE
*/

int get_new_leaf_entry()
{
	int leaf_index ;
	
	if (fe_sort >= hit_structure_rows) return(NULL_VALUE) ;
	leaf_index = sort_array[fe_sort++] ;
	return(leaf_index) ;
} /* get_new_leaf_entry */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compiles an unordered list of the leaf nodes with the smallest
**	values for CD.
**
** CALLING SEQUENCE:
**
**	void find_worst_leaf_nodes(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	cnp:			Current New pattern.
**
** IMPLICIT INPUTS:
**
**	The hit structure.
**
** IMPLICIT OUTPUTS:
**
**	An unordered list of the worst leaf nodes in half_list[].
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void find_worst_leaf_nodes(sequence *cnp)
{
	int half_fe_sort = fe_sort / 2, row1, row2, best_worst_hl_index ;
	double best_worst_CD, temp_CD, time_started = clock(),
		time_finished, time_difference_secs, time_per_item_secs ;
	hit_node *h_node1 ;
	
	fe_half_list = 0 ;
	
	if (half_fe_sort < 1) abort_run("Too few entries in half_list[]") ;
	if (half_fe_sort > half_hit_structure_rows)
		abort_run("Anomalous value for half_fe_sort in find_mid") ;
	
	// Start by filling up half_list with the first half of the
	// nodes in leaf_array[]. At the same time, find the
	// best leaf node in the half list.
	
#if PRINT_CD_VALUES
	fprintf(output_file, "CD values for leaf nodes:\n\n") ;
#endif
	
	best_worst_CD = fail_score ;
	for (row1 = 0; row1 < half_fe_sort; row1++)
	{
		h_node1 = leaf_array[sort_array[row1]] ;
		if (h_node1 == NIL)
		abort_run("NIL value for h_node1 \
		in find_worst_leaf_nodes") ;
		half_list[fe_half_list] = h_node1 ;
		temp_CD = h_node1->get_compression_difference() ;
		
#if PRINT_CD_VALUES
		fprintf(output_file, "%1.2f", temp_CD) ;
		print_counter++ ;
		if (print_counter < 10) fprintf(output_file, ", ") ;
		else
		{
			fprintf(output_file, ",\n") ;
			print_counter = 0 ;
		}
#endif
		
		if (temp_CD > best_worst_CD)
		{
			best_worst_CD = temp_CD ;
			best_worst_hl_index = fe_half_list ;
		}
		fe_half_list++ ;
	}
	
	// Now continue with the second half of sort array[] comparing CD
	// values in the second half with CD values in half_list[]. If
	// a CD value is worse than the best value in half_list, it replaces
	// that value.
	
	for (row1 = row1; row1 < fe_sort; row1++)
	{
		h_node1 = leaf_array[sort_array[row1]] ;
		if (h_node1 == NIL)
		abort_run("NIL value for h_node1 \
		in find_worst_leaf_nodes") ;
		temp_CD = h_node1->get_compression_difference() ;
		
#if PRINT_CD_VALUES
		fprintf(output_file, "%1.2f", temp_CD) ;
		print_counter++ ;
		if (row1 + 1 >= fe_sort) fprintf(output_file, ".\n\n") ;
		else if (print_counter < 10) fprintf(output_file, ", ") ;
		else
		{
			fprintf(output_file, ",\n") ;
			print_counter = 0 ;
		}
#endif
		
		if (temp_CD >= best_worst_CD) continue ;
		
		// temp_CD is worse than best_worst_CD so the corresponding
		// hit node replaces the hit node for the
		// best_worst_CD in half_list[]. Then it is necesssary to
		// find a new value for best_worst_CD and its corresponding
		// value for best_worst_hl_index.
		
		half_list[best_worst_hl_index] = h_node1 ;
		
		best_worst_CD = fail_score ;
		for (row2 = 0; row2 < half_fe_sort; row2++)
		{
			temp_CD = half_list[row2]->
				get_compression_difference() ;
			if (temp_CD > best_worst_CD)
			{
				best_worst_CD = temp_CD ;
				best_worst_hl_index = row2 ;
			}
		}
	}
	
#if PRINT_CD_VALUES
	
	fprintf(output_file, "%s%1.2f%s",
		"Value of best_worst_CD = ",
		best_worst_CD,
		"\n\n") ;
	
	fprintf(output_file, "Values in half_list[]:\n\n") ;
	
	print_counter = 0 ;
	for (row1 = 0; row1 < half_fe_sort; row1++)
	{
		h_node1 = half_list[row1] ;
		temp_CD = h_node1->get_compression_difference() ;
		fprintf(output_file, "%1.2f", temp_CD) ;
		print_counter++ ;
		if (row1 + 1 >= half_fe_sort) fprintf(output_file, ".\n\n") ;
		else if (print_counter < 10) fprintf(output_file, ", ") ;
		else
		{
			fprintf(output_file, ",\n") ;
			print_counter = 0 ;
		}
	}
#endif
	
	time_finished = clock() ;
	time_difference_secs = (time_finished - time_started) / CLOCKS_PER_SEC ;
	time_per_item_secs = time_difference_secs / (double)fe_sort ;
	
	fprintf(output_file,
		"Finding worst leaf nodes started and finished.\n(") ;
	
	print_pattern_cycle(true, cnp) ;
	
	fprintf(output_file, "%s%d%s%g%s%g%s",
		")\n\nNumber of items = ",
		fe_sort,
		",\nSifting time = ",
		time_difference_secs,
		" seconds,\nSifting time per item = ",
		time_per_item_secs,
		" seconds\n\n") ;
} // find_worst_leaf_nodes

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Purges the hit structure. There is an assumption that the
**	leaf nodes have been sorted.
**
** CALLING SEQUENCE:
**
**	void purge_hit_structure(sequence *cnp) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	cnp:			Current New pattern
**
** IMPLICIT INPUTS:
**
**	The hit structure
**
** IMPLICIT OUTPUTS:
**
**	The purged hit structure
**
** SIDE EFFECTS:
**
**	NONE
*/

void purge_hit_structure(sequence *cnp)
{
	hit_node *h_node, *parent_h_node, **leaf_entry ;
	int row, fe_sort_at_start = fe_sort ;
	double start_end_fe_sort ;
	
	fprintf(output_file, "PURGING OF HIT_STRUCTURE (") ;
	print_pattern_cycle(true, cnp) ;
	fprintf(output_file, "%s%d%s",
		")\n\nValue of fe_sort at start = ",
		fe_sort,
		"\n\n") ;
	
	find_worst_leaf_nodes(cnp) ; // Compiles an unordered list of the
	// worst leaf nodes. Then these nodes can be purged.
	
	/* half_list[] contains the bottom 50% of the leaf nodes. Delete
	each of these hit nodes, pruning each branch
	up to the first node that has more than one child. */
	
	for (row = 0; row < fe_half_list; row++)
	{
		h_node = half_list[row] ;
		if (h_node == NIL) 
		abort_run("NIL value for h_node in \
		purge_hit_structure") ;
		
		leaf_entry = h_node->get_leaf_entry() ; // This is the cell
			// in leaf_array[] which contains a pointer to
			// a pointer to a leaf node.
		(*leaf_entry) = NIL ;
		while (h_node != hit_root)
		{
			parent_h_node = h_node->get_hn_parent() ;
			parent_h_node->extract_child(h_node) ;
			delete h_node ;
			
			/* Test whether the parent_h_node has any other
			children. If so, stop extracting nodes
			up this branch of the tree. */
			
			if (parent_h_node->get_first_child() != NIL) break ;
			h_node = parent_h_node ;
		}
	}
	
	// Now compute new values for fe_sort so that the NIL values in
	// leaf_array[] are not referenced by any cells in fe_sort[] between
	// 0 and fe_sort.
	
	fe_sort = 0 ;
	for (row = 0; row < hit_structure_rows; row++)
		if (leaf_array[row] != NIL) sort_array[fe_sort++] = row ;
		
		int i = fe_sort ;
		for (row = 0; row < hit_structure_rows; row++)
			if (leaf_array[row] == NIL) sort_array[i++] = row ;
			
		start_end_fe_sort = (double)fe_sort / (double)fe_sort_at_start ;
		fprintf(output_file, "%s%d%s%1.2f%s",
			"Value of fe_sort at end = ",
			fe_sort,
			"\n\nCurrent value of fe_sort is ",
			start_end_fe_sort,
			" of value before purging\n\n") ;
			
		fprintf(output_file, "PURGE IS COMPLETED (") ;
		print_pattern_cycle(true, cnp) ;
		fprintf(output_file, ")\n\n") ;
			
} /* purge_hit_structure */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Estimates compression scores for hit sequences added to the
**	hit structure.
**
**	The adjustment for gaps between hits used in earlier versions
**	has been dropped.
**
** CALLING SEQUENCE:
**
**	void estimate_compression_scores(double *NSC, 
**		double *EC, hit_node *parent_h_node)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	NSC:			A pointer to a double variable in the calling function.
**	EC:				A pointer to a double variable in the calling function.
**	parent_h_node:	The parent hit node.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void estimate_compression_scores(double *NSC, 
	double *EC, hit_node *parent_h_node)
{
	// The adjustment for gaps between hits used in earlier versions
	// has been dropped.

	if (cycle == 1)
	{
		/* Driving pattern is one of the New patterns. */

		if (parent_h_node == hit_root)
		{
			*NSC = master_driving_symbol->get_bit_cost() +
				master_target_pattern->get_new_symbols_cost() ;
			*EC = master_target_pattern->get_encoding_cost() ;
		}
		else
		{
			*NSC = parent_h_node->get_new_symbols_cost() +
				master_driving_symbol->get_bit_cost() ;
			*EC = parent_h_node->get_encoding_cost() ;
		}
	}
	else
	{
		// Driving pattern is an alignment from a previous cycle.

		if (parent_h_node == hit_root)
		{
			*NSC = master_driving_pattern->get_new_symbols_cost() +
				master_target_pattern->get_new_symbols_cost() ;
			*EC = master_driving_pattern->get_encoding_cost() +
				master_target_pattern->get_encoding_cost() ;
		}
		else
		{
			*NSC = parent_h_node->get_new_symbols_cost() ;
			*EC = parent_h_node->get_encoding_cost() ;
		}

		// Make an adjustment to EC if the current hit involves at
		// least one IDENTIFICATION symbol.

		if (master_driving_symbol->get_status() == IDENTIFICATION
			|| master_target_symbol->get_status() == IDENTIFICATION)
				*EC -= master_target_symbol->get_bit_cost() ;
	}
} // estimate_compression_scores

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This function makes a hit_node. It is called from add_hit().
**
** CALLING SEQUENCE:
**
**	void make_hit_node(hit_node *parent_h_node, sequence *pattern1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	parent_h_node:	The parent of the hit_node to be created.
**	pattern1:		The pattern being parsed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	A new hit_node attached to a chain of 'pending' hit nodes.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void make_hit_node(hit_node *parent_h_node, sequence *pattern1)
{
	hit_node *copy_h_node = new hit_node(*hn_master) ;
	double NSC, EC ;
	
	/* Estimate the compression score for the hit sequence
	up to and including the new hit. */
	
	estimate_compression_scores(&NSC, &EC, parent_h_node) ;

	if (EC < 0) EC = 0 ;
	
	copy_h_node->set_new_symbols_cost(NSC) ;
	copy_h_node->set_encoding_cost(EC) ;
	copy_h_node->set_compression_ratio(EC / NSC) ;
	copy_h_node->set_compression_difference(NSC - EC) ;
	
	/* Attach the new copy to the hit_node_array[]. */
	
	hit_node_array[fe_hit_node_array].new_hit_node = copy_h_node ;
	hit_node_array[fe_hit_node_array].hn_parent = parent_h_node ;
	plus_one(&fe_hit_node_array, HIT_NODE_ARRAY_SIZE, 
		"hit_node_array[] is too small.") ;
	copy_h_node->set_hn_parent(parent_h_node) ;
	
	new_hits++ ;
	
} /* make_hit_node */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds one or more records of a hit to the hit structure. 
**	The function traverses the tree of hit_nodes recursively. 
**	New nodes representing the hit are created wherever they are needed. 
**	They are not added to the hit structure immediately but are 
**	attached to a chain of hit nodes and then (in 
**	update_hit_structure()) added	to the hit structure if there 
**	is enough space to accommodate them. If there is not enough space,
**	the hit structure is purged and add_hit() is called again.
**
** CALLING SEQUENCE:
**
**	bool add_hit(hit_node *parent_h_node, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if a hit is added, false otherwise.
**
**	parent_h_node:	The top node of the (sub) tree.
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	Global structures, including hn_master.
**
** IMPLICIT OUTPUTS:
**
**	Global structures
**
** SIDE EFFECTS:
**
**	NONE
*/

bool add_hit(hit_node *parent_h_node, sequence *cnp)
{
	hit_node *child ;
	bool hit_added = false ;
	
	parent_h_node->initialise() ;
	while (child = (hit_node *)parent_h_node->get_next_child()) 
	{
		// compression_ratio == fail_score marks the child as
		// 'dead'. Nothing must be added below this node.
		
		if (child->get_compression_difference() <= fail_score)
			continue ;
		
		if (master_driving_pattern !=
			child->get_driving_pattern()) continue ;
		
		if (master_driving_int_pos <=
			child->get_driving_int_pos())
			continue ;
		
		if (master_target_pattern !=
			child->get_target_pattern()) continue ;
		
		if (master_target_int_pos <=
			child->get_target_int_pos())
			continue ;
		
		hit_added = add_hit(child, cnp) ;
	}
	
	if (hit_added) return(true) ;
	
	// There is no child at this level which match all the criteria
	// for going deeper in the tree of hit nodes. So the hit can be
	// installed as a new leaf node child of parent_h_node,
	// provided the gap between driving symbols in the new node and
	// its parent are less than max_driving_gap and likewise for
	// the target symbols.
	
	if (parent_h_node != hit_root)
	{
		if ((master_driving_int_pos - parent_h_node->
			get_driving_int_pos() - 1) > max_driving_gap)
			return(false) ;
		if ((master_target_int_pos - parent_h_node->
			get_target_int_pos() - 1) > max_target_gap)
			return(false) ;
	}

	make_hit_node(parent_h_node, cnp) ;
	
	return(true) ;
} /* add_hit */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Updates the data structures which record hits.
**
** CALLING SEQUENCE:
**
**	void update_hit_structure(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	The hit structure
**
** IMPLICIT OUTPUTS:
**
**	The hit structure
**
** SIDE EFFECTS:
**
**	NONE
*/

void update_hit_structure(sequence *cnp)
{
	hit_node *parent_h_node, *node,
		**leaf_entry, *new_h_node ;
	int i, leaf_index ;
	
	new_hits = 0 ;
	fe_hit_node_array = 0 ;
	
	add_hit(hit_root, cnp) ;
	
	/* Check whether there is enough space in leaf_array[]. If not,
	purge the hit structure, clear the chain of hit nodes
	and try again. */
	
	if (fe_sort + new_hits >= hit_structure_rows)
	{
		purge_hit_structure(cnp) ;
		
		/* Now delete the new_hit_nodes in the hit_node_array[]. */
		
		for (i = 0; i < fe_hit_node_array; i++)
		{
			delete hit_node_array[i].new_hit_node ;
			hit_node_array[i].hn_parent = NIL ;
		}
		
		new_hits = 0 ;
		fe_hit_node_array = 0 ;
		
		add_hit(hit_root, cnp) ;
		
		if (fe_sort + new_hits >= hit_structure_rows)
			abort_run("Too little space in leaf_array[]") ;
	}
	
	/* Now put the copies of hn_master in their proper places in
	the hit_structure. */
	
	for (i = 0; i < fe_hit_node_array; i++)
	{
		new_h_node = hit_node_array[i].new_hit_node ;
		parent_h_node = hit_node_array[i].hn_parent ;
		
		/* Check whether the parent_h_node is a leaf node. If it is,
		use the parent_h_node's entry in leaf_array[]. If not,
		check whether the new_h_node is NIL. If it is, take a
		new entry in leaf_array[]. If the parent_h_node is
		the hit_root then, although at first it is a leaf node,
		its entry in leaf_array[] is not available so a new
		entry must be taken. */
		
		if (parent_h_node == hit_root)
		{
			leaf_index = get_new_leaf_entry() ;
			if (leaf_index == NULL_VALUE)
				abort_run("No leaf_array[] entries left") ;
			leaf_array[leaf_index] = new_h_node ;
			new_h_node->set_leaf_entry(&leaf_array[leaf_index]) ;
		}
		else
		{
			parent_h_node->initialise() ;
			node = (hit_node *)parent_h_node->get_next_child() ;
			if (node == NIL)
			{
				// parent_h_node is itself a leaf node.
				
				leaf_entry = parent_h_node->get_leaf_entry() ;
				(*leaf_entry) = new_h_node ;
				new_h_node->set_leaf_entry(leaf_entry) ;
				parent_h_node->set_leaf_entry(NIL) ;
			}
			else
			{
				// parent_h_node is not a leaf node but
				// the new_hit_node will be a new leaf node.
				
				leaf_index = get_new_leaf_entry() ;
				if (leaf_index == NULL_VALUE)
				abort_run("No leaf_array[] entries \
				left") ;
				leaf_array[leaf_index] = new_h_node ;
				new_h_node->
					set_leaf_entry(&leaf_array[leaf_index]);
			}
		}
		parent_h_node->add_child(new_h_node) ;
	}
	
	/* Now clear the hit_node_array[] to avoid problems when
	hit nodes are deleted. */
	
	for (i = 0; i < HIT_NODE_ARRAY_SIZE; i++)
	{
		hit_node_array[i].new_hit_node = NIL ;
		hit_node_array[i].hn_parent = NIL ;
	}
} /* update_hit_structure */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests whether any one symbol from Old is being matched
**	with itself. If it is, this is an illegal hit which is ignored.
**	If two matching columns contain the same symbol from New, this
**	is accepted because there is still a bona fide match between symbols
**	in Old. When the new alignment is formed, the two appearances
**	of one symbol in New can be merged.
**
**	If a New pattern is matched with itself, any one instance of a
**	symbol cannot be matched with itself.
**
** CALLING SEQUENCE:
**
**	bool anomalous_hit(symbol *driving_symbol, int driving_pattern_depth,
**		symbol *target_symbol, int target_pattern_depth)
**
** FORMAL ARGUMENTS:
**
**	Return value:			true if the hit anomalous. false otherwise.
**
**	driving_symbol:			The driving symbol.
**	driving_pattern_depth:	The depth of the driving pattern.
**	target_symbol:			The target symbol.
**	target_pattern_depth:	The depth of the target pattern.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool anomalous_hit(symbol *driving_symbol, int driving_pattern_depth,
					   symbol *target_symbol, int target_pattern_depth)
{
	symbol *d_symbol, *t_symbol ;
	int driving_row, target_row ;
	
	if (driving_symbol == target_symbol) return(true) ;
	
	if (driving_pattern_depth == 1 && target_pattern_depth == 1)
		// Since the two symbols have already been compared
		// and given a negative result, we know that
		// the two symbols are not the same.
		return(false) ;
	
	if (driving_pattern_depth == 1)
	{
		// We know that the target_pattern_depth must be > 1.
		
		for (target_row = 0; target_row < target_pattern_depth; 
		target_row++)
		{
			t_symbol = target_symbol->get_row_symbol(target_row) ;
			if (t_symbol == NIL) continue ;
			if (driving_symbol == t_symbol) return(true) ;
		}
		return(false) ;
	}
	
	if (target_pattern_depth == 1)
	{
		// We know that the driving_pattern_depth must be > 1.
		
		for (driving_row = 0; driving_row < driving_pattern_depth; 
		driving_row++)
		{
			d_symbol = driving_symbol->get_row_symbol(driving_row) ;
			if (d_symbol == NIL) continue ;
			if (target_symbol == d_symbol) return(true) ;
		}
		return(false) ;
	}
	
	// driving_pattern_depth and target_pattern_depth must both be > 1.
	
	for (driving_row = 0; driving_row < driving_pattern_depth; 
	driving_row++)
	{
		d_symbol = driving_symbol->get_row_symbol(driving_row) ;
		if (d_symbol == NIL) continue ;
		for (target_row = 0; target_row < target_pattern_depth; 
		target_row++)
		{
			t_symbol = target_symbol->get_row_symbol(target_row) ;
			if (t_symbol == NIL) continue ;
			if (d_symbol == t_symbol) return(true) ;
		}
	}
	return(false) ;
} /* anomalous_hit */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compares two symbols and makes various tests to ensure that any
**	hit is a valid hit.
**
** CALLING SEQUENCE:
**
**	bool match_symbols(sequence *driving_pattern, symbol *driving_symbol, 
**		list_element *dr_el_pos, sequence *target_pattern,
**		symbol *target_symbol, list_element *ts_el_pos)
**
** FORMAL ARGUMENTS:
**
**	Return value:		true if all tests are passed, false otherwise.
**
**	driving_pattern:	The driving pattern.
**	driving_symbol: 	The driving symbol.
**	dr_el_pos:			The el_pos of the driving symbol.
**	target_pattern: 	The target pattern.
**	target_symbol:		The target symbol.
**	ts_el_pos:			The el_pos of the target symbol.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Additions to the hit structure
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool match_symbols(sequence *driving_pattern, symbol *driving_symbol, 
	list_element *dr_el_pos, sequence *target_pattern,
	symbol *target_symbol, list_element *ts_el_pos)
{
	if (driving_symbol->name_matches(target_symbol) == false)
		return(false) ;

	int driving_pattern_depth = driving_pattern->get_sequence_depth(),
		target_pattern_depth = target_pattern->get_sequence_depth() ;
	
	if (anomalous_hit(driving_symbol, driving_pattern_depth, target_symbol, 
		target_pattern_depth)) 
		return(false) ;
	
	return(true) ;
	
} // match_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compares a driving pattern/alignment with a target pattern or
**	alignment. Brackets are matched only in a 'legal' manner.
**
** CALLING SEQUENCE:
**
**	void compare_patterns(sequence *driving_pattern,
**		sequence *target_pattern, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:			void.
**
**	driving_pattern:		The pattern from Old which 'drives' the
**							search for matching patterns.
**	target_pattern:			The target pattern.
**	cnp:					The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	old_patterns
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void compare_patterns(sequence *driving_pattern,
	sequence *target_pattern, sequence *cnp)
{
	symbol *driving_symbol, *target_symbol ;
	int driving_symbol_int_pos, target_symbol_int_pos, dr_status, t_status ;
	list_element *dr_el_pos = NIL, *t_el_pos ;
	
	list_for_el_pos(driving_symbol, symbol, driving_pattern, dr_el_pos)
	{
		hn_master->set_driving_symbol(driving_symbol) ;
		master_driving_symbol = driving_symbol ;
		driving_symbol_int_pos = dr_el_pos->get_position() ;
		hn_master->set_driving_int_pos(driving_symbol_int_pos) ;
		master_driving_int_pos = driving_symbol_int_pos ;

		t_el_pos = NIL ;
		while (target_symbol = (symbol *)target_pattern->
			get_next_child_by_el_pos(&t_el_pos))
		{
			// When the driving pattern is the same as the
			// target pattern, the test which follows
			// prevents the comparison of symbol A with symbol B
			// and then, later, the comparison of symbol B
			// with symbol A.
			
			target_symbol_int_pos = t_el_pos->get_position() ;
			
			if (driving_pattern == target_pattern)
				if (target_symbol_int_pos >= driving_symbol_int_pos)
					break ;

			// Constraint on the matching of IDENTIFICATION (or BOUNDARY_MARKER)
			// symbols against CONTENTS symbols and vice versa.

			if (id_c_symbol_constraint)
			{
				dr_status = driving_symbol->get_status() ;
				t_status = target_symbol->get_status() ;
				if (dr_status == IDENTIFICATION
					|| dr_status == BOUNDARY_MARKER)
				{
					if (t_status != CONTENTS) continue ;
				}
				else if (dr_status == CONTENTS)
				{
					if (t_status != IDENTIFICATION
						&& t_status != BOUNDARY_MARKER)
							continue ;
				}
			}

			if (match_symbols(driving_pattern, driving_symbol,
				dr_el_pos, target_pattern, target_symbol, t_el_pos))
			{
				hn_master->set_target_symbol(target_symbol) ;
				master_target_symbol = target_symbol ;
				hn_master->set_target_int_pos(target_symbol_int_pos) ;
				master_target_int_pos = target_symbol_int_pos ;
		
				update_hit_structure(cnp) ;
			}
		}

		if (phase == 1 && cycle == 1)
		{
			if (driving_pattern == current_new_pattern
				&& target_pattern == receptacle_pattern)
			{
				symbol *copy_driving_symbol = new symbol(*driving_symbol) ;
				copy_driving_symbol->set_status(CONTENTS) ;
				receptacle_pattern->add_child(copy_driving_symbol) ;
			}
		}
	}
} // compare_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Finds a match for a 'reference' that has been found by find_reference()
**	and creates enties in the hit structure.
**
** CALLING SEQUENCE:
**
**	bool match_reference()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool match_reference()
{
	sequence *driving_pattern = reference_structure.driving_pattern ;
	symbol *t_class_symbol = reference_structure.t_class_symbol,
		*symbol1, *symbol2, *symbol3 ;
	list_element *el_pos1 = reference_structure.dr_el_pos, *el_pos2,
		*el_pos3 ;
	int depth_of_bracketting,
		driving_pattern_depth = driving_pattern->get_sequence_depth(),
		target_pattern_depth = 1, dr_status, t_status ;

	while (symbol1 = (symbol *)
		driving_pattern->get_next_child_by_el_pos(&el_pos1))
	{
		if (symbol1->get_type() != LEFT_BRACKET) continue ;
		el_pos2 = el_pos1 ;

		// Look for matching CONTEXT_SYMBOL.

		while (symbol2 = (symbol *)
			driving_pattern->get_next_child_by_el_pos(&el_pos2))
		{
			// The CONTEXT_SYMBOL must follow the LEFT_BRACKET without
			// any other symbol types in between.

			if (symbol2->get_type() != CONTEXT_SYMBOL) goto L1 ;

			// Constraint on the matching of IDENTIFICATION symbols against
			// CONTENTS symbols and vice versa.

			if (id_c_symbol_constraint)
			{
				dr_status = symbol2->get_status() ;
				t_status = t_class_symbol->get_status() ;
				if (dr_status == IDENTIFICATION
					|| dr_status == BOUNDARY_MARKER)
				{
					if (t_status != CONTENTS) continue ;
				}
				else if (dr_status == CONTENTS)
				{
					if (t_status != IDENTIFICATION
						&& t_status != BOUNDARY_MARKER)
							continue ;
				}
			}

			if (symbol2->name_matches(t_class_symbol)) break ;
		}

		if (symbol2 == NIL) continue ;

		// Make sure that symbol2 does not contain t_class_symbol.

		if (anomalous_hit(symbol2, driving_pattern_depth,
			t_class_symbol, 1))
				return(false) ;

		// Look for matching RIGHT_BRACKET, taking account of the 
		// (relative) depth of backetting.

		el_pos3 = el_pos2 ;
		depth_of_bracketting = 0 ;
		while (symbol3 = (symbol *)
			driving_pattern->get_next_child_by_el_pos(&el_pos3))
		{
			if (symbol3->get_type() == LEFT_BRACKET)
				depth_of_bracketting++ ;
			if (symbol3->get_type() == RIGHT_BRACKET)
			{
				if (depth_of_bracketting == 0)
					// We have a RIGHT_BRACKET at the right level.
					break ;
				depth_of_bracketting-- ; // Carry on searching.
			}
		}

		// We have a valid match for all three symbols.

		reference_structure.left_dr_bracket = symbol1 ;
		reference_structure.left_dr_bracket_int_pos =
			el_pos1->get_position() ;
		reference_structure.dr_class_symbol = symbol2 ;
		reference_structure.dr_class_symbol_int_pos =
			el_pos2->get_position() ;
		reference_structure.right_dr_bracket = symbol3 ;
		reference_structure.right_dr_bracket_int_pos =
			el_pos3->get_position() ;
		reference_structure.dr_el_pos = el_pos3 ;
		return(true) ;

		L1: ;
	}
	return(false) ;
} // match_reference

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Called from compare_patterns_with_brackets(). This function finds
**	the next 'reference' in the target_pattern, meaning a left bracket 
**	followed by a class symbol followed by a right bracket. The position
**	that searching starts is recorded in the global structure
**	reference_structure and that value is updated ready for the next
**	search if a reference is found. That structure also records the
**	values of the symbols that have been found.
**
** CALLING SEQUENCE:
**
**	bool find_reference()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if a 'reference' is found, false otherwise.
**
** IMPLICIT INPUTS:
**
**	reference_structure
**
** IMPLICIT OUTPUTS:
**
**	reference_structure
**
** SIDE EFFECTS:
**
**	NONE
*/

bool find_reference()
{
	sequence *target_pattern = reference_structure.target_pattern ;
	list_element *el_pos1 = reference_structure.t_el_pos,
		*el_pos2, *el_pos3 ;
	symbol *symbol1, *symbol2, *symbol3 ;

	while (symbol1 = (symbol *)
		target_pattern->get_next_child_by_el_pos(&el_pos1))
	{
		if (symbol1->get_type() != LEFT_BRACKET) continue ;
		el_pos2 = el_pos1 ;
		symbol2 = (symbol *)
			target_pattern->get_next_child_by_el_pos(&el_pos2) ;
		if (symbol2->get_type() != CONTEXT_SYMBOL) continue ;
		el_pos3 = el_pos2 ;
		symbol3 = (symbol *)
			target_pattern->get_next_child_by_el_pos(&el_pos3) ;
		if (symbol3->get_type() != RIGHT_BRACKET) continue ;

		reference_structure.left_t_bracket = symbol1 ;		
		reference_structure.left_t_bracket_int_pos =
			el_pos1->get_position() ;
		reference_structure.t_class_symbol = symbol2 ;		
		reference_structure.t_class_symbol_int_pos =
			el_pos2->get_position() ;
		reference_structure.right_t_bracket = symbol3 ;
		reference_structure.right_t_bracket_int_pos =
			el_pos3->get_position() ;
		reference_structure.t_el_pos = el_pos3 ;
		return(true) ;	
	}

	reference_structure.t_el_pos = NIL ;
	return(false) ;
} // find_reference

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Matches one pattern against another when both patterns contain brackets.
**
** CALLING SEQUENCE:
**
**	void compare_patterns_with_brackets(sequence *driving_pattern,
**		sequence *target_pattern, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	driving_pattern:	The driving pattern.
**	target_pattern:		The target pattern.
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void compare_patterns_with_brackets(sequence *driving_pattern,
	sequence *target_pattern, sequence *cnp)
{
	if (target_pattern->is_abstract_pattern() == false)
		return ;

	reference_structure.target_pattern = target_pattern ;
	reference_structure.driving_pattern = driving_pattern ;
	reference_structure.left_t_bracket = NIL ;
	reference_structure.t_class_symbol = NIL ;
	reference_structure.right_t_bracket = NIL ;
	reference_structure.left_dr_bracket = NIL ;
	reference_structure.dr_class_symbol = NIL ;
	reference_structure.right_dr_bracket = NIL ;
	reference_structure.t_el_pos = NIL ;
	reference_structure.dr_el_pos = NIL ;

	while (find_reference())
	{
		if (match_reference())
		{
			master_driving_int_pos =
				reference_structure.left_dr_bracket_int_pos ;
			master_driving_pattern =
				reference_structure.driving_pattern ;
			master_driving_symbol =
				reference_structure.left_dr_bracket ;
			master_target_int_pos =
				reference_structure.left_t_bracket_int_pos ;
			master_target_pattern =
				reference_structure.target_pattern ;
			master_target_symbol =
				reference_structure.left_t_bracket ;
			hn_master->set_driving_int_pos(master_driving_int_pos) ;
			hn_master->set_driving_pattern(master_driving_pattern) ;
			hn_master->set_driving_symbol(master_driving_symbol) ;
			hn_master->set_target_int_pos(master_target_int_pos) ;
			hn_master->set_target_pattern(master_target_pattern) ;
			hn_master->set_target_symbol(master_target_symbol) ;
			update_hit_structure(cnp) ;

			master_driving_int_pos =
				reference_structure.dr_class_symbol_int_pos ;
			master_driving_symbol =
				reference_structure.dr_class_symbol ;
			master_target_int_pos =
				reference_structure.t_class_symbol_int_pos ;
			master_target_symbol =
				reference_structure.t_class_symbol ;
			hn_master->set_driving_int_pos(master_driving_int_pos) ;
			hn_master->set_driving_symbol(master_driving_symbol) ;
			hn_master->set_target_int_pos(master_target_int_pos) ;
			hn_master->set_target_symbol(master_target_symbol) ;
			update_hit_structure(cnp) ;
			
			master_driving_int_pos =
				reference_structure.right_dr_bracket_int_pos ;
			master_driving_symbol =
				reference_structure.right_dr_bracket ;
			master_target_int_pos =
				reference_structure.right_t_bracket_int_pos ;
			master_target_symbol =
				reference_structure.right_t_bracket ;
			hn_master->set_driving_int_pos(master_driving_int_pos) ;
			hn_master->set_driving_symbol(master_driving_symbol) ;
			hn_master->set_target_int_pos(master_target_int_pos) ;
			hn_master->set_target_symbol(master_target_symbol) ;
			update_hit_structure(cnp) ;
		}
	}

} // compare_patterns_with_brackets

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Matches a driving pattern with target patterns.
**
** CALLING SEQUENCE:
**
**	void match_driving_pattern(sequence *driving_pattern,
**		sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	driving_pattern:	The driving pattern.
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void match_driving_pattern(sequence *driving_pattern, sequence *cnp)
{
	list_element *el_pos1 ;
	sequence *target_pattern ;

	fprintf(output_file, "NEXT DRIVING PATTERN (") ;
	print_pattern_cycle(true, cnp) ;
	fprintf(output_file, ")\n\n") ;
			
	driving_pattern->write_pattern(true, true) ;
			
	if (driving_pattern->get_number_of_children() >= MCOLS)
		abort_run("MCOLS is too small.") ;

	hn_master->set_driving_pattern(driving_pattern) ;
	master_driving_pattern = driving_pattern ;

	// Take target patterns from old_patterns.

	el_pos1 = NIL ;
	list_for_el_pos(target_pattern, sequence, old_patterns, el_pos1)
	{
		if (target_pattern->get_number_of_children() >= MCOLS)
			abort_run("MCOLS is too small.") ;

		hn_master->set_target_pattern(target_pattern) ;
		master_target_pattern = target_pattern ;			

		if (cycle == 1)
			compare_patterns(driving_pattern, target_pattern, cnp) ;
		else compare_patterns_with_brackets(driving_pattern,
			target_pattern, cnp) ;
	}

	// In this version, it appears that there is no need to compare
	// the driving pattern with any of the parsing_alignments. Therefore,
	// this portion of code has been removed (to odds_and_ends.cpp).
	
} // match_driving_pattern

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Finds hit sequences between driving patterns and patterns in
**	Old and in alignments already formed.
**
** CALLING SEQUENCE:
**
**	bool find_best_matches(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if one or more hit sequences are 
**					formed. false otherwise.
**
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	old_patterns
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool find_best_matches(sequence *cnp)
{
	sequence *driving_pattern ;
	list_element *el_pos1 ;
	
	if (cycle == 1)
	{
		driving_pattern = cnp ;
		match_driving_pattern(driving_pattern, cnp) ;
	}
	else
	{
		el_pos1 = NIL ;
		list_for_el_pos(driving_pattern, sequence,
			parsing_alignments, el_pos1)
		{
			if (driving_pattern->is_new_this_cycle() == false) continue ;
				// We only want to use alignments that were newly created
				// on the previous cycle.

			if (driving_pattern->get_degree_of_matching() != PARTIAL 
					// We need to allow FULL_A alignments to be tried because
					// some of them may be composite.
				&& driving_pattern->new_hits_form_coherent_sequence())
					match_driving_pattern(driving_pattern, cnp) ;
		}
	}
	
	if (hit_root->get_first_element() == NIL)
	{
		fprintf(output_file, "FOR ") ;
		print_pattern_cycle(true, cnp) ;
		fprintf(output_file,
			", NO HIT SEQUENCES HAVE BEEN FOUND.\n\n") ;
		return(false) ;
	}
	else if (show_hit_structure)
		write_hit_structure(hit_root, 0) ;
	
	return(true) ;
	
} /* find_best_matches */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes the best alignment to latex_file in a form ready
**	for printing using latex.
**
** CALLING sequence:
**
**	void output_alignment(sequence *sequence1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	sequence1:	The sequence to be output.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void output_alignment(sequence *sequence1)
{
	int al_length_in_characters = 0, al_lines, i ;
	double target_font_height_in_points,
		actual_font_height_in_points, actual_font_width_in_points,
		actual_font_width_in_mm,
		baselineskip_in_points, base_line_skip_in_mm,
		printing_height, printing_width,
		al_actual_depth_in_mm,
		font_heights[FONT_SET_SIZE] =
	{7, 8, 9, 10, 11, 12, 14, 17.28, 20.74, 24.88} ;

	// double actual_font_height_in_mm ;
	
	/* Note re fontsizes: there are 72.27 'points' to an inch which
	is 2.8452756 points to 1 mm (assuming 1 inch = 25.4 mm). This
	is defined in sp.h as PRINTING_POINTS_PER_MM.
	
	Here are values to go in \fontsize{17.28pt}{20.74pt} in Latex files:
	  
		\fontsize{07.00pt}{08.40pt}
		\fontsize{08.00pt}{09.60pt}
		\fontsize{09.00pt}{10.80pt}
		\fontsize{10.00pt}{12.00pt}
		\fontsize{12.00pt}{14.40pt}
		\fontsize{14.00pt}{16.80pt}
		\fontsize{17.28pt}{20.74pt}
		\fontsize{20.74pt}{24.89pt}
		\fontsize{24.88pt}{29.86pt}
		
		The second figure is 1.2 times the first figure.
		  
		A 'standard' (12 pt?) character is 2.125 mm wide and 7.6 mm high.
			
		An A4 sheet of paper has dimensions as follows:
			  
		Width: 210 mm. With margins of 25 mm, this gives a
		printing space of 160 mm (6.25 inch).
				
		Height: 297 mm. With margins of 25 mm, this gives a
		printing space of 247 mm (9.6 inch).
				  
		For the two orientations, and assuming the letter size above,
		these figures mean:
					
		Portrait: 75.29 letters / line, 32.5 lines.
					  
		Landscape: 116.24 letters / line, 21 lines.
						
		Font families: \fontfamily{family}, families include:
		cmr for Computer Modern Roman, cmss for Computer Modern Sans Serif,
		cmtt for Computer Modern Typewriter.
		
		Standard fontsizes in LaTeX are 7, 8, 9, 10, 11, 12, 14, 17.28, 20.74,
		and 24.88. The baselineskip_in_points (distance from the
		bottom of one line to the bottom of the next) is normally 1.2 times
		the point size. */
	
	if (orientation == LANDSCAPE)
	{
		printing_height = PRINTING_SPACE_SHORT_SIDE ;
		printing_width = PRINTING_SPACE_LONG_SIDE ;
	}
	else
	{
		printing_height = PRINTING_SPACE_LONG_SIDE ;
		printing_width = PRINTING_SPACE_SHORT_SIDE ;
	}
	
	/* Find the length of the sequence in characters. 1 is
	added to the length of each symbol except the last to represent
	the space between symbols. */
	
	al_length_in_characters = sequence1->compute_character_length() ;
	al_lines = (sequence1->get_sequence_depth() * 2) - 1 ; // The number
	// of lines in the printed alignment is twice the number
	// of rows (to allow for an extra line between each row)
	// less 1 because the extra line is not needed for the
	// last row.
	
	// Calculate a 'target' font size. This may then be adjusted in
	// the light of available font sizes and maximum_font_height
	// and minimum_font_height.
	
	target_font_height_in_points = (printing_width /
		al_length_in_characters)
		* PRINTING_POINTS_PER_MM
		* CHARACTER_HEIGHT_WIDTH_RATIO ;
	
	// Find available font size which is >= minimum_font_height
	// and <= maximum_font_height and is nearest to the target_font size.
	// Start by looking for the available font size which is nearest
	// to the target font size.
	
	double difference, smallest_difference = HIGH_VALUE ;
	int index_best ;
	
	for (i = 0; i < FONT_SET_SIZE; i++)
	{
		if (target_font_height_in_points < font_heights[i])
			difference = font_heights[i] -
			target_font_height_in_points ;
		else difference = target_font_height_in_points -
			font_heights[i] ;
		if (difference < smallest_difference)
		{
			smallest_difference = difference ;
			index_best = i ;
		}
	}
	
	actual_font_height_in_points = font_heights[index_best] ;
	
	if (actual_font_height_in_points < minimum_font_height)
		actual_font_height_in_points = minimum_font_height ;
	
	if (actual_font_height_in_points > maximum_font_height)
		actual_font_height_in_points = maximum_font_height ;
	
	actual_font_width_in_points = actual_font_height_in_points /
		CHARACTER_HEIGHT_WIDTH_RATIO ;
	
	// Calculated the distance between the bottom of one line and
	// the bottom of the next line below.
	
	baselineskip_in_points = actual_font_height_in_points * 1.2 ;
	
	// Convert measurements in points to measurements in mm.
	
	// actual_font_height_in_mm = actual_font_height_in_points /
	// PRINTING_POINTS_PER_MM ;
	actual_font_width_in_mm = actual_font_width_in_points /
		PRINTING_POINTS_PER_MM ;
	base_line_skip_in_mm = baselineskip_in_points / PRINTING_POINTS_PER_MM ;
	
	fprintf(output_file, "%s%1.2f%s",
		"actual_font_height_in_points = ",
		actual_font_height_in_points,
		" pt\n\n") ;
	
	// Calculate how many character columns of an alignment can
	// be fitted across the printing_width without, at this stage,
	// allowing for the row number printed at the beginning and end
	// of each row. This adjustment will be made in write_alignment.
	// Most sections will be shorter than the calculated number of
	// columns because alignments will only be split at blank columns.
	
	int write_section_chars_length_latex = (int)
		ceil(printing_width / actual_font_width_in_mm) ;
	
	// Calculate the number of sections of the alignment can
	// be fitted into the printing_height.
	
	al_actual_depth_in_mm = base_line_skip_in_mm * (al_lines + 2) ;
	// al_lines is increased by 2 to allow for the 2 blank
	// lines between one section and the next or between
	// the last section and the "Figure xxx" label. No attempt
	// has been made to allow for this bottom line because
	// there are likely to be few occasions when there is
	// not a spare line to accommodate it.
	
	int sections_per_page = (int)floor(printing_height /
		al_actual_depth_in_mm) ;
	
	fprintf(latex_file, "%s%s%s%s%s%s",
		"\\documentclass{article}\n",
		"\\textheight 254mm\n",
		"\\textwidth 177.8mm\n",
		"\\topmargin -20mm\n",
		"\\oddsidemargin 0mm\n",
		"\\evensidemargin 0mm\n") ;
	
	
	if (orientation == LANDSCAPE)
		fprintf(latex_file, "\\usepackage{lscape}\n") ;
	
	fprintf(latex_file, "\\begin{document}\n") ;
	
	if (orientation == LANDSCAPE)
		fprintf(latex_file, "\\begin{landscape}\n") ;
	
	fprintf(latex_file, "%s%1.2f%s%1.2f%s",
		"\\fontsize{",
		actual_font_height_in_points,
		"pt}{",
		baselineskip_in_points,
		"pt}\n") ;
	
	fprintf(latex_file, "%s%s",
		"\\pagestyle{empty}\n",
		"\\begin{verbatim}\n") ;

	sequence1->write_alignment_horizontal(latex_file, 
		write_section_chars_length_latex,
		sections_per_page) ;
	
	fprintf(latex_file, "%s%s%s",
		"\nFigure ",
		figure_ID,
		"\n") ;
	
	fprintf(latex_file, "\\end{verbatim}\n") ;
	
	if (orientation == LANDSCAPE)
		fprintf(latex_file, "\\end{landscape}\n") ;
	
	fprintf(latex_file, "\\end{document}\n") ;
	
	fflush(latex_file) ;
} /* output_alignment */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compares two double variables.
**
** CALLING SEQUENCE:
**
**	bool is_better_than(double A, double B)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if A is better than B, false otherwise
**
**	A, B:			The two variables to be compared.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool is_better_than(double A, double B)
{
	if (A < B) return(true) ;
	else return(false) ;
} // is_better_than

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Calculates the logarithm to the base 2 according to the formula
**	given in Knuth's "The Art of Computer Programming", vol 2,
**	page 23.
**
** CALLING SEQUENCE:
**
**	double log_2(double x)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The required log to the base 2 of x.
**
**	x:				The number whose logarithm is to be calculated.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

double log_2(double x)
{
	return(log10(x) / log_10_2) ;
} // log_2

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Looks up a symbol name in key_array[] to find the corresponding
**	abbreviation. If no abbreviation can be found, the original
**	string is returned. Any symbol beginning with '#' is
**	returned directly.
**
** CALLING SEQUENCE:
**
**	char *find_symbol_abbreviation(char *symbol_name_1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	A character string for the abbreviation.
**
**	symbol_name_1:	The name whose abbreviation is to be found.
**
** IMPLICIT INPUTS:
**
**	key_array[]
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

char *find_symbol_abbreviation(char *symbol_name_1)
{
	int key_index ;
	
	for (key_index = 0; key_index < fe_key_array; key_index++)
	{
		if (strcmp(symbol_name_1,
			key_array[key_index].complete_symbol) == 0)
				return(key_array[key_index].abbreviated_symbol) ;
	}
	
	// If this point is reached, then no match was found for symbol_name_2.
	// In this case, the function returns symbol_name_1.
	
	return(symbol_name_1) ;
} // find_symbol_abbreviation

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	In write_alignment, fills in the non-hit symbols before a hit
**	symbol.
**
** CALLING SEQUENCE:
**
**	bool fill_in_non_hit_symbols(int s_row1, symbol *hit_symbol,
**		int *fe_col)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the write_al_chars_length has been breached.
**					false otherwise.
**
**	s_row1: 	The relevant row in row_array[].
**	hit_symbol: The hit symbol which terminates the sequence of
**				symbols. If hit_symbol == NIL then all the trailing
**				symbols for each row are added to the alignment.
**	fe_col: 	The first empty column in the given row of
**				write_al_chars[][] when the last non-hit symbol
**				before the hit_symbol has been filled in.
**
** IMPLICIT INPUTS:
**
**	arrays for write_alignment.
**
** IMPLICIT OUTPUTS:
**
**	arrays for write_alignment.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool fill_in_non_hit_symbols(int s_row1, symbol *hit_symbol, int *fe_col)
{
	symbol *symbol1 ;
	bool char_column_not_OK ;
	sequence *pattern1 = row_array[s_row1].row_pattern ;
	int end_col, c_col1, c_col2, slot_width, c_row1 = s_row1 * 2 ;
	char *c, *symbol_name ;
	
	pattern1->set_current_el_pos(row_array[s_row1].patt_last_el_pos) ;
	c_col1 = row_array[s_row1].fe_col_in_write_al_chars ;
	while (symbol1 = (symbol *)pattern1->get_next_child())
	{
		if (symbol1 == hit_symbol) break ;
		
		if (use_abbreviations == LETTERS || use_abbreviations == DIGITS)
			symbol_name = find_symbol_abbreviation(symbol1->
			get_name()) ;
		else symbol_name = symbol1->get_name() ;
		
		// Find the next available space in this row of
		// write_al_chars[][] to take the symbol name plus
		// space for one space character.
		
		slot_width = strlen(symbol_name) + 1 ; // slot_width
		// is the enough space for the symbol name
		// plus 1 character for the space following the symbol.
		
		char_column_not_OK = true ;
		while (char_column_not_OK)
		{
			char_column_not_OK = false ;
			end_col = c_col1 + slot_width ;
			for (c_col2 = c_col1; c_col2 < end_col; c_col2++)
			{
				if (write_al_vacant_slots[s_row1][c_col2] ==
					'x')
				{
					char_column_not_OK = true ;
					c_col1 = c_col2 + 1;
					break ;
				}
			}
		}
		
		// Check that we are still within the bounds
		// of write_al_chars[][].
		
		if (c_col1 + slot_width >= write_al_chars_length)
		{
			// The writing out of this row of the alignment
			// will be truncated at this point, with "..." to
			// show that there is more to be written.
			
			*fe_col = c_col1 ;
			return(true) ;
		}
		else
		{
			// Fill in the symbol name.
			
			for (c = symbol_name; *c != '\0'; c++)
				write_al_chars[c_row1][c_col1++] = *c ;
		}
		
		// Add 1 to c_col to allow for the space character following
		// the symbol.
		
		c_col1++ ;
	}
	
	// Test to see whether the end of the pattern has been reached.
	
	if (symbol1 == NIL) row_array[s_row1].pattern_is_finished = true ;
	
	// Update the value of patt_last_el_pos for this row. At this
	// point, there is no need to update the value of
	// fe_col_in_write_al_chars because this will be updated
	// in write_alignment after the hit symbol has been written.
	
	row_array[s_row1].patt_last_el_pos = pattern1->get_current_el_pos() ;
	
	*fe_col = c_col1 ;
	return(false) ;
	
} // fill_in_non_hit_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Partitions sort_array[]. (Used by sort_leaf_array()).
**
** CALLING SEQUENCE:
**
**	void partition(int low, int high, int *mid)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	low:		The 'low' position in sort_array[].
**	high:		The 'high' position in sort_array[].
**	mid:		A pointer to the 'mid' position in sort_array[]
**				(in the calling function).
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void partition(int low, int high, int *mid)
{
	int left_ptr, right_ptr, temp_num ;
	double pivot_score ;
	hit_node *h_node ;
	
	left_ptr = low ;
	right_ptr = high ;
	while (left_ptr < right_ptr)
	{
	/* Search for the rightmost element greater than
	h_node->get_compression_difference() for the 'low' position
	in leaf_array[] (which is the 'pivot'), starting from
	the right. */
		
		h_node = leaf_array[sort_array[low]] ;
		pivot_score = h_node->get_compression_difference() ;
		h_node = leaf_array[sort_array[right_ptr]] ;
		while (h_node->get_compression_difference() < pivot_score)
			h_node = leaf_array[sort_array[--right_ptr]] ;
		
		/* Seach for the leftmost element greater than the
		pivot score, starting from the left. */
		
		h_node = leaf_array[sort_array[left_ptr]] ;
		while (left_ptr < right_ptr
			&& (h_node->get_compression_difference() >= 
			pivot_score))
			h_node = leaf_array[sort_array[++left_ptr]] ;
		
		/* If the pointers have not crossed, switch the values. */
		
		if (left_ptr < right_ptr)
		{
			temp_num = sort_array[left_ptr] ;
			sort_array[left_ptr] = sort_array[right_ptr] ;
			sort_array[right_ptr] = temp_num ;
		}
	}
	*mid = right_ptr ;
	temp_num = sort_array[*mid] ;
	sort_array[*mid] = sort_array[low] ;
	sort_array[low] = temp_num ;
} /* partition */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Sorts rows of leaf_array[] by compression_ratio in leaf_node.
**	This version uses the Quicksort method.
**
** CALLING SEQUENCE:
**
**	void sort_leaf_array(int low, int high) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	low:			The 'low' position in sort_array[].
**	high:			The 'high' position in sort_array[].
**
** IMPLICIT INPUTS:
**
**	sort_array[] and leaf_array[]
**
** IMPLICIT OUTPUTS:
**
**	sort_array[] and leaf_array[]
**
** SIDE EFFECTS:
**
**	NONE
*/

void sort_leaf_array(int low, int high)
{
	int mid ;
	
	if (low < high)
	{
		partition(low, high, &mid) ; /* Partition sort_array[] */
		sort_leaf_array(low, mid - 1) ; /* Sort the lower portion */
		sort_leaf_array(mid + 1, high) ; /* Sort the upper portion */
	}
} /* sort_leaf_array */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes new alignments.
**
** CALLING SEQUENCE:
**
**	bool make_alignments(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if one or more new sequences 
**					are formed, false otherwise.
**
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	Global data structures
**
** IMPLICIT OUTPUTS:
**
**	New unifications
**
** SIDE EFFECTS:
**
**	NONE
*/

bool make_alignments(sequence *cnp)
{
	sequence *al1, *al2 ;
	hit_node *node1 ;
	int hit_node_row, leaf_index ;
	bool new_alignment_formed = false ;
	
	fprintf(output_file, "STARTING make_alignments (") ;
	print_pattern_cycle(true, cnp) ;
	fprintf(output_file, ")\n\n") ;
	fflush(output_file) ;
	
	number_of_parsing_alignments = 0 ;
	
	sort_leaf_array(0, fe_sort - 1) ; // Sort using approximate,
		// cheap-to-compute scores.
	
	hit_node_row = 0 ;
	while (node1 = get_leaf_nodes_in_order(&hit_node_row, &al1, 
		&leaf_index))
	{
		if (node1->get_compression_difference() <= fail_score)
			continue ;

		/* Make a new sequence and, if it is not NIL and
		does not match a sequence formed on this cycle and all
		earlier cycles, add it to alignments_array[]. */

		// Scores are re-computed for each new alignment
		// that is formed.
		
		al2 = unify_best(leaf_index, cnp) ;

		if (al2 == NIL) continue ;
		
		if (show_unselected_alignments)
		{
			fprintf(output_file, "NEW ALIGNMENT (") ;
			print_pattern_cycle(true, cnp) ;
			fprintf(output_file, ")\n\n") ;
			al2->print_ID() ;
			fprintf(output_file, " : ") ;
			(node1->get_driving_pattern())->print_ID() ;
			fprintf(output_file, " : ") ;
			(node1->get_target_pattern())->print_ID() ;
			fprintf(output_file, " : ") ;
			node1->print_ID() ;
			fprintf(output_file, 
				"%s%1.2f%s%1.2f%s%1.2f%s%1.2f%s%1.2f%s",
				" NSC = ", al2->get_new_symbols_cost(),
				", EC = ", al2->get_encoding_cost(),
				", CR = ", al2->get_compression_ratio(),
				", CD = ", al2->get_compression_difference(),
				",\nAbsolute P = ", al2->get_abs_P(),
				"\n\n") ;
			
			al2->write_alignment(output_file,  
				write_section_chars_length, NULL_VALUE, 
				alignment_format) ;
			
			fflush(output_file) ;
		}
		
		new_alignment_formed = true ;
		
		number_of_parsing_alignments++ ;
		
		if (number_of_parsing_alignments > max_alignments_in_one_cycle)
		{
			fprintf(output_file, "%s%s%d%s",
				"Formation of alignments cut short by ",
				"MAX_ALIGNMENTS_IN_ONE_CYCLE (",
				max_alignments_in_one_cycle,
				")\n\n") ;
			break ;
		}
	}

	// Resort using re-computed scores.
	
	sort_leaf_array(0, fe_sort - 1) ;
	
	fprintf(output_file, "FINISHED make_alignments (") ;
	print_pattern_cycle(true, cnp) ;
	fprintf(output_file, ")\n\n") ;
	fflush(output_file) ;
	
	return(new_alignment_formed) ;
	
} /* make_alignments */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**
**
** CALLING SEQUENCE:
**
**	bool max_unsupported_cycles_reached(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if, in this pattern from New, there have been
**					more than max_unsupported_cycles since the
**					best CD value for the pattern was reached.
**					false otherwise.
**
**	cnp:			The current New pattern.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool max_unsupported_cycles_reached(sequence *cnp)
{
	if (cycle - best_cycle_this_new_pattern >= max_unsupported_cycles)
	{
		// We have reached the set limit on the number of
		// cycles which may be performed without any gain
		// in compression score.
		
		fprintf(output_file, "FOR ") ;
		print_pattern_cycle(true, cnp) ;
		fprintf(output_file, "%s%d%s",
			", THE MAXIMUM NUMBER OF UNSUPPORTED CYCLES (",
			max_unsupported_cycles,
			") HAS BEEN REACHED\n\n") ;
		
		return(true) ;
	}
	else return(false) ;
} // max_unsupported_cycles_reached

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compresses a sequence from New by repeated applications of
**	find_best_matches.
**
** CALLING SEQUENCE:
**
**	bool recognise(sequence *pattern1)
**
** FORMAL ARGUMENTS:
**
**	Return value:			true if unifiable matchings have been found,
**							false otherwise.
**
**	pattern1:				A new pattern or a derived pattern to be
**							recognised.
**
** IMPLICIT INPUTS:
**
**	old_patterns
**
** IMPLICIT OUTPUTS:
**
**	old_patterns	
**
** SIDE EFFECTS:
**
**	NONE
*/

bool recognise(sequence *pattern1)
{
	cycle++ ;
	bool matches_have_been_found ;
	
	fprintf(output_file, "START OF ") ;
	print_pattern_cycle(true, pattern1) ;
	fprintf(output_file, ":\n\n") ;

	set_up_hit_structure() ;

	matches_have_been_found = find_best_matches(pattern1) ;

	// Now that the values of 'new_this_cycle' in parsing_alignments
	// from the previous cycle have served their purpose in controlling
	// which alignments are used as 'driving' alignments in this cycle,
	// they may all be set to false.

	sequence *pattern2 ;
	list_for(pattern2, sequence, parsing_alignments)
		pattern2->set_new_this_cycle(false) ;
	
	if (phase == 1 && cycle == 1)
	{
		receptacle_pattern->add_ID_symbols(NIL, true) ; // The receptacle
			// pattern is a 'top level' pattern so it needs a
			// unique ID symbol.
		fprintf(output_file, "Receptacle pattern: ") ;
		receptacle_pattern->write_with_details(true) ;
	}

	if (matches_have_been_found == false)
	{
		delete hit_root ;
		return(false) ;
	}
	
	if (show_unselected_alignments)
	{
		fprintf(output_file,
			"SET OF ALIGNMENTS FORMED, BEFORE SELECTION, IN ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;
		fflush(output_file) ;
	}
	
	if (make_alignments(pattern1) == false)
	{
		fprintf(output_file,"FOR ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file,
			"\nNO NEW ALIGNMENTS HAVE BEEN FOUND.\n\n") ;

		fprintf(output_file, "END OF ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;
	
		delete hit_root ; // This deletes the whole tree of hit
			// nodes, recursively.
	
		return(false) ;
	}

	make_selection(pattern1) ;

	// Determine which of FULL_A, FULL_B or PARTIAL alignments
	// have been found.

	sequence *al1 ;
	bool partial_al_found = false, full_A_al_found = false,
		full_B_al_found = false ;
	int type_of_alignment ;

	list_for(al1, sequence, parsing_alignments)
	{
		type_of_alignment = al1->get_degree_of_matching() ;
		if (type_of_alignment == FULL_A) full_A_al_found = true ;
		if (type_of_alignment == FULL_B) full_B_al_found = true ;
		if (type_of_alignment == PARTIAL) partial_al_found = true ;
	}

	parsing_alignments->sort_by_compression_difference() ;

	if (full_B_al_found)
		combine_alignments(pattern1) ;

	parsing_alignments->sort_by_ID() ;

	// Print ID numbers of alignments.

	fprintf(output_file, "%s%s%s",
		"In the following lists, alignments that are new on this cycle\n",
		"are marked with an asterisk ('*').\n\n",
		"SELECTED ALIGNMENTS FROM ") ;
	print_pattern_cycle(true, pattern1) ;
	fprintf(output_file, "\n\n") ;

	parsing_alignments->write_IDs(NULL_VALUE, pattern1) ;

	fflush(output_file) ;

	if (full_A_al_found)
	{
		fprintf(output_file, "SELECTED FULL ALIGNMENTS (A) FROM ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;

		parsing_alignments->write_IDs(FULL_A, pattern1) ;
	}
	else
	{
		fprintf(output_file, "NO FULL_A ALIGNMENTS FROM ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;
	}

	if (full_B_al_found)
	{
		fprintf(output_file, "SELECTED FULL ALIGNMENTS (B) FROM ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;

		parsing_alignments->write_IDs(FULL_B, pattern1) ;
	}
	else
	{
		fprintf(output_file, "NO FULL_B ALIGNMENTS FROM ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;
	}

	if (partial_al_found)
	{
		fprintf(output_file, "SELECTED PARTIAL ALIGNMENTS FROM ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;
		parsing_alignments->write_IDs(PARTIAL, pattern1) ;
	}
	else
	{
		fprintf(output_file, "NO PARTIAL ALIGNMENTS FROM ") ;
		print_pattern_cycle(true, pattern1) ;
		fprintf(output_file, "\n\n") ;
	}

	delete hit_root ; // This deletes the whole tree of hit
		// nodes, recursively.
	
	fprintf(output_file, "END OF ") ;
	print_pattern_cycle(true, pattern1) ;
	fprintf(output_file, "\n\n") ;
	
	fflush(output_file) ;

	if (max_unsupported_cycles_reached(pattern1)
		|| (full_A_al_found == false && full_B_al_found == false))
			return(false) ;

	return(true) ;	
} /* recognise */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Called from find_containing_sequences.
**
** CALLING SEQUENCE:
**
**	bool contained_in(sequence *sequence1, sequence *test_sequence)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if sequence1 is contained
**					in test_sequence,
**					false otherwise.
**
**	sequence1:		The given sequence.
**	test_sequence:	The sequence being tested to see whether it
**					contains the given sequence or not.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

#if CONTAINED_IN

bool contained_in(sequence *sequence1, sequence *test_sequence)
{
	symbol *B_symbol1, *al_col2 ;
	sequence *pattern_of_B_symbol1, *pattern_of_al_col2 ;
	symbol *first_symbol ;
	int col1, col2, number_of_children, test_number_of_children,
		sequence_depth = 1, test_sequence_depth = 1,
		ra_index, fe_rows_array = 0, i, offset ;
	struct rows_entry
	{
		symbol *B_symbol1, *al_col2 ;
		sequence *pattern_of_B_symbol1, *pattern_of_al_col2 ;
		bool match_found ;
	} rows_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	bool match_found, original_pattern_match_found ;
	
	if (sequence1 == NIL || test_sequence == NIL)
		abort_run("NIL parameter(s) for contained_in") ;
	if (typeof(sequence1) != typeof(test_sequence)) return(false) ;
	if (typeof(sequence) == SYMBOL || typeof(test_sequence) == SYMBOL)
		abort_run("SYMBOL parameter(s) for contained_in") ;
	
	/* Compare the lengths of the sequences. */
	
	number_of_children = sequence1->number_of_children ;
	test_number_of_children = test_sequence->number_of_children ;
	
	if (number_of_children > test_number_of_children) return(false) ;
	
	/* Find sequence depth. */
	
	sequence1->initialise() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
		sequence_depth++ ;
	
	/* Find test_sequence_depth and compare with sequence_depth. */
	
	test_sequence->initialise() ;
	while (B_symbol1 = (symbol *)test_sequence->get_next_child())
		test_sequence_depth++ ;
	
	if (sequence_depth > test_sequence_depth) return(false) ;
	
	/* Initialise rows_array[]. */
	
	for (ra_index = 0; ra_index < MEDIUM_SCRATCH_ARRAY_SIZE; ra_index++)
	{
		rows_array[ra_index].B_symbol1 = NIL ;
		rows_array[ra_index].pattern_of_B_symbol1 = NIL ;
		rows_array[ra_index].al_col2 = NIL ;
		rows_array[ra_index].pattern_of_al_col2 = NIL ;
		rows_array[ra_index].match_found = false ;
	}
	
	/* Now fill in values for rows_array[]. The original pattern
	of each Old row in sequence1 is compared with the original_pattern
	each Old row in test sequence1. If there are no matches,
	this means that sequence1 is not contained in
	test_sequence. Where there are one or more matches,
	these are entered in rows_array[]. */
	
	sequence1->initialise() ;
	B_symbol1 = (symbol *)sequence1->get_next_child() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
	{
		original_pattern_match_found = false ;
		test_sequence->initialise() ;
		B_symbol1 = (symbol *)test_sequence->get_next_child() ;
		while (B_symbol1 = (symbol *)
			test_sequence->get_next_child())
		{
			if (B_symbol1->original_pattern != al_col2->el_obj)
				continue ;
			
			original_pattern_match_found = true ;
			
			/* We have a positive match of the original_patterns.
			Now record it in rows_array[]. */
			
			rows_array[fe_rows_array].B_symbol1 = B_symbol1 ;
			rows_array[fe_rows_array].pattern_of_B_symbol1 =
				B_symbol1->el_obj ;
			rows_array[fe_rows_array].al_col2 = al_col2 ;
			rows_array[fe_rows_array].pattern_of_al_col2 =
				al_col2->el_obj ;
			fe_rows_array = plus_one(fe_rows_array,
				MEDIUM_SCRATCH_ARRAY_SIZE,
				"rows_array[] too small in contained_in") ;
		}
		if (original_pattern_match_found == false) return(false) ;
	}
	
	/* Now check to see whether the pattern of hits for each Old row
	of sequence1 matches a pattern of hits (for the same original_pattern) 
	in an Old row of test_sequence. The order of matching rows need not
	be the same in the two sequences. It is not safe to assume that the
	two sequences have the same length: if test_sequence is longer
	than sequence1, it is not safe to assume that the pattern of hits
	in any one row in sequence1 starts at the same symbol as
	test_sequence. Likewise for the end of a pattern of hits.
	If the symbols do not coincide, then, for each row, symbols
	in test_sequence which are outside the pattern of hits must all
	be NIL. */
	
	/* Find an Old row in sequence1 where the first symbol in the
	row is not NIL. */
	
	sequence1->initialise() ;
	B_symbol1 = (symbol *)sequence1->get_next_child() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
	{
		if (B_symbol1->symbol_sequence[0] != NIL)
		{
			pattern_of_B_symbol1 = B_symbol1->el_obj ;
			first_symbol = B_symbol1->symbol_sequence[0] ;
			break ;
		}
	}
		
	/* Now find row(s) in test_sequence with the same original_pattern and
	find the position in each of these rows of the first symbol of
	the original_pattern. From the one which starts furthest to the left,
	we can find the offset of the start of sequence1
	relative to the start of test_sequence. */
		
	pattern_of_al_col2 = NIL ;
	offset = 1000000 ;
	test_sequence->initialise() ;
	B_symbol1 = (symbol *)test_sequence->get_next_child() ;
	while (B_symbol1 = (symbol *)test_sequence->get_next_child())
	{
		if (al_col2->el_obj == pattern_of_B_symbol1)
		{
			for (col2 = 0; col2 < test_number_of_children; col2++)
			{
				if (al_col2->symbol_sequence[col2] !=
					first_symbol) continue ;
				if (col2 < offset) offset = col2 ;
				break ;
			}
			if (col2 >= test_number_of_children)
				abort_run("Error in contained_in") ;
		}
	}
		
	if (offset >= test_number_of_children)
		abort_run("Error in contained_in") ;
		
	ra_index = 0 ;
	sequence1->initialise() ;
	B_symbol1 = (symbol *)sequence1->get_next_child() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
	{
		match_found = false ;
		while (rows_array[ra_index].B_symbol1 == B_symbol1)
		{
			al_col2 = rows_array[ra_index].al_col2 ;
				
			/* Check that this al_col2 has
			not already been 'used'. */
				
			for (i = 0; i < ra_index; i++)
				if (rows_array[i].al_col2 == al_col2
					&& rows_array[i].match_found)
						goto L1 ;
					
			/* Step over the offset in al_col2, checking that
			it contains nothing other than NIL values. */
					
			for (col2 = 0; col2 < offset; col2++)
				if (al_col2->symbol_sequence[col2] != NIL)
					goto L1 ;
						
			/* Now compare the pattern of hits in B_symbol1 and
			al_col2. */
						
			for (col1 = 0; col1 < number_of_children; col1++)
			{
				if (col2 >= test_number_of_children) goto L1 ;
				if (B_symbol1->symbol_sequence[col1] !=
					al_col2->symbol_sequence[col2])
						goto L1 ;
				col2++ ;
			}
						
			/* Check that any trailing symbols in al_col2 are
			all NIL. */
						
			for (col2 = col2; col2 < test_number_of_children; col2++)
				if (al_col2->symbol_sequence[col2] != NIL)
					goto L1 ;
							
			match_found = true ;
			rows_array[ra_index].match_found = true ;
			while (rows_array[ra_index].B_symbol1 == B_symbol1)
				if (++ra_index >= fe_rows_array) break ;
								
			break ;
								
			L1: ;
			if (++ra_index >= fe_rows_array) break ;
		}
		if (!match_found) return(false) ;
	}
	return(true) ;
} /* contained_in */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For each of the sequences in best_sequences[], this function
**	compiles a list of the other best sequences, if any, which
**	contain the given sequence.
**
** CALLING SEQUENCE:
**
**	void find_containing_sequences()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	best_sequences[]
**
** IMPLICIT OUTPUTS:
**
**	For each best_sequence[], a list of containing sequences which
**	may be NIL.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void find_containing_sequences()
{
	int i, j ;
	
	for (i = 0; i < fe_best_sequences; i++)
	{
		for (j = 0; j < fe_best_sequences; j++)
		{
			if (i == j) continue ;
			if (contained_in(best_sequences[i].al_el,
				best_sequences[j].al_el))
			{
				fprintf(output_file, "Alignment ") ;
				best_sequences[i].al_el->print_ID() ;
				fprintf(output_file, " is contained in ") ;
				best_sequences[j].al_el->print_ID() ;
				fprintf(output_file, "\n\n") ;
			}
		}
	}
} /* find_containing_sequences */

#endif

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Fetches symbols by row order and symbol order from an sequence,
**	excluding any symbols in the first row (which represents New)
**	which are not aligned with any symbol in Old. Each symbol type
**	is returned only once, ie second and subsequent instances of a symbol
**	type are skipped.
**
** CALLING SEQUENCE:
**
**	symbol *get_next_symbol_from_sequence(sequence *al1, int status)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The next symbol type in the sequence.
**
**	al1:			The sequence from which symbol types are fetched.
**	status: 		If START, the sequence is searched from the
**					beginning, otherwise it continues from where it
**					was previously.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol *get_next_symbol_from_sequence(sequence *al1, int status)
{
	static symbol *B_symbol1 ;
	static alignment_element *al_el1 ;
	static symbol *symbol_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	symbol *symbol1 ;
	int i, row1, sequence_depth = al1->get_sequence_depth() ;
	
	if (al1 == NIL) abort_run("Invalid value for al1 in \
		get_next_symbol_from_sequence") ;
	
	if (status == START)
	{
		// Initialise symbol_array[] (which is used for checking for 
		// duplicates in symbols returned).
		
		for (i = 0; i < MEDIUM_SCRATCH_ARRAY_SIZE; i++)
			symbol_array[i] = NIL ;
		return(NIL) ;
	}
	
	al1->initialise() ;
	while (B_symbol1 = (symbol *)al1->get_next_child())
	{
		for (row1 = 0; row1 < sequence_depth; row1++)
		{
			al_el1 = B_symbol1->get_al_el(row1) ;
			symbol1 = (symbol *)al_el1->get_el_obj() ;
			if (symbol1 == NIL) continue ;
			
			// Check whether al_el1 is at the top of a symbol.
			// If it is below the top of a symbol,
			// skip to next symbol.
			
			if (al_el1->get_same_column_above() != NULL_VALUE) 
				break ;
			
			// Check whether al_el1 is in the first row
			// (corresponding to New) and is also not part part
			// of any hit. If so, skip.
			
			if (row1 == 0 && al_el1->get_same_column_below() == 
				NULL_VALUE)
				break ;
			
			// Now check whether a matching symbol has been
			// retrieved from this sequence before. If it has,
			// skip to next symbol. Otherwise add symbol1 to 
			// symbol_array[] and return it as the next symbol.
			
			for (i = 0; i < MEDIUM_SCRATCH_ARRAY_SIZE; i++)
			{
				if (symbol_array[i] == NIL)
				{
					symbol_array[i] = symbol1 ;
					return(symbol1) ;
				}
				
				if (strcmp(symbol1->get_name(),
					symbol_array[i]->get_name()) == 0)
					
					// There is no need to
					// continue down this symbol
					// because only symbols of
					// the same type will be found.
					
					goto L1 ;
			}
			
			// If the program reaches this point, it means that
			// symbol_array[] is too small.
			
			abort_run("symbol_array[] is too small in \
				get_next_symbol_from_sequence") ;
			
		}
		L1: ;
	}
	
	return(NIL) ;
} // get_next_symbol_from_sequence

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether an alignment contains one or more redundant rows.
**
**	A row is redundant if it is in Old and if every symbol in it
**	forms a hit with a symbol in one other row in Old (see sp61_od, %49).
**	No attempt is made to check for rows which may be redundant
**	because they form hits across two or more rows in Old.
**
**	If one or more rows are redundant, the alignment is edited to remove
**	the redundant rows and the function returns true. Otherwise it
**	returns false.
**
** CALLING SEQUENCE:
**
**	bool check_for_redundant_rows(sequence *al1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if al1 has been edited. false otherwise.
**
**	al1:			The alignment to be checked.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool check_for_redundant_rows(sequence *al1)
{
	// Check each row in the alignment against every other row.
	// A row is redundant if:
	// * Every symbol in the row is a hit symbol.
	// * There is at least one other row which forms a hit with
	//	every symbol of the given row.
	//
	// The second condition means that the other row must be at least
	// as long as the given row. If they are equal in size, then one
	// of them must be chosen arbitrarily as the redundant row.
	
	symbol *al_col1, *al_col2,
		*new_alignment_array[LARGE_SCRATCH_ARRAY_SIZE] ;
	alignment_element *al_el1 ;
	int row1, row2, al1_depth = al1->get_sequence_depth(),
		al1_length = al1->get_number_of_children(),
		this_row_pattern_length, that_row_pattern_length,
		this_row_int_pos, temp_row_int_pos ;
	bool redundant_rows_array[MEDIUM_SCRATCH_ARRAY_SIZE], // Used to
		// record whether a row is redundant and is to
		// be deleted (true) or is to be preserved (false).
		that_row_matches_this_row[MEDIUM_SCRATCH_ARRAY_SIZE]; // Used
	// to record when 'that' row matches 'this' row.
	sequence *this_row_pattern, *that_row_pattern ;
	list_element *this_el_pos_start, *pos1 ;
	
	if (al1_depth >= MEDIUM_SCRATCH_ARRAY_SIZE)
	abort_run("redundant_rows_array[] is too small in \
	check_for_redundant_rows") ;
	if (al1_length >= LARGE_SCRATCH_ARRAY_SIZE)
	abort_run("new_alignment_array[] is too short in \
		check_for_redundant_row") ;
	
	redundant_rows_array[0] = false ; // Make sure that the first
		// row (New) is preserved in all circumstances.
	
	
	for (row1 = 1; row1 < al1_depth; row1++)
	{
		redundant_rows_array[row1] = false ; // By default, each row
		// is to be preserved, not edited out.
		this_row_pattern = al1->get_row_pattern(row1) ;
		this_row_pattern_length = 
			this_row_pattern->get_number_of_children() ;
		
		// Search for the first non-NIL entry in row1.
		
		this_el_pos_start = NIL ;
		while (al_col1 = (symbol *)
			al1->get_next_child_by_el_pos(&this_el_pos_start))
		{
			al_el1 = al_col1->get_al_el(row1) ;
			if (al_el1->get_el_obj() != NIL) break ;
		}
		
		// Check whether the first hit symbol for this row is
		// the first symbol in the pattern for this row. If it
		// is not, then this row cannot be contained in any other
		// row.
		
		this_row_int_pos = al_el1->get_orig_patt_int_pos() ;
		if (this_row_int_pos != 0) continue ;
		
		// Now step along 'this' row, comparing it with every other
		// row except row 0. If there are any unmatched symbols in
		// 'this' row, break out of the loop because 'this' row
		// cannot be completely matched to any other row.
		// Whenever a mis-match appears between 'that'
		// row and 'this' row, a false value is entered into
		// that_row_matches_this_row[].
		
		// Initialise that_row_matches_this_row[].
		// Check the lengths of the patterns in each
		// row against the length of the pattern for 'this' row.
		// If a row contains a pattern that is shorter than the 
		// pattern in 'this' row, then 'this' row cannot be 
		// completely matched against it.
		
		for (row2 = 1; row2 < al1_depth; row2++)
		{
			if (row2 == row1)
			{
				that_row_matches_this_row[row2] = false ;
				continue ;
			}
			
			// Compare lengths of patterns.
			
			that_row_pattern = al1->get_row_pattern(row2) ;
			that_row_pattern_length = 
				that_row_pattern->get_number_of_children() ;
			if (that_row_pattern_length < this_row_pattern_length)
			{
				that_row_matches_this_row[row2] = false ;
				continue ;
			}
			
			// Check whether there is a symbol in al_col1 in
			// this row.
			
			al_el1 = al_col1->get_al_el(row2) ;
			if (al_el1->get_el_obj() == NIL)
				that_row_matches_this_row[row2] = false ;
			else that_row_matches_this_row[row2] = true ;
		}
		
		// At this point, we know that this_row_int_pos == 0.
		
		pos1 = this_el_pos_start ;
		while (al_col1 = (symbol *)
			al1->get_next_child_by_el_pos(&pos1))
		{
			al_el1 = al_col1->get_al_el(row1) ;
			
			// Skip over any column which does not contain
			// a symbol for row1.
			
			if (al_el1->get_el_obj() == NIL) continue ;
			
			// Check whether there are any unmatched symbols
			// in 'this' row between the current column and
			// the last one. If there is, 'this' row cannot
			// be completely contained in any other.
			
			temp_row_int_pos = al_el1->get_orig_patt_int_pos() ;
			if (temp_row_int_pos - this_row_int_pos > 1) break ;
			
			// 'this' row contains a symbol and there are no
			//	unmatched symbols preceding the current symbol
			// in this row.
			
			this_row_int_pos = temp_row_int_pos ;
			
			// Now examine all the other rows for this column.
			// If there is no symbol or an unmatched symbol
			// in any row then it cannot be a matching row
			// for 'this' row. Also, there is no point checking
			// rows which are already known to be false.
			
			for (row2 = 1; row2 < al1_depth; row2++)
			{
				if (that_row_matches_this_row[row2] == false)
					continue ;
				
				if (row2 == row1)
				{
					that_row_matches_this_row[row2] =
						false ;
					continue ;
				}
				
				// Check whether there is a symbol in
				// al_col1 in this row.
				
				al_el1 = al_col1->get_al_el(row2) ;
				if (al_el1->get_el_obj() == NIL)
					that_row_matches_this_row[row2] =
					false ;
				else that_row_matches_this_row[row2] = true ;
			}
		}
		
		// Now examine that_row_matches_this_row[] to see if
		// there are any rows that are true. If there are, this
		// means that row1 is redundant and this can be entered
		// into redundant_rows_array[].
		
		// If Old contains duplicate
		// patterns (which is possible but unlikely), then there
		// may be two rows which match each other completely and
		// are the same length. It is assumed here that Old does
		// not contain duplicate patterns.
		
		for (row2 = 1; row2 < al1_depth; row2++)
			if (that_row_matches_this_row[row2] == true) break ;
			
			if (row2 < al1_depth)
			{
				// This means that there is at least one row
				// which matches row1 completely.
				
				redundant_rows_array[row1] = true ;
			}
	}
	
	// Now check to see whether any rows need to be edited out and 
	// do it where necessary.
	
	int new_al_depth = al1_depth ;
	for (row1 = 0; row1 < al1_depth; row1++)
		if (redundant_rows_array[row1] == true) new_al_depth-- ;
		
		if (new_al_depth == al1_depth) return(false) ;
		
		// al1 is now to be edited. Do this by replacing each column by
		// a new column. The 'shell' of al1 is preserved to avoid upsetting
		// any pointers to it which may exist in the global data structure.
		
		alignment_element *al_el2 ;
		int col1 = -1 ;
		al1->initialise() ;
		while (al_col1 = (symbol *)al1->get_next_child())
		{
			al_col2 = new symbol(al_col1->get_name(), new_al_depth,
				NULL_VALUE) ;
			plus_one(&col1, al1_length, "col1 is too large in \
				check_for_redundant_rows") ;
			new_alignment_array[col1] = al_col2 ;
			row2 = -1 ;
			for (row1 = 0; row1 < al1_depth; row1++)
			{
				if (redundant_rows_array[row1] == true) continue ;
				// This row is to be omitted from the
				// edited version of al1.
					
				// This row is to be preserved.
					
				plus_one(&row2, new_al_depth,
					"row2 is too large in check_for_redundant_rows") ;
					
				al_el1 = al_col1->get_al_el(row1) ;
				al_el2 = al_col2->get_al_el(row2) ;
				*al_el2 = *al_el1 ;
			}
		}
		
		// Delete all the columns in al1.
		
		while (al_col1 = (symbol *)al1->get_first_child())
		{
			al1->extract_child(al_col1) ;
			delete al_col1 ;
		}
		
		// Now put in the new columns currently stored in
		// new_alignment_array[].
		
		for (col1 = 0; col1 < al1_length; col1++)
			al1->add_child(new_alignment_array[col1]) ;
		
		// Re-set sequence_depth in al1.
		
		al1->set_sequence_depth(new_al_depth) ;
		
		// Re-set values in each column of al1.
		
		al1->initialise() ;
		int symbol_count ;
		while (al_col1 = (symbol *)al1->get_next_child())
		{
			al_col1->set_sequence_depth(new_al_depth) ;
			
			// Does this column contain at least one hit?
			
			symbol_count = 0 ;
			for (row1 = 0; row1 < new_al_depth; row1++)
			{
				al_el1 = al_col1->get_al_el(row1) ;
				if (al_el1->get_el_obj() != NIL)
					symbol_count++ ;
			}
			
			if (symbol_count > 1) al_col1->set_is_a_hit(true) ;
			else al_col1->set_is_a_hit(false) ;
			
			// For each columnm, put the correct values in for 
			// same_column_above and same_column_below.
			
			for (row1 = 0; row1 < new_al_depth; row1++)
			{
				al_el1 = al_col1->get_al_el(row1) ;
				if (al_el1->get_el_obj() == NIL) continue ;
				for (row2 = row1 + 1; row2 < new_al_depth; row2++)
				{
					al_el2 = al_col1->get_al_el(row2) ;
					if (al_el2->get_el_obj() != NIL) break ;
				}
				if (row2 >= new_al_depth) break ;
				al_el1->set_same_column_below(row2) ;
				al_el2->set_same_column_above(row1) ;
			}
		}
				
		return(true) ;
		
} // check_for_redundant_rows

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	If there is a best sequence, this function calculates the
**	probabilities of inferences from the best sequence and all
**	other sequences which encode the same symbols from New.
**
**	The function calculates 'Absolute P' which is the absolute probability
**	of each sequence (derived directly from its 'old symbols cost')
**	and 'Relative P' which is the probability of each sequence relative
**	to other sequences which encode the same symbols from New.
**
**	The function also calculates the probabilities of patterns and
**	symbols within the sequences as described in sp_ideas6, %37.
**	For each pattern found anywhere amongst the set of sequences 
**	which encode the same symbols from New, the function adds up
**	the values of Small p for the sequences in which it is found,
**	giving a value of finding at least one instance of the pattern
**	in an alignment. Likewise for individual symbols.
**
** CALLING SEQUENCE:
**
**	void probabilities_of_inferences(sequence *best_alignment)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	best_alignment: The best sequence found at the end of compression.
**
** IMPLICIT INPUTS:
**
**	Global variables
**
** IMPLICIT OUTPUTS:
**
**	Prints all sequences which code the same symbols from New as
**	the best sequence and calculates probabilities of the
**	associated inferences.
**
** SIDE EFFECTS:
**
**	NONE
*/

void probabilities_of_inferences(sequence *best_alignment)
{
	symbol *B_symbol1 ;
	alignment_element *al_el1 ;
	sequence *pattern ;
	symbol *new_hit_symbol, *symbol1, *symbol2, *hit_symbol ;
	group *new_hits = new group() ; /* This is
		the head of a list of symbols from New
		which have formed hits in the best_alignment. */
	sequence *al1, *al2 ;
	struct best_alignment_entry *sequence_entry ;
	struct patterns_entry
	{
		sequence *pattern ;
		double probability ;
		bool in_current_sequence, done ;
	} patterns_in_sequences[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	
	struct symbols_entry
	{
		symbol *symbol1 ;
		double probability ;
		bool in_current_sequence, done ;
	} symbols_in_sequences[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	
	double total_abs_P ;
	int i, j, k, fe_p_in_als, fe_s_in_als, row1,
		sequence_depth ;
	bool sequence_found, symbol_found ;
	
	if (best_alignment == NIL)
	{
		fprintf(output_file,
			"NO GOOD ALIGNMENTS OR INFERENCES FOUND\n\n") ;
		return ;
	}
	
	fe_best_alignments = 0 ;
	
	best_alignments[fe_best_alignments].al1 = best_alignment ;
	best_alignments[fe_best_alignments].contained_in = NIL ;
	fe_best_alignments++ ;
	
	/* Compile symbols from New which are hit_symbols. */
	
	best_alignment->initialise() ;
	while (B_symbol1 = (symbol *)best_alignment->get_next_child())
	{
		al_el1 = B_symbol1->get_al_el(0) ;
		if (al_el1->get_same_column_below() == NULL_VALUE) continue ;
		
		hit_symbol = (symbol *)al_el1->get_el_obj() ;
		new_hits->add_child(hit_symbol) ;
	}
	
	/* Now look for sequences (other than best_alignment), which
	have the same hit_symbols in New, neither more nor less.
	For each one found, check for redundant rows and remove them
	(see sp61_od, %49). For each alignment which is edited in this
	way, check to see that it is not identical to one already in
	the reference set of alignments. If it is, do not add it to the
	set. */
	
	bool alignment_is_OK ;
	sequence *modified_alignments[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	int fe_modified_alignments = 0, modified_alignments_index ;

	list_for(al1, sequence, parsing_alignments)
	{
		if (al1 == best_alignment) continue ;
		
		new_hits->initialise() ;
		new_hit_symbol = (symbol *)new_hits->get_next_child() ;
		al1->initialise() ;
		while (B_symbol1 = (symbol *)al1->get_next_child())
		{
			al_el1 = B_symbol1->get_al_el(0) ;
			if (al_el1->get_el_obj() == NIL) continue ;
			if (al_el1->get_same_column_below() == NULL_VALUE) 
				continue ;
			
			hit_symbol = (symbol *)al_el1->get_el_obj() ;
			if (hit_symbol != new_hit_symbol)
				/* There is a mis-match. */
				goto L1 ;
			
			new_hit_symbol = (symbol *)new_hits->get_next_child() ;
		}
		
		if (new_hit_symbol != NIL) continue ;
		
		/* All the symbols in new_hits have been matched
		and none others - which means that this
		sequence is OK.
		
		Check to see whether the alignment contains
		any redundant rows. If it has, remove it or them, then place
		the modified alignment in modified_alignments[] to
		be checked later to see whether it duplicates any other
		alignment in parsing_alignments. */
		
		if (check_for_redundant_rows(al1))
		{
			fprintf(output_file, "%s%d%s",
				"Alignment %",
				al1->get_ID(),
				" has been edited.\n\n") ;
			al1->write_alignment(output_file, 
				write_section_chars_length, NULL_VALUE, 
				alignment_format) ;
			modified_alignments[fe_modified_alignments] = al1 ;
			plus_one(&fe_modified_alignments,
				MEDIUM_SCRATCH_ARRAY_SIZE,
				"modified_alignments[] is too small") ;
		}
		else
		{
			best_alignments[fe_best_alignments].al1 = al1 ;
			plus_one(&fe_best_alignments,
				MEDIUM_SCRATCH_ARRAY_SIZE,
				"best_alignments[] too small.") ;
		}
		
		L1: ;
	}
	
	for (modified_alignments_index = 0; modified_alignments_index <
		fe_modified_alignments; modified_alignments_index++)
	{
		al1 = modified_alignments[modified_alignments_index] ;
		alignment_is_OK = true ;
		list_for(al2, sequence, parsing_alignments)
		{
			if (al2 == al1) continue ;
			if (al2->alignment_matches(al1))
			{
				if (verbose)
				{
					fprintf(output_file, "Alignment ") ;
					al1->print_ID() ;
					fprintf(output_file, " matches sequence ") ;
					al2->print_ID(),
					fprintf(output_file, " and is discarded.\n\n") ;
					fflush(output_file) ;
				}
				
				parsing_alignments->extract_child(al1) ;
				delete al1 ;
				alignment_is_OK = false ;
				break ;
			}
		}
		
		if (alignment_is_OK)
		{
			fprintf(output_file, "%s%d%s",
				"After editing, alignment %",
				al1->get_ID(),
				" does not match any earlier alignment\n\n") ;
			al1->make_code(false) ;
			fprintf(output_file, "%s%d%s",
				"New scores for alignment %",
				al1->get_ID(),
				" are:\n\n") ;
			fprintf(output_file,
				"%s%1.2f%s%1.2f%s%1.2f%s%1.2f%s%1.12g%s",
				"NSC = ", al1->get_new_symbols_cost(),
				", EC = ", al1->get_encoding_cost(),
				", CR = ", al1->get_compression_ratio(),
				", CD = ", al1->get_compression_difference(),
				",\nAbsolute P = ", al1->get_abs_P(),
				"\n\n") ;
			
			best_alignments[fe_best_alignments].al1 = al1 ;
			plus_one(&fe_best_alignments,
				MEDIUM_SCRATCH_ARRAY_SIZE,
				"best_alignments[] too small.") ;
		}
	}
	
#if CONTAINED_IN
	
	/* For each sequence in best_alignments[], compile a list of the
	other best sequences which contain it, if any. */
	
	find_containing_sequences() ;
	
#endif
	
	/* Calculate total_abs_P. */
	
	total_abs_P = 0 ;
	for (i = 0; i < fe_best_alignments; i++)
	{
		al1 = best_alignments[i].al1 ;
		total_abs_P += al1->get_abs_P() ;
	}
	
	/* Calculate rel_P for each of the alignments in best_alignments[].
	Then write out the alignments and probabilities in order of
	relative probability. */
	
	fprintf(output_file, "%s%s%1.12g%s",
		"BEST ALIGNMENTS AND PROBABILITIES\n\n",
		"Total absolute P = ",
		total_abs_P, "\n\n") ;
	for (i = 0; i < fe_best_alignments; i++)
	{
		sequence_entry = &best_alignments[i] ;
		al1 = sequence_entry->al1 ;
		sequence_entry->rel_P = al1->get_abs_P() / total_abs_P ;
		sequence_entry->done = false ; // To be used in printing.
	}
	
	double biggest_rel_P, temp_rel_P ;
	int index_of_biggest ;
	
	while (true)
	{
		biggest_rel_P = NULL_VALUE ;
		index_of_biggest = NULL_VALUE ;
		for (i = 0; i < fe_best_alignments; i++)
		{
			sequence_entry = &best_alignments[i] ;
			if (sequence_entry->done == true) continue ;
			temp_rel_P = sequence_entry->rel_P ;
			if (temp_rel_P > biggest_rel_P)
			{
				biggest_rel_P = temp_rel_P ;
				index_of_biggest = i ;
			}
		}
		
		if (index_of_biggest == NULL_VALUE) break ;
		sequence_entry = &best_alignments[index_of_biggest] ;
		sequence_entry->done = true ;
		al1 = sequence_entry->al1 ;
		
		fprintf(output_file, "ALIGNMENT:\n\n") ;
		sequence_entry->al1->print_ID() ;
		fprintf(output_file,	
			"%s%1.2f%s%1.2f%s%1.2f%s%1.2f%s%1.12g%s%1.12g%s",
			", NSC = ", 
			al1->get_new_symbols_cost(),
			", EC = ", 
			al1->get_encoding_cost(),
			", CR = ", 
			al1->get_compression_ratio(),
			", CD = ", 
			al1->get_compression_difference(),
			",\nAbsolute P = ", al1->get_abs_P(),
			", Relative P = ", sequence_entry->rel_P,
			"\n\n") ;
		
		al1->write_alignment(output_file, 
			write_section_chars_length, NULL_VALUE, 
			alignment_format) ;
	}
	
	/* Compile a set of patterns each of which appears at least
	once in one of best_alignments[]. At the same time, calculate
	the probability of each pattern as the sum of the rel_P
	probabilities of the sequences in which it appears. */
	
	for (i = 0; i < MEDIUM_SCRATCH_ARRAY_SIZE; i++)
	{
		patterns_in_sequences[i].pattern = NIL ;
		patterns_in_sequences[i].probability = 0 ;
		patterns_in_sequences[i].in_current_sequence = false ;
		patterns_in_sequences[i].done = false ;
	}
	
	fe_p_in_als = 0 ;
	
	for (i = 0; i < fe_best_alignments; i++)
	{
		al1 = best_alignments[i].al1 ;
		
		/* Initialise values of in_current_sequence in
		patterns_in_sequences[]. */
		
		for (j = 0; j < fe_p_in_als; j++)
			patterns_in_sequences[j].in_current_sequence =
			false ;
		
		B_symbol1 = (symbol *)al1->get_first_child() ;
		al1->set_current_el_pos(al1->get_first_el_pos()) ;
		sequence_depth = al1->get_sequence_depth() ;
		
		/* Exclude the first row of the sequence, which
		corresponds to the cnp. */
		
		for (row1 = 1; row1 < sequence_depth; row1++)
		{
			pattern = B_symbol1->get_row_pattern(row1) ;
			
			/* Check patterns_in_sequences[] to see if there
			is already an entry for pattern. If there is,
			use that entry, otherwise make a new entry. */
			
			sequence_found = false ;
			for (k = 0; k < fe_p_in_als; k++)
			{
				if (patterns_in_sequences[k].pattern ==
					pattern)
				{
					sequence_found = true ;
					break ;
				}
			}
			
			if (!sequence_found)
			{
				patterns_in_sequences[fe_p_in_als].pattern =
					pattern ;
				
				k = fe_p_in_als ;
				plus_one(&fe_p_in_als, 
					MEDIUM_SCRATCH_ARRAY_SIZE,
					"patterns_in_sequences[] \
					is too small") ;
			}
			
			/* Now add to the probability value for this
			pattern if it has not already been done in
			this sequence. */
			
			if (patterns_in_sequences[k].in_current_sequence ==
				true)
				continue ;
			
			patterns_in_sequences[k].in_current_sequence = true ;
			patterns_in_sequences[k].probability +=
				best_alignments[i].rel_P ;
		}
	}
	
	fprintf(output_file, "PROBABILITIES OF PATTERNS:\n\n") ;
	
	double biggest_probability, temp_probability ;
	
	while (true)
	{
		biggest_probability = NULL_VALUE ;
		index_of_biggest = NULL_VALUE ;
		for (i = 0; i < fe_p_in_als; i++)
		{
			if (patterns_in_sequences[i].done == true) continue ;
			temp_probability =
				patterns_in_sequences[i].probability ;
			if (temp_probability > biggest_probability)
			{
				biggest_probability = temp_probability ;
				index_of_biggest = i ;
			}
		}
		
		if (index_of_biggest == NULL_VALUE) break ;
		patterns_in_sequences[index_of_biggest].done = true ;
		
		pattern = patterns_in_sequences[index_of_biggest].pattern ;
		pattern->print_ID() ;
		fprintf(output_file, "%s%1.12g%s",
			", p = ",
			patterns_in_sequences[index_of_biggest].probability,
			" ") ;
		
		pattern->write_tree_object(PRINT_SEQUENCE_FREQUENCY) ;
	}
	
	/* Compile a set of symbols each of which appears at least
	once in one of best_alignments[]. At the same time, calculate
	the probability of each symbol as the sum of the rel_P
	probabilities of the sequences in which it appears. */
	
	for (i = 0; i < MEDIUM_SCRATCH_ARRAY_SIZE; i++)
	{
		symbols_in_sequences[i].symbol1 = NIL ;
		symbols_in_sequences[i].probability = 0 ;
		symbols_in_sequences[i].in_current_sequence = false ;
		symbols_in_sequences[i].done = false ;
	}
	
	fe_s_in_als = 0 ;
	
	for (i = 0; i < fe_best_alignments; i++)
	{
		al1 = best_alignments[i].al1 ;
		
		/* Initialise values of in_current_sequence in
		symbols_in_sequences[]. */
		
		for (j = 0; j < fe_s_in_als; j++)
			symbols_in_sequences[j].in_current_sequence =
			false ;
		
		get_next_symbol_from_sequence(al1, START) ;
		while (symbol2 = get_next_symbol_from_sequence(al1, CONTINUE))
		{
			/* Check symbols_in_sequences[] to see if there
			is already an entry for symbol2. If there is,
			use that entry, otherwise make a new entry. */
			
			symbol_found = false ;
			for (k = 0; k < fe_s_in_als; k++)
			{
				symbol1 = symbols_in_sequences[k].symbol1 ;
				if (strcmp(symbol1->get_name(),
					symbol2->get_name()) == 0)
				{
					symbol_found = true ;
					break ;
				}
			}
			
			if (!symbol_found)
			{
				symbols_in_sequences[fe_s_in_als].symbol1 =
					symbol2 ;
				
				k = fe_s_in_als ;
				plus_one(&fe_s_in_als,
					MEDIUM_SCRATCH_ARRAY_SIZE,
					"symbols_in_alingments[] \
					is too small") ;
			}
			
			/* Now add to the probability value for this
			symbol if it has not already been done in
			this sequence. */
			
			if (symbols_in_sequences[k].in_current_sequence ==
				true)
				continue ;
			
			symbols_in_sequences[k].in_current_sequence = true ;
			symbols_in_sequences[k].probability +=
				best_alignments[i].rel_P ;
		}
	}
	
	fprintf(output_file, "PROBABILITIES OF SYMBOLS:\n\n") ;
	
	while (true)
	{
		biggest_probability = NULL_VALUE ;
		index_of_biggest = NULL_VALUE ;
		for (i = 0; i < fe_s_in_als; i++)
		{
			if (symbols_in_sequences[i].done == true) continue ;
			temp_probability =
				symbols_in_sequences[i].probability ;
			if (temp_probability > biggest_probability)
			{
				biggest_probability = temp_probability ;
				index_of_biggest = i ;
			}
		}
		
		if (index_of_biggest == NULL_VALUE) break ;
		symbols_in_sequences[index_of_biggest].done = true ;
		
		symbol2 = symbols_in_sequences[index_of_biggest].symbol1 ;
		fprintf(output_file, "%s%s%1.12g%s",
			symbol2->get_name(), ", p = ",
			symbols_in_sequences[index_of_biggest].probability,
			" ") ;
		fprintf(output_file, "\n") ;
	}
	
	fprintf(output_file, "\n") ;
	
	new_hits->release_children() ;
	delete new_hits ;
} /* probabilities_of_inferences */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Using existing markings of New or Old symbols with IDENTIFICATION
**	status, this function compiles a list of symbol types that have
**	that status, excluding LEFT_BRACKET and RIGHT_BRACKET. It
**	then applies the list to patterns in Old and New,
**	marking all symbols that appear on the list as being type
**	CONTEXT_SYMBOL. All other symbols are marked
**	as type DATA_SYMBOL.
**
** CALLING SEQUENCE:
**
**	void assign_type_to_symbols()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	Patterns in Old.
**
** IMPLICIT OUTPUTS:
**
**	Marking of symbols in Old and New with type CONTEXT_SYMBOL or DATA_SYMBOL.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void assign_type_to_symbols()
{
	group *css = new group ;
	symbol *symbol1, *symbol2, *symbol3 ;
	sequence *pattern1 ;
	char c ;

	// Compile a list of symbol types which are of CONTEXT_SYMBOL type.
	// It is assumed that these symbol types are the types of the
	// symbols in New or Old that have IDENTIFICATION status. The
	// symbols '<' and '>' are, slightly redundantly, given the type
	// LEFT_BRACKET and RIGHT_BRACKET respectively.

	list_for(pattern1, sequence, old_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			c = *(symbol1->get_name()) ;
			if (symbol1->get_status() != IDENTIFICATION) continue ;

			// if (c == '<' || c == '>') continue ;

			// Check whether the type of symbol1 is already registered
			// in css. If it is, continue. If not, add a copy of symbol1
			// to this list.

			list_for(symbol2, symbol, css)
				if (symbol2->name_matches(symbol1)) goto L1 ;

			// No matching symbol type has been found. Add a copy
			// of symbol1 to css.

			symbol3 = symbol1->shallow_copy() ;
			css->add_child(symbol3) ;

			L1: ;
		}
	}

	list_for(pattern1, sequence, new_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			c = *(symbol1->get_name()) ;
			if (symbol1->get_status() != IDENTIFICATION) continue ;

			// if (c == '<' || c == '>') continue ;

			// Check whether the type of symbol1 is already registered
			// in css. If it is, continue. If not, add a copy of symbol1
			// to the list.

			list_for(symbol2, symbol, css)
				if (symbol2->name_matches(symbol1)) goto L2 ;

			// No matching symbol type has been found. Add a copy
			// of symbol1 to css.

			symbol3 = symbol1->shallow_copy() ;
			css->add_child(symbol3) ;

			L2: ;
		}
	}

	// Traverse the New patterns marking all symbols as DATA symbols.

	list_for(pattern1, sequence, new_patterns)
	{
		list_for(symbol1, symbol, pattern1)
			symbol1->set_type(DATA_SYMBOL) ;
	}

	// Now traverse Old, marking symbols as type
	// CONTEXT_SYMBOL if a copy appears in css,
	// and marking them as type DATA_SYMBOL if a copy does not appear
	// on the list. The symbols '<' and '>' are marked as
	// LEFT_BRACKET and RIGHT_BRACKET respectively.

	list_for(pattern1, sequence, old_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			if (*(symbol1->get_name()) == '<')
			{
				symbol1->set_type(LEFT_BRACKET) ;
				continue ;
			}

			if (*(symbol1->get_name()) == '>')
			{
				symbol1->set_type(RIGHT_BRACKET) ;
				continue ;
			}

			// Check whether a copy of symbol1 appears
			// in css. If it does, mark symbol1 as
			// the type CONTEXT_SYMBOL. If symbol1 does not appear
			// on the list, mark it as a DATA_SYMBOL.

			if (css->contains_copy_of(symbol1))
				symbol1->set_type(CONTEXT_SYMBOL) ;
			else symbol1->set_type(DATA_SYMBOL) ;
		}
	}

	// Delete css and all its children.

	delete css ;

} // assign_type_to_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For each pattern in Old, identifies BOUNDARY_MARKERs, IDENTIFICATION
**	symbols and CONTENTS symbols. Finds the coding cost of each
**	pattern in Old as described in sp70_od, %3 - total of the
**	bit_costs for the 'coding' symbols for each pattern.
**
**	The IDENTIFICATION symbols for any pattern are: the one
**	or more symbols at the start of the pattern which are needed to
**	identify the pattern uniquely amongst the patterns in the corpus plus
**	the termination symbol for the pattern (if any) but excluding
**	brackets at the start and end of the pattern.
**
**	The status of symbols in New are either the default status of
**	CONTENTS, or they are explicitly marked in the input, or they
**	acquired their status in a previous iteration of 
**	created_patterns_and_grammars().
**
** CALLING SEQUENCE:
**
**	void assign_status_to_symbols()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void assign_status_to_symbols()
{
	sequence *pattern1, *matching_pattern ;
	symbol *symbol1, *symbol2 ;
	bool end_of_leading_code_sequence_found ;
	char c, *name ;
	list_element *el_pos1 ;

	list_for(pattern1, sequence, new_patterns)
	{
		list_for(symbol1, symbol, pattern1)
			symbol1->set_status(IDENTIFICATION) ;
	}

	list_for(pattern1, sequence, old_patterns)
	{
		end_of_leading_code_sequence_found = false ;
		el_pos1 = NIL ;
		list_for_el_pos(symbol1, symbol, pattern1, el_pos1)
		{
			if (symbol1->name_is("<"))
			{
				symbol2 = (symbol *)pattern1->get_first_child() ;
				if (symbol1 == symbol2) continue ;
			}

			symbol1->set_status(IDENTIFICATION) ;
			if (is_unique(pattern1, symbol1, &matching_pattern))
			{
				end_of_leading_code_sequence_found = true ;
				break ;
			}
		}
		
		if (!end_of_leading_code_sequence_found)
		{
			fprintf(output_file, "FIRST PATTERN: ") ;
			pattern1->print_ID() ;
			fprintf(output_file, "\n") ;
			fprintf(output_file, "SECOND PATTERN: ") ;
			matching_pattern->print_ID() ;
			fprintf(output_file, "\n\n") ;
			abort_run("Non-unique pattern found in old_patterns") ;
		}
		
		// Now mark the remaining symbols in pattern1 as CONTENTS,
		// except the last symbol if its contents character string
		// begins with '#' or is '>'.
		
		while (symbol1 = (symbol *)pattern1->get_next_child())
		{
			if (pattern1->this_is_last_child(symbol1))
			{
				name = symbol1->get_name() ;
				c = *name ;
				if (c == '#' || strcmp(name, ">") == 0)
				{
					symbol1->set_status(IDENTIFICATION) ;
					break ;
				}
			}
			symbol1->set_status(CONTENTS) ;
		}
	}
} // assign_status_to_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Using the frequencies and costs of symbol types recorded in 
**	set_of_symbols, this function assigns these values to
**	instances of symbols in the corpus.
**
** CALLING SEQUENCE:
**
**	void assign_symbol_frequencies_and_costs(group *set_of_symbols)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	set_of_symbols:		The alphabet of symbol types (each with values
**						for frequency and bit_cost) that
**						will be used in this function. This will either
**						be original_symbols_in_corpus or it will be
**						symbol_types_in_old.
**
** IMPLICIT INPUTS:
**
**	original_symbols_in_corpus
**
** IMPLICIT OUTPUTS:
**
**	frequency values of symbols in old_patterns
**
** SIDE EFFECTS:
**
**	NONE
*/

void assign_symbol_frequencies_and_costs(group *set_of_symbols)
{
	sequence *pattern1 ;
	symbol *symbol_type, *symbol1 ;
	
	/* Run through all symbols in the corpus and, for each one,
	look for the matching symbol type in set_of_symbols. When
	a match is found, give the symbol in the corpus the frequency
	of the matching symbol type in set_of_symbols and the costs of
	that symbol type. */

	fprintf(output_file,
		"NEW FREQUENCIES AND COSTS ASSIGNED TO PATTERNS AND SYMBOLS:\n\n") ;

	list_for(pattern1, sequence, new_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			list_for(symbol_type, symbol, set_of_symbols)
			{
				if (strcmp(symbol_type->get_name(),
					symbol1->get_name()) != 0)
						continue ;
				symbol1->set_frequency(symbol_type->
					get_frequency()) ;
				symbol1->set_bit_cost(symbol_type->
					get_bit_cost()) ;
				break ;
			}
		}
	}

	list_for(pattern1, sequence, old_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			list_for(symbol_type, symbol, set_of_symbols)
			{
				if (strcmp(symbol_type->get_name(),
					symbol1->get_name()) != NIL)
					continue ;
				symbol1->set_frequency(symbol_type->
					get_frequency()) ;
				symbol1->set_bit_cost(symbol_type->
					get_bit_cost()) ;
				break ;
			}
		}
	}
	
} /* assign_symbol_frequencies_and_costs */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This function finds the frequencies of symbol types by adding
**	the frequency of the pattern in which it appears to the
**	symbol type for each appearance of a symbol type in the corpus.
**
** CALLING SEQUENCE:
**
**	void find_symbol_frequencies(group *symbol_set, bool do_new, 
**		bool do_old, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:			void
**
**	symbol_set:				The alphabet of symbols whose frequencies 
**							are to be set.
**	do_new:					Include new_patterns in the count.
**	do_old:					Include old_patterns in the count.
**	cnp:		The last New pattern to be processed in
**							the main program. If the value is NIL,
**							all New patterns are to be processed.
**
** IMPLICIT INPUTS:
**
**	NONE 
**
** IMPLICIT OUTPUTS:
**
**	frequencies of symbols recorded in symbol_set.
**
** SIDE EFFECTS:
**
**	NONE
*/

void find_symbol_frequencies(group *symbol_set, bool do_new,
	bool do_old, sequence *cnp)
{
	symbol *symbol1 ;
	
	/* Initialise frequencies of symbols in symbol_set. */
	
	symbol_set->initialise() ;
	while (symbol1 = (symbol *)symbol_set->get_next_child())
		symbol1->set_frequency(0) ;

	if (do_new) new_patterns->compile_frequencies(symbol_set, cnp) ;

	if (do_old) old_patterns->compile_frequencies(symbol_set, NIL) ;

} /* find_symbol_frequencies */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Write out New and Old patterns for reference.
**
** CALLING SEQUENCE:
**
**	void write_new_and_old()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	Data structures
**
** IMPLICIT OUTPUTS:
**
**	Output to output_file.
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_new_and_old()
{
	/* Identify alignments in New and Old and write them out for reference,
	with the coding costs for patterns in Old. */
	
	fprintf(output_file, "PATTERNS IN NEW:\n\n") ;
	new_patterns->initialise() ;
	if (new_patterns->is_empty()) fprintf(output_file, "NONE\n\n") ;
	else new_patterns->write_patterns_with_details() ;
	fprintf(output_file, "%s%d%s", 
		"Size of New (symbols): ", number_of_symbols_in_new, "\n") ;
	fprintf(output_file, "%s%d%s", 
		"Size of New (patterns): ", number_of_patterns_in_new, "\n\n") ;
	
	fprintf(output_file, "ORIGINAL PATTERNS IN OLD:\n\n") ;
	old_patterns->initialise() ;
	if (old_patterns->is_empty()) fprintf(output_file, "NONE\n\n") ;
	else old_patterns->write_patterns_with_details() ;
	fprintf(output_file, "%s%d%s", 
		"Size of Old (symbols): ", number_of_symbols_in_old, "\n") ;
	fprintf(output_file, "%s%d%s", 
		"Size of Old (patterns): ", original_number_of_patterns_in_old, "\n\n") ;
	
	fflush(output_file) ;
	
} /* write_new_and_old */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Called from find_containing_sequences.
**
** CALLING SEQUENCE:
**
**	bool contained_in(sequence *sequence1, sequence *test_sequence)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if sequence1 is contained
**					in test_sequence,
**					false otherwise.
**
**	sequence1:		The given sequence.
**	test_sequence:	The sequence being tested to see whether it
**					contains the given sequence or not.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

#if CONTAINED_IN

bool contained_in(sequence *sequence1, sequence *test_sequence)
{
	symbol *B_symbol1, *al_col2 ;
	sequence *pattern_of_B_symbol1, *pattern_of_al_col2 ;
	symbol *first_symbol ;
	int col1, col2, number_of_children, test_number_of_children,
		sequence_depth = 1, test_sequence_depth = 1,
		ra_index, fe_rows_array = 0, i, offset ;
	struct rows_entry
	{
		symbol *B_symbol1, *al_col2 ;
		sequence *pattern_of_B_symbol1, *pattern_of_al_col2 ;
		bool match_found ;
	} rows_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	bool match_found, original_pattern_match_found ;
	
	if (sequence1 == NIL || test_sequence == NIL)
		abort_run("NIL parameter(s) for contained_in") ;
	if (typeof(sequence1) != typeof(test_sequence)) return(false) ;
	if (typeof(sequence) == SYMBOL || typeof(test_sequence) == SYMBOL)
		abort_run("SYMBOL parameter(s) for contained_in") ;
	
	/* Compare the lengths of the sequences. */
	
	number_of_children = sequence1->number_of_children ;
	test_number_of_children = test_sequence->number_of_children ;
	
	if (number_of_children > test_number_of_children) return(false) ;
	
	/* Find sequence depth. */
	
	sequence1->initialise() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
		sequence_depth++ ;
	
	/* Find test_sequence_depth and compare with sequence_depth. */
	
	test_sequence->initialise() ;
	while (B_symbol1 = (symbol *)test_sequence->get_next_child())
		test_sequence_depth++ ;
	
	if (sequence_depth > test_sequence_depth) return(false) ;
	
	/* Initialise rows_array[]. */
	
	for (ra_index = 0; ra_index < MEDIUM_SCRATCH_ARRAY_SIZE; ra_index++)
	{
		rows_array[ra_index].B_symbol1 = NIL ;
		rows_array[ra_index].pattern_of_B_symbol1 = NIL ;
		rows_array[ra_index].al_col2 = NIL ;
		rows_array[ra_index].pattern_of_al_col2 = NIL ;
		rows_array[ra_index].match_found = false ;
	}
	
	/* Now fill in values for rows_array[]. The original pattern
	of each Old row in sequence1 is compared with the original_pattern
	each Old row in test sequence1. If there are no matches,
	this means that sequence1 is not contained in
	test_sequence. Where there are one or more matches,
	these are entered in rows_array[]. */
	
	sequence1->initialise() ;
	B_symbol1 = (symbol *)sequence1->get_next_child() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
	{
		original_pattern_match_found = false ;
		test_sequence->initialise() ;
		B_symbol1 = (symbol *)test_sequence->get_next_child() ;
		while (B_symbol1 = (symbol *)
			test_sequence->get_next_child())
		{
			if (B_symbol1->original_pattern != al_col2->el_obj)
				continue ;
			
			original_pattern_match_found = true ;
			
			/* We have a positive match of the original_patterns.
			Now record it in rows_array[]. */
			
			rows_array[fe_rows_array].B_symbol1 = B_symbol1 ;
			rows_array[fe_rows_array].pattern_of_B_symbol1 =
				B_symbol1->el_obj ;
			rows_array[fe_rows_array].al_col2 = al_col2 ;
			rows_array[fe_rows_array].pattern_of_al_col2 =
				al_col2->el_obj ;
			fe_rows_array = plus_one(fe_rows_array,
				MEDIUM_SCRATCH_ARRAY_SIZE,
				"rows_array[] too small in contained_in") ;
		}
		if (original_pattern_match_found == false) return(false) ;
	}
	
	/* Now check to see whether the pattern of hits for each Old row
	of sequence1 matches a pattern of hits (for the same original_pattern) 
	in an Old row of test_sequence. The order of matching rows need not
	be the same in the two sequences. It is not safe to assume that the
	two sequences have the same length: if test_sequence is longer
	than sequence1, it is not safe to assume that the pattern of hits
	in any one row in sequence1 starts at the same symbol as
	test_sequence. Likewise for the end of a pattern of hits.
	If the symbols do not coincide, then, for each row, symbols
	in test_sequence which are outside the pattern of hits must all
	be NIL. */
	
	/* Find an Old row in sequence1 where the first symbol in the
	row is not NIL. */
	
	sequence1->initialise() ;
	B_symbol1 = (symbol *)sequence1->get_next_child() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
	{
		if (B_symbol1->symbol_sequence[0] != NIL)
		{
			pattern_of_B_symbol1 = B_symbol1->el_obj ;
			first_symbol = B_symbol1->symbol_sequence[0] ;
			break ;
		}
	}
		
	/* Now find row(s) in test_sequence with the same original_pattern and
	find the position in each of these rows of the first symbol of
	the original_pattern. From the one which starts furthest to the left,
	we can find the offset of the start of sequence1
	relative to the start of test_sequence. */
		
	pattern_of_al_col2 = NIL ;
	offset = 1000000 ;
	test_sequence->initialise() ;
	B_symbol1 = (symbol *)test_sequence->get_next_child() ;
	while (B_symbol1 = (symbol *)test_sequence->get_next_child())
	{
		if (al_col2->el_obj == pattern_of_B_symbol1)
		{
			for (col2 = 0; col2 < test_number_of_children; col2++)
			{
				if (al_col2->symbol_sequence[col2] !=
					first_symbol) continue ;
				if (col2 < offset) offset = col2 ;
				break ;
			}
			if (col2 >= test_number_of_children)
				abort_run("Error in contained_in") ;
		}
	}
		
	if (offset >= test_number_of_children)
		abort_run("Error in contained_in") ;
		
	ra_index = 0 ;
	sequence1->initialise() ;
	B_symbol1 = (symbol *)sequence1->get_next_child() ;
	while (B_symbol1 = (symbol *)sequence1->get_next_child())
	{
		match_found = false ;
		while (rows_array[ra_index].B_symbol1 == B_symbol1)
		{
			al_col2 = rows_array[ra_index].al_col2 ;
				
			/* Check that this al_col2 has
			not already been 'used'. */
				
			for (i = 0; i < ra_index; i++)
				if (rows_array[i].al_col2 == al_col2
					&& rows_array[i].match_found)
						goto L1 ;
					
			/* Step over the offset in al_col2, checking that
			it contains nothing other than NIL values. */
					
			for (col2 = 0; col2 < offset; col2++)
				if (al_col2->symbol_sequence[col2] != NIL)
					goto L1 ;
						
			/* Now compare the pattern of hits in B_symbol1 and
			al_col2. */
						
			for (col1 = 0; col1 < number_of_children; col1++)
			{
				if (col2 >= test_number_of_children) goto L1 ;
				if (B_symbol1->symbol_sequence[col1] !=
					al_col2->symbol_sequence[col2])
						goto L1 ;
				col2++ ;
			}
						
			/* Check that any trailing symbols in al_col2 are
			all NIL. */
						
			for (col2 = col2; col2 < test_number_of_children; col2++)
				if (al_col2->symbol_sequence[col2] != NIL)
					goto L1 ;
							
			match_found = true ;
			rows_array[ra_index].match_found = true ;
			while (rows_array[ra_index].B_symbol1 == B_symbol1)
				if (++ra_index >= fe_rows_array) break ;
								
			break ;
								
			L1: ;
			if (++ra_index >= fe_rows_array) break ;
		}
		if (!match_found) return(false) ;
	}
	return(true) ;
} /* contained_in */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For each of the sequences in best_sequences[], this function
**	compiles a list of the other best sequences, if any, which
**	contain the given sequence.
**
** CALLING SEQUENCE:
**
**	void find_containing_sequences()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	best_sequences[]
**
** IMPLICIT OUTPUTS:
**
**	For each best_sequence[], a list of containing sequences which
**	may be NIL.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void find_containing_sequences()
{
	int i, j ;
	
	for (i = 0; i < fe_best_sequences; i++)
	{
		for (j = 0; j < fe_best_sequences; j++)
		{
			if (i == j) continue ;
			if (contained_in(best_sequences[i].al_el,
				best_sequences[j].al_el))
			{
				fprintf(output_file, "Alignment ") ;
				best_sequences[i].al_el->print_ID() ;
				fprintf(output_file, " is contained in ") ;
				best_sequences[j].al_el->print_ID() ;
				fprintf(output_file, "\n\n") ;
			}
		}
	}
} /* find_containing_sequences */

#endif

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Called from grammar::tidy_up_code_symbols(). This method looks
**	for CLASS_SYMBOLs and renumbers them from 1. Likewise for
**	UNIQUE_ID_SYMBOLs.
**
** CALLING SEQUENCE:
**
**	void grammar::renumber_code_symbols(int symbol_type)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	symbol_type:	The type of symbol to be renumbered (it should
**					be CONTEXT_SYMBOL or UNIQUE_ID_SYMBOL.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void grammar::renumber_code_symbols(int symbol_type)
{
	if (symbol_type != CONTEXT_SYMBOL
		&& symbol_type != UNIQUE_ID_SYMBOL)
			abort_run("Invalid parameter for \
				grammar::renumber_code_symbols().") ;

	int index, index_limit, new_name_number ;
	symbol *symbol1 ;

	// Scan over set_of_symbols putting the numeric part of the
	// names of symbols with type CONTEXT_SYMBOL into the first column of
	// names_array[]. Only numeric parts of names of the symbols
	// are listed.

	index = 0 ;
	char *symbol_name ;
	list_for(symbol1, symbol, set_of_symbols)
	{
		if (symbol1->get_type() != symbol_type) continue ;
		symbol_name = symbol1->get_name() ;

		if (index >= LARGE_SCRATCH_ARRAY_SIZE)
			abort_run("Overflow of names_array[] in \
				grammar::tidy_up_code_symbols()") ;

		if (symbol_type == CONTEXT_SYMBOL)
			names_array[index++].old_name_number_chars =
				symbol_name ;
		else names_array[index++].old_name_number_chars =
			symbol_name + 1 ;
	}

	index_limit = index ;

	// Scan over names_array[] putting in numbers for new names.

	new_name_number = 0 ;
	for (index = 0; index < index_limit; index++)
		names_array[index].new_name_number = ++new_name_number ;

	// Now scan over symbols in list_of_patterns changing names
	// of symbol_type symbols.

	sequence *pattern1 ;
	char new_name[SMALL_SCRATCH_ARRAY_SIZE],
		*old_name_number_chars ;
	int new_name_length ;
	list_for(pattern1, sequence, list_of_patterns)
	{
		list_for(symbol1, symbol, pattern1)
		{
			if (symbol1->get_type() != symbol_type) continue ;
			symbol_name = symbol1->get_name() ;

			// Find the entry in names_array[] where old_name_number_chars
			// matches the corresponding part of symbol_name.

			if (symbol_type == CONTEXT_SYMBOL)
			{
				old_name_number_chars = symbol_name ;

				for (index = 0; index < index_limit; index++)
				{
					if (strcmp(names_array[index].old_name_number_chars,
						old_name_number_chars) == 0) break ;
				}

				if (index >= index_limit)
					abort_run("Symbol name not found in \
						grammar::tidy_up_code_symbols()") ;

				new_name_length = sprintf(new_name, "%d",
									names_array[index].new_name_number) ;
			}
			else
			{
				old_name_number_chars = symbol_name + 1 ;

				for (index = 0; index < index_limit; index++)
				{
					if (strcmp(names_array[index].old_name_number_chars,
						old_name_number_chars) == 0) break ;
				}

				if (index >= index_limit)
					abort_run("Symbol name not found in \
						grammar::tidy_up_code_symbols()") ;

				new_name_length =
					sprintf(new_name, "%c%d",
						'#',
						names_array[index].new_name_number) ;
			}

			if (new_name_length + 1 >= SMALL_SCRATCH_ARRAY_SIZE
				|| new_name_length < 0)
					abort_run("Error in name construction in \
						grammar::tidy_up_code_symbols()") ;

			symbol_name = NIL ; // To avoid dangling pointer to 
				// deleted old name.

			symbol1->set_name(new_name) ;
		}
	}
} // grammar::renumber_code_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a pattern to a grammar checking that there are no identical
**	patterns or patterns that contain the same symbols. The method
**	also checks that the pattern to be added does not have exactly
**	the same CONTENTS symbols as any pattern already in the grammar.
**	If it does, its IDENTIFICATION symbols (other than its
**	UNIQUE_ID_SYMBOL) are copied into the pattern already in the
**	grammar, avoiding duplicates.
**
** CALLING SEQUENCE:
**
**	bool grammar::add_pattern(sequence *pattern1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if pattern1 is added, false otherwise.
**
**	pattern1:		The pattern to be added.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool grammar::add_pattern(sequence *pattern1)
{
	sequence *pattern2 ;

	// Check that pattern1 is not identical with any
	// pattern already in the grammar.

	list_for(pattern2, sequence, list_of_patterns)
		if (pattern2 == pattern1) return(false) ;

	// Now check to see whether pattern1 has all and only the
	// same CONTENTS symbols as any pattern already in the grammar.
	// If it does, it is not added to the grammar but its CONTENTS
	// symbols, other than its UNIQUE_ID_SYMBOL, are copied into
	// the pattern already in the grammar, avoiding duplicates.

	symbol *symbol1, *symbol2 ;
	int type1, type2 ;
	bool symbol_match_found ;
	int id_number_array[MEDIUM_SCRATCH_ARRAY_SIZE],
		fe_id_number_array, i ;
	list_for(pattern2, sequence, list_of_patterns)
	{
		if (pattern1->contents_symbols_match(pattern2) == false)
			continue ;

		// A CONTENTS symbols match has been found.
		// Copy over non-duplicate IDENTIFICATION symbols.

		fe_id_number_array = 0 ;
		list_for(symbol1, symbol, pattern1)
		{
			type1 = symbol1->get_type() ;
			if (type1 == LEFT_BRACKET) continue ;
			if (type1 == UNIQUE_ID_SYMBOL
				|| symbol1->get_status() == IDENTIFICATION)
					break ;

			symbol_match_found = false ;
			list_for(symbol2, symbol, pattern2)
			{
				type2 = symbol1->get_type() ;
				if (type2 == LEFT_BRACKET) continue ;
				if (type2 == UNIQUE_ID_SYMBOL
					|| symbol2->get_status() == IDENTIFICATION)
						break ;
				if (symbol1->name_matches(symbol2))
				{
					symbol_match_found = true ;
					break ;
				}
			}

			if (symbol_match_found == false)
			{
				id_number_array[fe_id_number_array] =
					atoi(symbol1->get_name()) ;
				plus_one(&fe_id_number_array,
					MEDIUM_SCRATCH_ARRAY_SIZE,
					"Array overflow in grammar::add_pattern().") ;
			}
		}

		// Now add symbols to pattern2 with IDENTIFICATION symbol
		// names generated from id_number_array[].

		for (i = 0; i < fe_id_number_array; i++)
			pattern2->add_context_symbol(id_number_array[i]) ;

		return(false) ;
	}

	list_of_patterns->add_child(pattern1) ;

	return(true) ;

} // grammar::add_pattern

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This function renames the IDENTIFICATION symbols in a grammar so
**	that numbering starts from 1. UNIQUE_ID_SYMBOLs have a different
**	sequence from ID symbols that are CONTEXT_SYMBOLS.
**	The bit_costs of symbols are not changed.
**
** CALLING SEQUENCE:
**
**	void grammar::tidy_up_code_symbols(int original_ID)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	original_ID		Where a grammar has been copied, this is the ID
**					of the original grammar to be used in writing out.
**					If it is NULL_VALUE, the ID of the current grammar
**					is used.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void grammar::tidy_up_code_symbols(int original_ID)
{
	int alphabet_size ;

	names_array = new struct names_entry[LARGE_SCRATCH_ARRAY_SIZE] ;

	set_of_symbols = list_of_patterns->
					compile_alphabet(&alphabet_size) ; // This compiles
		// a list of symbols in list_of_patterns and sorts them
		// in name order.

	renumber_code_symbols(CONTEXT_SYMBOL) ;
	renumber_code_symbols(UNIQUE_ID_SYMBOL) ;

	// Finally, print out list_of_patterns with new names of symbols.

	fprintf(output_file, "TIDIED UP GR") ;
	if (original_ID == NULL_VALUE)
		fprintf(output_file, "%d", this->get_ID()) ;
	else fprintf(output_file, "%d", original_ID) ;
	fprintf(output_file, "\n\n") ;
		
	write_grammar(false, false) ;

	delete set_of_symbols ;
	delete[] names_array ;

} // grammar::tidy_up_code_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This function, called from compile_alternative_grammars(),
**	adds Old patterns in a 'full' alignment to the patterns in
**	the grammar, checking that there are no duplicates in the grammar, 
**	either the same pattern entered twice or two different patterns
**	that contain exactly the same symbols.
**
**	If include_code is true, the code pattern derived from the 
**	alignment is included in the grammar.
**
** CALLING SEQUENCE:
**
**	void grammar::compile_grammar(sequence *full_alignment)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	full_alignment:		The 'full' alignment whose patterns are to
**						be added to the grammar (without duplicates).
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void grammar::compile_grammar(sequence *full_alignment)
{
	int row, sequence_depth = full_alignment->get_sequence_depth() ;
	sequence *row_pattern ; //, *copy_pattern ;

	for (row = 1; row < sequence_depth; row++)
	{
		row_pattern = full_alignment->get_row_pattern(row) ;
		// copy_pattern = new sequence(*row_pattern) ;
		add_pattern(row_pattern) ;
	}

	// Diagnostic

	#if DIAGNOSTIC4
	fprintf(output_file, "DIAGNOSTIC:\n\n") ;
	write_grammar(true) ;
	fprintf(output_file, "END DIAGNOSTIC\n\n") ;
	fflush(output_file) ;
	#endif

} // grammar::compile_grammar

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes a recursive trace of how a compilation of grammars 
**	was formed.
**
** CALLING SEQUENCE:
**
**	void grammar::write_trace(int indentation)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	indentation:	The distance from the left margin to start.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void grammar::write_trace(int indentation)
{
	int i ;
	grammar *child ;

	for (i = 0; i < indentation; i++)
		fprintf(output_file, "  ") ;

	if (indentation == 0)
		fprintf(output_file, "Root\n") ;
	else fprintf(output_file, "%s%d%s%d%s%3.2f%s%3.2f%s%3.2f%s",
		"GR",
		ID,
		" (",
		derived_from_grammar,
		"), G = ",
		G,
		", E = ",
		E,
		", score = ",
		score,
		"\n") ;

	if (basis_for != NIL)
	{
		list_for(child, grammar, basis_for)
			child->write_trace(indentation + 1) ;
	}

} // grammar::write_trace

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out the patterns in the grammar with scores etc.
**
** CALLING SEQUENCE:
**
**	void grammar::write_grammar(bool write_derived_from,
**		bool write_details)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	write_derived_from:		If true, 'derived_from' field is written,
**							otherwise it is not.
**	write_details:			The details of the grammar patterns are
**							are written if true, not otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Output to output_file
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void grammar::write_grammar(bool write_derived_from,
	bool write_details)
{
	sequence *pattern1 ;

	fprintf(output_file, "%s%d%s",
		"GRAMMAR GR",
		ID,
		" (") ;
	print_pattern_cycle(false, current_new_pattern) ;

	if (write_details)
	fprintf(output_file, ") WITH DETAILS\n") ;
	else fprintf(output_file, ")\n") ;

	if (write_derived_from)
	{
		fprintf(output_file, "derived from grammar ") ;

		if (derived_from_grammar == NULL_VALUE)
			fprintf(output_file, "NULL") ;
		else fprintf(output_file, "%s%d",
			"GR",
			derived_from_grammar) ;

		fprintf(output_file, " and alignment:\n") ;
		if (derived_from_alignment == NIL)
			fprintf(output_file, "NIL\n") ;
		else derived_from_alignment->write_pattern(true, false) ;
		fprintf(output_file, "G = ") ;
	}
	else fprintf(output_file, "G = ") ;
		
	fprintf(output_file, "%3.2f%s%3.2f%s%3.2f%s",
		G,
		", E = ",
		E,
		", score = ",
		score,
		".\n\nGrammar patterns:\n\n") ;

	list_for(pattern1, sequence, list_of_patterns)
	{
		if (write_details)
			pattern1->write_with_details(true) ;
		else pattern1->write_pattern(true, true) ;
	}
} // grammar::write_grammar

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a copy of a grammar. Notice that the list_of_patterns is
**	copied, but the individual patterns within the list are *not*
**	copied.
**
** CALLING SEQUENCE:
**
**	grammar::grammar(grammar &gr) : base_object(gr)
**
** FORMAL ARGUMENTS:
**
**	Return value:	A new grammar.
**
**	gr:				The grammar to be copied.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

grammar::grammar(grammar &gr) : base_object(gr)
{
	derived_from_grammar = gr.get_derived_from_grammar() ;
	derived_from_alignment = gr.get_derived_from_alignment() ;
	G = gr.get_G(); 
	E = gr.get_E(); 
	score = gr.get_score(); 
	ID = grammar_ID_number++ ; 
	basis_for = NIL ;
	list_of_patterns = new group ;

	sequence *pattern1 ;
	gr.initialise() ;
	while (pattern1 = gr.get_next_pattern())
		list_of_patterns->add_child(pattern1) ;

} // grammar::grammar(grammar &gr)

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Copies the details of one grammar into another and makes literal
**	copies of the patterns in the one grammar for inclusion in the
**	other.
**
** CALLING SEQUENCE:
**
**	void grammar::copy_details_and_patterns(grammar *gr)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void.
**
**	gr:				The grammar whose details and patterns are to
**					be copied.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void grammar::copy_details_and_patterns(grammar *gr)
{
	derived_from_grammar = gr->get_derived_from_grammar() ;
	derived_from_alignment = gr->get_derived_from_alignment() ;
	G = gr->get_G(); 
	E = gr->get_E(); 
	score = gr->get_score(); 
	basis_for = NIL ;

	sequence *pattern1, *pattern2 ;
	gr->initialise() ;
	while (pattern1 = gr->get_next_pattern())
	{
		pattern2 = new sequence(*pattern1) ;
		list_of_patterns->add_child(pattern2) ;
	}

} // grammar::copy_details_and_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Computes G a grammar.
**
** CALLING SEQUENCE:
**
**	void grammar::compute_G()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Value for G for the grammar.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void grammar::compute_G()
{
	sequence *pattern1 ;
	double cumulative_G = 0 ;

	list_for(pattern1, sequence, list_of_patterns)
		cumulative_G += pattern1->get_total_cost() ;

	G = cumulative_G ;
} // grammar::compute_G

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Creates an alignment from a list of basic alignments.
**
** CALLING SEQUENCE:
**
**	sequence *combination::make_composite_alignment(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	cnp:			The 'current' New pattern
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	An encoding of the compposite alignment is added to 
**	current_code_patterns.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

sequence *combination::make_composite_alignment(sequence *cnp)
{
	sequence *sub_alignment,
		*composite_alignment = new sequence(COMPOSITE_ALIGNMENT) ;
	int overall_depth = 0, ba_depth, new_row1, new_row2, old_row ;
	symbol *sub_alignment_symbol, *newly_made_column,
		*symbol1 ;
	alignment_element *al_el1, *al_el2 ;
	char *symbol_name ;

	composite_alignment->set_composite_alignment(true) ;

	// Calculate depth of new composite alignment as
	// D = SUM (d_i - 1) + 1, summing over the set of basic alignments
	// and with d representing the depth of each individual alignment.
	// The reasoning is that row 0 is the same for all alignments so
	// we don't need to include it in the depth of each alignment, but
	// we need to add in row 0.

	list_for(sub_alignment, sequence, sub_alignment_list)
	{
		ba_depth = sub_alignment->get_sequence_depth() - 1 ;
		overall_depth += ba_depth ;
	}
	
	overall_depth += 1 ; // Add 1 for the New pattern in row 0.
	
	composite_alignment->set_sequence_depth(overall_depth) ;

	// Now copy the basic alignments into a new composite alignment
	// with each symbol having a depth equal to overall_depth and
	// with each row of each basic alignment given a unique row
	// in the composite alignment.

	symbol *first_symbol, *last_symbol ;

	new_row1 = 1 ; // Row 0 is the same in the original symbol and
		// the new symbol. So the first row in the new symbol
		// for purposes of copying is row 1.

	list_for(sub_alignment, sequence, sub_alignment_list)
	{
		ba_depth = sub_alignment->get_sequence_depth() ;

		first_symbol = (symbol *)sub_alignment->get_first_child() ;
		last_symbol = (symbol *)sub_alignment->get_last_child() ;

		list_for(sub_alignment_symbol, symbol, sub_alignment)
		{
			new_row2 = new_row1 ;
			
			symbol_name = sub_alignment_symbol->get_name() ;
			
			newly_made_column = new symbol(symbol_name, overall_depth,
				NULL_VALUE) ;
			newly_made_column->set_bit_cost(sub_alignment_symbol->
												get_bit_cost()) ;
			newly_made_column->set_is_a_hit(sub_alignment_symbol->
												is_a_hit()) ;
			newly_made_column->set_status(sub_alignment_symbol->
												get_status()) ;
			newly_made_column->set_type(sub_alignment_symbol->
												get_type()) ;
			
			// Now set values for row 0.
			
			al_el1 = sub_alignment_symbol->get_al_el(0) ;
			al_el2 = newly_made_column->get_al_el(0) ;
			al_el2->set_el_obj(al_el1->get_el_obj()) ;
			al_el2->set_original_pattern(al_el1->
				get_original_pattern()) ;
			
			// Set values for other rows.
			
			for (old_row = 1; old_row < ba_depth; old_row++)
			{
				if (new_row2 >= overall_depth)
					abort_run("Anomaly in value of new_row \
						in make_composite_alignment()") ;
				al_el1 = sub_alignment_symbol->get_al_el(old_row) ;
				al_el2 = newly_made_column->get_al_el(new_row2) ;
				al_el2->set_el_obj(al_el1->get_el_obj()) ;
				al_el2->set_original_pattern(al_el1->
					get_original_pattern()) ;
				new_row2++ ;
			}
			
			// Set values for same_column_above,
			// same_column_below and symbol_is_a_hit.
			
			newly_made_column->set_symbol_matches() ;

			composite_alignment->add_child(newly_made_column) ;
		} // End of one basic alignment
		new_row1 = new_row2 ;
	} // End of sub_alignment_list

	composite_alignment->mark_parent_and_int_positions_non_recursive() ;

	// Fill in values for original_pattern in every row of every
	// column. First, find the first column that has a non-NIL
	// value for original_pattern in this row.
	
	sequence *original_pattern ;
	for (new_row1 = 0; new_row1 < overall_depth; new_row1++)
	{
		// Find the original_pattern for this row.
		
		for (symbol1 = (symbol *)composite_alignment->get_first_child();
			symbol1 != NIL; symbol1 = (symbol *)
				composite_alignment->get_next_child())
		{
			original_pattern = symbol1->get_row_pattern(new_row1) ;
			if (original_pattern != NIL) break ;
		}
		
		// Now fill it in right across the alignment.
		
		for (symbol1 = (symbol *)composite_alignment->get_first_child();
			symbol1 != NIL; symbol1 = (symbol *)
				composite_alignment->get_next_child())
		{
			al_el1 = symbol1->get_al_el(new_row1) ;
			al_el1->set_original_pattern(original_pattern) ;
		}
	}

	// Calculate values for NSC, EC, CD, CR and abs_P for
	// the alignment.
	
	composite_alignment->make_code(false) ;

	composite_alignment->set_symbol_matches() ;

	// Print new composite alignment as alignment and as
	// a flat pattern, with and without details.

	composite_alignment->write_out_fully("COMPOSITE ALIGNMENT", 
		NIL, write_section_chars_length, NULL_VALUE, true,
		cnp) ;

	if (show_al_structure)
		composite_alignment->show_al_structure(NIL) ;

	return(composite_alignment) ;

} // combination::make_composite_alignment

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests whether the list of basic alignments in 'this' is a subset
**	of the list of basic alignments in test_comb.
**
** CALLING SEQUENCE:
**
**		bool combination::is_subset_of(combination *test_comb)
**
** FORMAL ARGUMENTS:
**
**		Return value:	true if the basic alignments in 'this' are a subset
**						of the basic alignments in test_comb, false otherwise.
**
**		test_comb:		The combination against which 'this' is to be tested.
**
** IMPLICIT INPUTS:
**
**		NONE
**
** IMPLICIT OUTPUTS:
**
**		NONE
**
** SIDE EFFECTS:
**
**		NONE
**
*/

bool combination::is_subset_of(combination *test_comb)
{
	group *test_sub_alignment_list =
		test_comb->get_sub_alignment_list() ;
	sequence *ba_this, *ba_test ;

	// 'this' combination must not be the same as test_comb.

	if (this == test_comb)
		abort_run("Invalid comparison in combination::is_subset_of().") ;

	list_for(ba_this, sequence, sub_alignment_list)
	{
		list_for(ba_test, sequence, test_sub_alignment_list)
		{
			if (ba_this == ba_test) break ;
		}
		if (ba_test == NIL) return(false) ; // An instance of ba_this
					// has been found which is not present on
					// test_sub_alignment_list. Therefore,
					// sub_alignment_list is *not* a subset of
					// test_sub_alignment_list.
	}
	return(true) ; // Every instance of ba_this is found on
				// test_sub_alignment_list. Therefore,
				// sub_alignment_list *is* a subset of
				// test_sub_alignment_list.
} // combination::is_subset_of

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Prints the score and the list of basic alignments in a combination.
**
** CALLING SEQUENCE:
**
**	void combination::print_combination()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Output to file
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void combination::print_combination()
{
	sequence *sub_alignment ;

	fprintf(output_file, "%s%d%s%1.2f%s",
		"Combination C_ID",
		C_ID,
		" (score ",
		combination_score,
		") sub-alignments:\n\n") ;
	
	bool first_in_list = true ;
	list_for(sub_alignment, sequence, sub_alignment_list)
	{
		if (first_in_list)
		{
			fprintf(output_file, "%s%d",
				"ID",
				sub_alignment->get_ID()) ;
			first_in_list = false ;
		}
		else
		{
			fprintf(output_file, "%s%d",
				", ID",
				sub_alignment->get_ID()) ;
		}
	}

	fprintf(output_file, "\n\n") ;
} // combination::print_sub_alignments

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Copy constructor for class combination.
**
** CALLING SEQUENCE:
**
**	combination::combination(combination &comb1) : base_object(comb1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	Creates a copy of the input combination
**
**	comb1:			The combination to be copied.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

combination::combination(combination &comb1) : base_object(comb1)
{
	sequence *sub_alignment ;
	int i ;

	C_ID = combination_ID_number++ ; 
	
	combination_score = comb1.combination_score ;
	
	len_fit_seq = comb1.len_fit_seq ;

	if (len_fit_seq >= MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("len_fit_seq too long in combination") ;
	for (i = 0; i < len_fit_seq; i++)
		fitting_sequence[i] = comb1.fitting_sequence[i] ;
	
	group *temp_list = comb1.sub_alignment_list ;
	sub_alignment_list = new group ;
	for (sub_alignment = (sequence *)temp_list->get_first_child();
		sub_alignment != NIL; sub_alignment = (sequence *)
			temp_list->get_next_child())
	{
		sub_alignment_list->add_child(sub_alignment) ;
	}
} // combination::combination(combination &comb1)

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This method in class combination tests whether or not a given basic
**	alignment 'fits' into the combination. A basic combination fits if
**	all the symbols from New that it covers have not already been marked
**	as true in the fitting _sequence of 'this'.
**
** CALLING SEQUENCE:
**
**	bool combination::can_accept(int pos_new_first, 
**		int pos_new_last)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if sub_alignment fits into
**					fitting _sequence, otherwise false.
**
**	pos_new_first:	The integer position of the first hit
**					symbol from current_new_pattern in bal1.
**	pos_new_last:	The integer position of the last hit
**					symbol from current_new_pattern in bal1.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool combination::can_accept(int pos_new_first, 
	int pos_new_last)
{
	for (int i = pos_new_first; i <= pos_new_last; i++)
		if (fitting_sequence[i] == true) return(false) ;
		
	return(true) ;
} // combination::can_accept

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a 'basic' alignment to a combination.
**
** CALLING SEQUENCE:
**
**	void combination::add_sub_alignment(sequence *bal1,
**		int bal1_pos_new_first, int bal1_pos_new_last,
**		sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	bal1:				The sub_alignment to be added to 'this'.
**	bal1_pos_new_first:	The integer position of the first hit
**						symbol from current_new_pattern in bal1.
**	bal1_pos_new_last:	The integer position of the last hit
**						symbol from current_new_pattern in bal1.
**	cnp:				The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Addition to the structure of 'this'. The 'coverage' of the
**	current pattern from New by the newly-added basic alignment
**	is marked in fitting_sequence.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void combination::add_sub_alignment(sequence *bal1,
	int bal1_pos_new_first, int bal1_pos_new_last,
	sequence *cnp)
{
	sequence *bal2 ;
	symbol *symbol1, *symbol_new ;
	int bal2_pos_new_first ;
	
	// Add sub_alignment to sub_alignment_list in the
	// position in the list that corresponds to the order
	// of the alignments relative to the current pattern from New.
	// This is done to facilitate the building of composite alignments
	// in make_composite_alignment.

	list_for(bal2, sequence, sub_alignment_list)	
	{
		// Find the first symbol in bal2 that contains a symbol
		// from current_new_pattern and find the position of
		// that symbol in current_new_pattern.

		list_for(symbol1, symbol, bal2)					
		{
			symbol_new = symbol1->get_row_symbol(0) ;
			if (symbol_new != NIL) break ;
		}
					
		if (symbol1 == NIL) abort_run("Error in add_sub_alignment()") ;
					
		bal2_pos_new_first = symbol1->get_row_orig_int_pos(0) ;
					
		// Compare this with the corresponding integer position
		// of the first hit symbol from current_new_pattern
		// in sub_alignment.
					
		if (bal1_pos_new_first < bal2_pos_new_first) break ;
	}
				
	if (bal2 == NIL) sub_alignment_list->add_child(bal1) ;
	else sub_alignment_list->precede(bal1, bal2) ;
				
	combination_score += bal1->get_compression_difference() ;
				
	// Now mark the entries in 'fitting_sequence' that are
	// 'covered' by the newly-added basic alignment.
				
	for (int i = bal1_pos_new_first; i <= bal1_pos_new_last; i++)
		fitting_sequence[i] = true ;

	#if DIAGNOSTIC5

	fprintf(output_file, "%s%d%s",
		"Combination C_ID",
		C_ID,
		" is derived from alignments: ") ;

	sub_alignment_list->write_IDs(NULL_VALUE, cnp) ;

	#endif

} // combination::add_sub_alignment

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks to see whether a given 'reference' class symbol (with
**	status CONTENTS) occurs once or more than once as an IDENTIFICATION
**	symbol in the same grammar. If a single pattern is found that contains
**	the given class symbol as an IDENTIFICATION symbol, then the function
**	returns that pattern. If more than one pattern is found, the function
**	returns NIL.
**
** CALLING SEQUENCE:
**
**	sequence *single_reference(symbol *ref1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

sequence *single_reference(symbol *ref1, grammar *gr1)
{
	sequence *pattern1, *single_referent ;
	symbol *symbol1 ;
	int ref_counter = 0, id_counter = 0 ;
	list_element *el_pos1, *el_pos2 ;
	group *list_of_patterns = gr1->list_of_patterns ;

	// Check that the ref1 symbol type occurs only once as
	// a CONTENTS symbol and only once as an IDENTIFICATION symbol.

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos1)
	{
		if (pattern1->get_origin() == CODE_PATTERN) continue ;
		el_pos2 = NIL ;
		list_for_el_pos(symbol1, symbol, pattern1, el_pos2)
		{
			if (symbol1->name_matches(ref1))
			{
				if (symbol1->get_status() == CONTENTS)
					ref_counter++ ;
				else
				{
					id_counter++ ;
					single_referent = pattern1 ;
				}
			}
		}
	}

	if (ref_counter == 1 && id_counter == 1)
		return(single_referent) ;
	else return(NIL) ;
} // single_reference

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Examines a grammar to find patterns that are referenced from one
**	context and only one context and where there is no other pattern
**	that is referenced from that context. Any such pattern is merged
**	with the context pattern in a newly-created pattern that
**	replaces the context pattern and the contained pattern as 
**	they appear in the grammar. Corresponding adjustments are made
**	in the CODE_PATTERNs.
**
**	This kind of merging can mean that other patterns fall into the 
**	same category. So the process needs to be repeated to check for
**	that kind of possibility - and so on until no more merging can be
**	done.
**
** CALLING SEQUENCE:
**
**	void grammar::merge_patterns()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void grammar::merge_patterns()
{
	sequence *pattern1, *new_pattern, *single_ref ;
	symbol *symbol1, *symbol2, *symbol3, *symbol4,
		*left_bracket, *right_bracket ;
	list_element *el_pos1, *el_pos2, *el_pos3 ;
	bool done = false, patterns_have_been_merged = false ;
	int fr_single_ref, fr_pattern1, lower_frequency ;

	while (done == false)
	{
		done = true ;
		el_pos1 = NIL ;
		list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos1)
		{
			if (pattern1->get_origin() == CODE_PATTERN) continue ;
			el_pos2 = NIL ;
			list_for_el_pos(symbol1, symbol, pattern1, el_pos2)
			{
				if (symbol1->get_status() != CONTENTS) continue ;
				if (symbol1->get_type() != CONTEXT_SYMBOL) continue ;
				single_ref = single_reference(symbol1, this) ;
				if (single_ref == NIL) continue ;

				// Merge single_ref with pattern1 (in a new copy).

				new_pattern = new sequence(*pattern1) ;

				// Find the 'reference' to single_ref, copy in the
				// CONTENTS symbols from single_ref and
				// extract the 'reference' symbols.

				list_for(symbol2, symbol, new_pattern)
				{
					if (symbol2->get_type() == LEFT_BRACKET)
						left_bracket = symbol2 ;
					if (symbol2->name_matches(symbol1))
					{
						right_bracket =
							(symbol *)new_pattern->get_next_child() ;
						if (right_bracket->get_type() != RIGHT_BRACKET)
							abort_run("Anomaly in \
								grammar::merge_patterns().") ;
						break ;
					}
				}

				if (symbol2 == NIL)
					abort_run("Anomaly in grammar::merge_patterns().") ;

				// Copy the CONTENTS symbols of single_ref into new_pattern
				// immediately before left_bracket.

				list_for(symbol3, symbol, single_ref)
				{
					if (symbol3->get_status() != CONTENTS) continue ;
					symbol4 = new symbol(*symbol3) ;
					new_pattern->precede(symbol4, left_bracket) ;
				}

				// Delete the 'reference' symbols in new_pattern.

				new_pattern->delete_child(left_bracket) ;
				new_pattern->delete_child(symbol2) ;
				new_pattern->delete_child(right_bracket) ;

				new_pattern->
					mark_parent_and_int_positions_non_recursive() ;

				// Set the frequency of new_pattern to be the lower
				// of single_ref and pattern1.

				fr_single_ref = single_ref->get_frequency() ;
				fr_pattern1 = pattern1->get_frequency() ;
				lower_frequency = (fr_pattern1 < fr_single_ref)
									? fr_pattern1 : fr_single_ref ;
				new_pattern->set_frequency(lower_frequency) ;

				list_of_patterns->delete_child(pattern1) ;
				list_of_patterns->delete_child(single_ref) ;
				list_of_patterns->add_child(new_pattern) ;

				patterns_have_been_merged = true ;
				done = false ;
				goto L1 ;
			}
		}
		L1: ;
	}

	if (patterns_have_been_merged)
	{
		// Examine the CODE_PATTERNs and remove all
		// CLASS_SYMBOLs that do not appear anywhere in
		// the main grammar.

		// First, compile a list of the CLASS_SYMBOLs in
		// the CODE_PATTERNs.

		group *class_symbols_in_code_patterns = new group ;
		bool class_symbol_found ;

		el_pos3 = NIL ;
		list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos3)
		{
			if (pattern1->get_origin() != CODE_PATTERN) continue ;
			list_for(symbol1, symbol, pattern1)
			{
				if (symbol1->get_type() != CONTEXT_SYMBOL) continue ;
				if (class_symbols_in_code_patterns->
					contains_copy_of(symbol1) == false)
				{
					symbol2 = new symbol(*symbol1) ;
					class_symbols_in_code_patterns->add_child(symbol2) ;
				}
			}
		}

		// Now look at the symbols in class_symbols_in_code_patterns
		// to find any that do not have copies in the patterns of
		// the main grammar. Any such symbols are removed from the
		// code patterns.

		list_for(symbol1, symbol, class_symbols_in_code_patterns)
		{
			el_pos1 = NIL ;
			class_symbol_found = false ;
			list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos1)
			{
				if (pattern1->get_origin() == CODE_PATTERN) continue ;

				// pattern1 is in the main grammar.

				el_pos2 = NIL ;
				list_for_el_pos(symbol2, symbol, pattern1, el_pos2)
				{
					if (symbol1->name_matches(symbol2))
					{
						class_symbol_found = true ;
						goto L2 ;
					}
				}
			}
			L2: if (class_symbol_found) continue ;

			// Delete copies of symbol1 wherever they
			// occur in the CODE_PATTERNs.

			el_pos3 = NIL ;
			list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos3)
			{
				if (pattern1->get_origin() != CODE_PATTERN) continue ;
				while (symbol2 = pattern1->contains_copy_of(symbol1))
					pattern1->delete_child(symbol2) ;
			}
		}
		
		class_symbols_in_code_patterns->delete_children() ;
		delete class_symbols_in_code_patterns ;

		initialise() ;
		while (pattern1 = get_next_pattern())
			pattern1->compute_costs() ;

		compute_G() ;
		sum_G_and_E() ;

		// Write out the grammar in its new form.

		fprintf(output_file, "%s%d%s",
			"GRAMMAR GR",
			this->get_ID(),
			" AFTER MERGING OF PATTERNS\n\n") ;
			
		write_grammar(false, false) ;
	}
	else fprintf(output_file, "%s%d%s",
		"No patterns to be merged in grammar GR",
		this->get_ID(),
		"\n\n") ;

} // grammar::merge_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Determines whether or not a given class symbol (from
**	a CODE_PATTERN) is used as an ID symbol in the main grammar.
**
** CALLING SEQUENCE:
**
**	bool grammar::is_ID_symbol(symbol *s1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if s1 is an ID symbol within the grammar, false
**					otherwise.
**
**	s1:				The class symbol to be tested.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool grammar::is_ID_symbol(symbol *s1)
{
	sequence *pattern1 ;
	symbol *symbol1 ;
	list_element *el_pos1, *el_pos2 ;

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos1)
	{
		if (pattern1->get_origin() == CODE_PATTERN) continue ;
		el_pos2 = NIL ;
		list_for_el_pos(symbol1, symbol, pattern1, el_pos2)
		{
			if (symbol1->get_type() == LEFT_BRACKET) continue ;
			if (symbol1->get_status() == CONTENTS) break ;
			if (symbol1->name_matches(s1)) return(true) ;
		}
	}

	return(false) ;
} // grammar::is_ID_symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Determines whether or not a given class symbol is referenced within
**	the grammar patterns.
**
** CALLING SEQUENCE:
**
**	bool grammar::is_referenced(symbol *s1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if s1 is referenced within the grammar, false
**					otherwise.
**
**	s1:				The class symbol to be tested.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool grammar::is_referenced(symbol *s1)
{
	sequence *pattern1 ;
	symbol *symbol1 ;
	list_element *el_pos1, *el_pos2 ;

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos1)
	{
		el_pos2 = NIL ;
		list_for_el_pos(symbol1, symbol, pattern1, el_pos2)
		{
			if (symbol1->get_type() == LEFT_BRACKET) continue ;
			if (symbol1->get_status() != CONTENTS) continue ;
			if (symbol1->name_matches(s1)) return(true) ;
		}
	}

	return(false) ;
} // grammar::is_referenced

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This method checks each pattern in the grammar to ensure that 
**	it has enough CONTEXT_SYMBOLs to ensure that it can be 
**	identified uniquely in the grammar ***but not more than that***. 
**	If too many context symbols are found, the excess are removed 
**	provided that they are not used as 'references' in any of the 
**	patterns in the grammar. Each pattern retains its
**	UNIQUE_ID_SYMBOL.
**
** CALLING SEQUENCE:
**
**	void grammar::clean_up(int original_ID)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	original_ID		Where a grammar has been copied, this is the ID
**					of the original grammar to be used in writing out.
**					If it is NULL_VALUE, the ID of the current grammar
**					is used.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void grammar::clean_up(int original_ID)
{
	sequence *pattern1 ;
	symbol *symbol1 ;
	list_element *el_pos1, *el_pos2 ;
	symbol *scratch_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	int fe_scratch_array, i, number_of_CLASS_ID_symbols ;

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, list_of_patterns, el_pos1)
	{
		fe_scratch_array = 0 ;
		el_pos2 = NIL ;
		list_for_el_pos(symbol1, symbol, pattern1, el_pos2)
		{
			if (symbol1->get_type() != CONTEXT_SYMBOL) continue ;
			if (symbol1->get_status() != IDENTIFICATION) break ;

			// symbol1 is an IDENTIFICATION CONTEXT_SYMBOL.

			if (is_referenced(symbol1)) continue ; // This symbol
				// is referenced from within the grammar.

			// Make an entry in scratch_array[].

			scratch_array[fe_scratch_array] = symbol1 ;
			plus_one(&fe_scratch_array, MEDIUM_SCRATCH_ARRAY_SIZE,
				"Array overflow in grammar::clean_up().") ;
		}

		// Now delete all the non-referenced IDENTIFICATION CLASS_SYMBOLs 
		// making sure that the pattern contains at least one
		// IDENTIFICATION CONTEXT_SYMBOL.

		for (i = 0; i < fe_scratch_array; i++)
		{
			number_of_CLASS_ID_symbols = 
				pattern1->find_number_of_CLASS_ID_symbols() ;
			if (number_of_CLASS_ID_symbols > 1)
				pattern1->delete_child(scratch_array[i]) ;
			else break ;
		}
	}

	initialise() ;
	while (pattern1 = get_next_pattern())
		pattern1->compute_costs() ;

	compute_G() ;
	sum_G_and_E() ;

	// Now write out the grammar in its cleaned-up form.

	fprintf(output_file, "CLEANED UP GRAMMAR GR") ;
	if (original_ID == NULL_VALUE)
		fprintf(output_file, "%d", this->get_ID()) ;
	else fprintf(output_file, "%d", original_ID) ;
	fprintf(output_file, "\n\n") ;
		
	write_grammar(false, false) ;

} // grammar::clean_up

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Gets the integer position of the original pattern associated
**	with this alignment element.
**
** CALLING SEQUENCE:
**
**	int alignment_element::get_orig_patt_int_pos()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

int alignment_element::get_orig_patt_int_pos()
{
	symbol *s1 = (symbol *)get_el_obj() ;
	if (s1 == NIL) return(NULL_VALUE) ;
	else return(original_pattern->find_int_pos_by_child(s1)) ;
} // alignment_element::get_orig_patt_int_pos

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For diagnostic purposes.
**
** CALLING SEQUENCE:
**
**	void alignment_element::show_al_structure()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Printed output
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void alignment_element::show_al_structure()
{
	symbol *symbol1 ;

	if (el_obj != NIL)
	{
		fprintf(output_file, "Symbol ") ;
		symbol1 = (symbol *)el_obj ;

		fprintf(output_file, "%s", symbol1->get_name()) ;
	}
	else fprintf(output_file, "No symbol") ;
	fprintf(output_file, "%s%d%s%d%s",
		", same_column_above ", same_column_above,
		", same_column_below ", same_column_below,
		", original_pattern ") ;
	if (original_pattern != NIL)
		original_pattern->print_ID() ;
	else fprintf(output_file, "NIL") ;
	fprintf(output_file, "%s%d%s",
		",\norig_patt_int_pos ", get_orig_patt_int_pos(), "\n") ;
} // alignment_element::show_al_structure

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	From information in symbol_types_in_old this method assigns
**	a frequency value to 'this' symbol and a bit_cost.
**
** CALLING SEQUENCE:
**
**	void symbol::assign_frequency_and_cost()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	symbol_types_in_old
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void symbol::assign_frequency_and_cost()
{
	symbol *symbol_type ;

	list_for(symbol_type, symbol, symbol_types_in_old)
	{
		if (strcmp(symbol_type->get_name(), this->get_name()) != NIL)
			continue ;
		set_frequency(symbol_type->get_frequency()) ;
		set_bit_cost(symbol_type->get_bit_cost()) ;
		return ;
	}

	// No match was found for 'this' symbol in symbol_types_in_old
	// so it must be given arbitrary values for frequency
	// and bit_cost.

	set_frequency(1) ;
	if (type == LEFT_BRACKET || type == RIGHT_BRACKET)
		set_bit_cost(BRACKET_BIT_COST) ;
	else if (type == CONTEXT_SYMBOL || type == UNIQUE_ID_SYMBOL)
		set_bit_cost(average_CONTEXT_SYMBOL_type_cost) ;
	else set_bit_cost(average_symbol_type_cost) ;
} // symbol::assign_frequency_and_cost

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Deletion of a symbol
**
** CALLING SEQUENCE:
**
**	symbol::~symbol()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

symbol::~symbol()
{
	delete[] name ;
	delete[] al_el_array ; // Notice
		// that deletion of al_el_array does *not* delete
		// any el_obj which may be attached to one or
		// alignment elements in the al_el_array.
} // symbol::~symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Constructor for class symbol.
**
** CALLING SEQUENCE:
**
**	symbol::symbol(char *nm, int al_depth, int hn_ID) : base_object()
**
** FORMAL ARGUMENTS:
**
**	Return value:
**
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol::symbol(char *nm, int al_depth, int hn_ID) : base_object()
{
	name = NIL ;
	if (nm == NIL) {type = NULL_VALUE ;}
	else set_name(nm) ;
	bit_cost = NULL_VALUE ;
	status = NULL_VALUE ;
	type = NULL_VALUE ;
	sequence_depth = al_depth ;
	h_node_ID = hn_ID ;
	symbol_is_a_hit = false ;
	frequency = 1 ;
	if (al_depth == NULL_VALUE || al_depth == 1) al_el_array = NIL ;
	else
	{
		al_el_array = new alignment_element[al_depth] ;
		for (int i = 0; i < al_depth; i++)
			al_el_array[i].set_el_obj(NIL) ;
	}
} // symbol::symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a copy of a symbol. If the symbol contains 2 or more rows,
**	it contains a new al_el_array[] but all the pointers within this
**	array are to the original structures pointed to from the symbol
**	which is being copied. Those structures are not themselves copied.
**
** CALLING SEQUENCE:
**
**	symbol::symbol(symbol &s) : base_object(s)
**
** FORMAL ARGUMENTS:
**
**	Return value:	NONE
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol::symbol(symbol &s) : base_object(s)
{
	// The value of el_obj for the copy points to the start of
	// a new array of al_els.
	
	int row1 ;
	
	name = NIL ;
	name = new char[strlen(s.get_name()) + 1] ;
	strcpy(name, s.get_name()) ;
	bit_cost = s.get_bit_cost() ;
	type = s.get_type() ;
	status = s.get_status() ;
	sequence_depth = s.get_sequence_depth() ;
	h_node_ID = s.get_h_node_ID() ;
	symbol_is_a_hit = s.is_a_hit() ;
	frequency = s.get_frequency() ;
	
	if (sequence_depth != NULL_VALUE && sequence_depth != 1)
	{
		// Patterns and symbols with a depth of 1
		// do not have any al_el_array[].
		
		al_el_array = new alignment_element[sequence_depth] ;
		
		for (row1 = 0; row1 < sequence_depth; row1++)
			*(al_el_array + row1) = *((s.al_el_array) + row1) ;
	}
	else al_el_array = NIL ;
} // symbol::symbol(&s)

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks down the column of an alignment to see whether there
**	are any symbols in the column that have the status CONTENTS. If
**	there is one or more such symbols, the method returns true,
**	otherwise it returns false.
**
** CALLING SEQUENCE:
**
**	bool symbol::contains_contents_symbol()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the column contains a CONTENTS symbol,
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool symbol::contains_contents_symbol()
{
	symbol *symbol1 ;
	int i ;

	for (i = 0; i < sequence_depth; i++)
	{
		symbol1 = get_row_symbol(i) ;
		if (symbol1 != NIL)
		{
			if (symbol1->get_status() == CONTENTS) return(true) ;
		}
	}

	return(false) ;
	
} // symbol::contains_contents_symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a copy of 'this' but without any information about rows. It
**	assumes a depth of 1.
**
** CALLING SEQUENCE:
**
**	symbol *symbol::shallow_copy()
**
** FORMAL ARGUMENTS:
**
**	Return value:
**
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol *symbol::shallow_copy()
{
	symbol *copy_symbol = new symbol(this->get_name(), 1, NULL_VALUE) ;

	copy_symbol->set_bit_cost(this->get_bit_cost()) ;
	copy_symbol->set_type(this->get_type()) ;
	copy_symbol->set_status(this->get_status()) ;
	copy_symbol->set_sequence_depth(1) ;
	copy_symbol->set_h_node_ID(this->get_h_node_ID()) ;
	copy_symbol->set_is_a_hit(this->is_a_hit()) ;
	copy_symbol->set_al_el_array(NIL) ;

	return(copy_symbol) ;

} // symbol::shallow_copy

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For a column within an alignment, puts in the correct values in
**	for same_column_above and same_column_below. The method also
**	sets symbol_is_a_hit as false if the column contains one symbol
**	and sets it as true if the column contains more than one symbol.
**
** CALLING SEQUENCE:
**
**	void symbol::set_symbol_matches()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Values for same_column_above and same_column_below in
**	column1.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void symbol::set_symbol_matches()
{
	int i, j, column_depth = this->get_sequence_depth(),
		symbol_counter = 0 ;
	alignment_element *al_el1, *al_el2 ;
	
	for (i = 0; i < column_depth; i++)
	{
		al_el1 = this->get_al_el(i) ;
		if (al_el1->get_el_obj() == NIL) continue ;
		symbol_counter++ ;
		for (j = i + 1; j < column_depth; j++)
		{
			al_el2 = this->get_al_el(j) ;
			if (al_el2->get_el_obj() != NIL) break ;
		}
		if (j >= column_depth) break ;
		al_el1->set_same_column_below(j) ;
		al_el2->set_same_column_above(i) ;
	}

	if (symbol_counter == 1) symbol_is_a_hit = false ;
	else if (symbol_counter > 1) symbol_is_a_hit = true ;
	else abort_run("Invalid value for symbol_count \
		in symbol::set_symbol_matches()") ;
} // symbol::set_symbol_matches

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For diagnostic purposes.
**
** CALLING SEQUENCE:
**
**	void symbol::show_al_structure()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Printout of the name of the column
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void symbol::show_al_structure()
{
	int i ;
	
	fprintf(output_file, "%s%d%s",
		"sequence_depth = ", sequence_depth,
		", hit node ID = ") ;

	if (h_node_ID == 0) fprintf(output_file, "NIL") ;
	else if (h_node_ID == NULL_VALUE)
		fprintf(output_file, "NULL_VALUE") ;
	else fprintf(output_file, "%d",
		h_node_ID) ;

	fprintf(output_file, ", is_a_hit = ") ;

	if (symbol_is_a_hit)
		fprintf(output_file, "true") ;
	else fprintf(output_file, "false") ;

	fprintf(output_file, "\n") ;
	for (i = 0; i < sequence_depth; i++)
		al_el_array[i].show_al_structure() ;
	fprintf(output_file, "\n") ;
} // symbol::show_al_structure

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Recursive copy constructor for a tree object.
**
** CALLING SEQUENCE:
**
**	tree_object::tree_object(tree_object &tr_obj) : base_object(tr_obj)
**
** FORMAL ARGUMENTS:
**
**	Return value:	NONE
**
**	tr_obj: 	The object to be copied.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

tree_object::tree_object(tree_object &tr_obj) : base_object(tr_obj)
{
	base_object *child, *new_child ;
	
	first_element = NIL ;
	current_el_pos = NIL ;
	number_of_children = tr_obj.number_of_children ;
	
	// Now make a 'deep' copy of the structure of sequence columns and
	// sequence elements.
	
	tr_obj.initialise() ;
	while (child = tr_obj.get_next_child())
	{
		// The following statement makes a copy of al_col2 including
		// copies of the constituent al_els.
		
		new_child = child->clone() ;
		
		this->add_child(new_child) ;
	}
	
	this->mark_parent_and_int_positions_non_recursive() ; // take care!
		// This alters the value of the 'parent' field.
	
} // tree_object::tree_object(tree_object &)

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Sorts the children of a tree_object by their compression_difference
**	scores.
**
**	It is assumed that all the children of 'this' are tree objects
**	(eg patterns).
**
** CALLING SEQUENCE:
**
**	void tree_object::sort_children()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Children in sort order
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void tree_object::sort_children()
{
	cost_tree_object *child, *best_child ;
	group *group_of_children = new group ;
	double best_CD, child_CD ;

	while (true)
	{
		if (this->is_empty()) break ;

		// Find the child with the highest CD.

		best_CD = LOW_VALUE ;
		best_child = NIL ;
		list_for(child, cost_tree_object, this)
		{
			child_CD = child->get_compression_difference() ;
			if (child_CD > best_CD)
			{
				best_CD = child_CD ;
				best_child = child ;
			}
		}

		if (best_child == NIL)
			abort_run("No best child found in tree_object::sort_children()") ;

		this->extract_child(best_child) ;
		group_of_children->add_child(best_child) ;
	}

	// Now put the children back.

	while (child = (cost_tree_object *)group_of_children->
		extract_first_child())
			this->add_child(child) ;

	delete group_of_children ;

} // tree_object::sort_children

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Arranges the symbols in a sequence or a group in alpha-numeric order of
**	their name fields. The method is not valid (and will fail) if
**	the sequence or group is not composed entirely of symbols. 
**
** CALLING SEQUENCE:
**
**	void tree_object::sort_by_name()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void tree_object::sort_by_name()
{
	int i, string_comparison, fe_symbol_array ;
	symbol *symbol_array[LARGE_SCRATCH_ARRAY_SIZE], *symbol1, *symbol2 ;
	const char *s1, *s2 ;
	base_object *obj1 ;
	
	// Transfer children from 'this' to symbol_array[] and release
	// from 'this'.
	
	this->initialise() ;
	i = 0 ;
	while (obj1 = this->get_next_child())
	{
		if (obj1->is_symbol() == false)
			abort_run("Invalid object in sort_by_name()") ;
		symbol1 = (symbol *)obj1 ;
		symbol_array[i++] = symbol1 ;
		if (i >= LARGE_SCRATCH_ARRAY_SIZE)
			abort_run("Array overflow in sort_by_name") ;
	}
	fe_symbol_array = i ;
	this->release_children() ;
	
	// Now transfer them back to this, inserting them in
	// alpha-numeric order.
	
	for (i = 0; i < fe_symbol_array; i++)
	{
		symbol1 = symbol_array[i] ;
		if (this->is_empty())
		{
			this->add_child(symbol1) ;
			continue ;
		}
		
		// There is at least one symbol in this ;
		
		this->initialise() ;
		while (symbol2 = (symbol *)this->get_next_child())
		{
			s1 = symbol1->get_name() ;
			s2 = symbol2->get_name() ;
			string_comparison = strcmp(s1, s2) ;
			if (string_comparison < 0)
			{
				this->precede(symbol1, symbol2) ;
				goto L1 ;
			}
		}
		
		// If this point is reached, this means that symbol1 comes
		// after the last symbol in this.
		
		this->add_child(symbol1) ;
		
		L1: ;
	}
} // tree_object::sort_by_name

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a new object to the end of the message-receiving
**	object. If the new object is NIL, nothing happens.
**
**	Notice that the position of current_el_pos
**	is not changed by adding a new child to an object.
**
** CALLING SEQUENCE:
**
**	void tree_object::add_child(base_object *child)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	child:			The new base_object to be added.
**
** IMPLICIT INPUTS:
**
**	Functions:		new_element
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE. Notice, in particular, that the position of current_el_pos
**	is not changed by adding a new child to an object.
*/

void tree_object::add_child(base_object *child)
{
	list_element *temp1, *temp2, *next ;
	
	if (child == NIL) return ;
	temp1 = new list_element(child) ;
	temp2 = first_element ;
	if (temp2 == NIL)
	{
		first_element = temp1 ;
		this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
		return ;
	}
	while (next = temp2->get_next()) temp2 = next;
	temp2->set_next(temp1) ;
	this->mark_parent_and_int_positions_non_recursive() ; // take 
	// care! This alters the value of the 'parent' field.
} /* tree_object::add_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a new object to the beginning of 'this' object.
**	If the new object is NIL, nothing happens.
**
** CALLING SEQUENCE:
**
**	void tree_object::add_child_at_start(base_object *child)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	child:			The new object to be added.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void tree_object::add_child_at_start(base_object *child)
{
	list_element *temp1, *temp2 ;
	
	if (child == NIL) 
		abort_run("NIL child for add_child_at_start") ;
	temp1 = new list_element(child) ;
	temp2 = first_element ;
	first_element = temp1 ;
	temp1->set_next(temp2) ;
	this->mark_parent_and_int_positions_non_recursive() ; // take 
	// care! This alters the value of the 'parent' field.
} /* tree_object::add_child_at_start */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Extracts (unlinks) an specific object from a composite object.
**
** CALLING SEQUENCE:
**
**	void tree_object::extract_child(base_object *child) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	void.
**
**	child:			Node to be extracted.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	The object is removed from the parent structure but is not deleted
**	(i.e. it's heap storage is still allocated).
*/

void tree_object::extract_child(base_object *child)
{
	list_element *position, *posx;
	base_object *temp;
	
	if (child == NIL) abort_run("Invalid parameter to extract_child") ;
	position = NIL ;
	temp = this->get_next_child_by_el_pos(&position) ;
	
	if (temp == child)
	{
		first_element = position->get_next();
		delete position ;
		this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
		return ;
	}
	
	while (true)
	{
		posx = position;
		temp = this->get_next_child_by_el_pos(&position) ;
		if (temp == NIL)
			abort_run("Child not found in extract_child") ;
		if (temp == child) break;
	}
	
	posx->set_next(position->get_next()) ;
	delete position ;
	this->mark_parent_and_int_positions_non_recursive() ; // take 
	// care! This alters the value of the 'parent' field.
} /* tree_object::extract_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	'Gets' the children of an object in succession, ie it fetches
**	their addresses without disturbing their positions in the object.
**	If the value of *position is NIL, the function
**	gets the first child and sets *position to the position of that
**	child. Otherwise it gets the child following *position and 
**	updates *position. It returns NIL when there are no more children
**	to be fetched.
**
** CALLING SEQUENCE:
**
**	base_object *tree_object::get_next_child()
**
** FORMAL ARGUMENTS:
**
**	Return value:	The child being fetched. NIL if there are no
**					more children to be fetched.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

base_object *tree_object::get_next_child()
{
	if (current_el_pos == NIL)
	{
		/* This is the signal to get the first child of 'this',
		if any. */
		
		current_el_pos = this->first_element;
		if (current_el_pos == NIL) return(NIL) ;
		else return((current_el_pos)->get_el_obj()) ;
	} 
	else
	{
		/* In this case up-date current_el_pos
		and get the corresponding child. */
		
		current_el_pos = (current_el_pos)->get_next() ;
		if (current_el_pos == NIL)
			return(NIL) ;
		else return((current_el_pos)->get_el_obj()) ;
	}
} /* tree_object::get_next_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	'Gets' the children of an object in succession, ie it fetches
**	their addresses without disturbing their positions in the object.
**	If the value of *position is NIL, the function
**	gets the first child and sets *position to the position of that
**	child. Otherwise it gets the child following *position and 
**	updates *position. It returns NIL when there are no more children
**	to be fetched.
**
** CALLING SEQUENCE:
**
**	base_object *tree_object::get_next_child_by_el_pos(list_element 
**					**position)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The child being fetched. NIL if there are no
**					more children to be fetched.
**
**	position:		The address of the address of the element
**					of the child which was last returned.
**
** IMPLICIT INPUTS:
**
**	position
**
** IMPLICIT OUTPUTS:
**
**	The value of *position in the function which calls this
**	function is up-dated.
**
** SIDE EFFECTS:
**
**	NONE
*/

base_object *tree_object::get_next_child_by_el_pos(list_element **position)
{
	if (*position == NIL)
	{
		/* This is the signal to get the first child of 'this',
		if any. */
		
		*position = this->first_element;
		if (*position == NIL) return(NIL) ;
		else return((*position)->get_el_obj()) ;
	} 
	else
	{
		/* In this case up-date *position and get the corresponding
		child. */
		
		*position = (*position)->get_next() ;
		if (*position == NIL)
			return(NIL) ;
		else return((*position)->get_el_obj()) ;
	}
} /* tree_object::get_next_child_by_el_pos */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	'Gets' the list elements of an object in (reverse) succession,
**	ie it fetches their addresses without disturbing their positions
**	in the object. If the value of position is NIL, the function
**	gets the last el_pos. Otherwise it gets the el_pos preceding *position.
**	It returns NIL when there are no more list_elements to be fetched.
**
** CALLING SEQUENCE:
**
**	list_element *tree_object::get_preceding_el_pos(list_element *position)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The list_element being fetched. NIL if there are no
**					more list_elements to be fetched.
**
**	position:		The reference position.
**
** IMPLICIT INPUTS:
**
**	position
**
** IMPLICIT OUTPUTS:
**
**	NONE.
**
** SIDE EFFECTS:
**
**	NONE
*/

list_element *tree_object::get_preceding_el_pos(list_element *position)
{
	list_element *pos1, *pos2 ;
	
	if (first_element == NIL)
		return(NIL) ;
	
	if (position == NIL)
	{
		// This is the signal to get the last list_element of 'this',
		// if any.
		
		return(get_last_el_pos()) ;
	}
	
	// position is not NIL.
	
	pos1 = NIL ;
	pos2 = first_element ;
	while (pos2 != position)
	{
		pos1 = pos2 ;
		pos2 = pos2->get_next() ;
	}
	
	return(pos1) ;
	
} // tree_object::get_preceding_el_pos

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	'Gets' the child of an object preceding a given child. If the
**	given child is the first child, or if there is only one child,
**	the function returns NIL. If the given child is NIL,
**	the function returns an error.
**
** CALLING SEQUENCE:
**
**	base_object *tree_object::get_preceding_child(base_object *child)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The child before child. NIL if there is
**					only one child in 'this'.
**
**	child:			The given child whose predecessor is to be found.
**
** IMPLICIT INPUTS:
**
**	position
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

base_object *tree_object::get_preceding_child(base_object *child)
{
	base_object *preceding_child = NIL, *child1 ;
	list_element *pos1 ;
	
	if (child == NIL) abort_run("NIL parameter for get_preceding_child") ;
	
	pos1 = NIL ;
	while (child1 = this->get_next_child_by_el_pos(&pos1))
	{
		if (child1 == child) return(preceding_child) ;
		preceding_child = child1 ;
	}
	
	abort_run("child not found in get_preceding_child") ;
	
	return(NIL) ;
} /* tree_object::get_preceding_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	'Gets' the children of an object in (reverse) succession, ie it fetches
**	their addresses without disturbing their positions in the object.
**	If the value of position is NIL, the function
**	gets the last child and sets *position to the position of that
**	child. Otherwise it gets the child preceding *position and 
**	updates *position. It returns NIL when there are no more children
**	to be fetched.
**
** CALLING SEQUENCE:
**
**	base_object *tree_object::
**		get_preceding_child_by_el_pos(list_element **position)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The child being fetched. NIL if there are no
**					more children to be fetched.
**
**	position:		The address of the address of the element
**					of the child which was last returned.
**
** IMPLICIT INPUTS:
**
**	position
**
** IMPLICIT OUTPUTS:
**
**	The value of *position in the function which calls this
**	function is up-dated.
**
** SIDE EFFECTS:
**
**		NONE
*/

base_object *tree_object::get_preceding_child_by_el_pos(list_element **position)
{
	base_object *child ;
	list_element *pos1, *pos2 ;
	
	if (first_element == NIL)
	{
		*position = NIL ;
		return(NIL) ;
	}
	
	if (*position == NIL)
	{
		/* This is the signal to get the last child of 'this',
		if any. */
		
		*position = this->get_last_el_pos() ;
		child = this->get_child_by_el_pos(position) ;
		return(child) ;
	}
	
	/* *position is not NIL. Up-date *position and get the
	corresponding child. */
	
	pos1 = NIL ;
	pos2 = first_element ;
	while (pos2 != *position)
	{
		pos1 = pos2 ;
		pos2 = pos2->get_next() ;
	}
	
	*position = pos1 ;
	if (pos1 == NIL) return(NIL) ;
	else return(pos1->get_el_obj()) ;
	
} /* tree_object::get_preceding_child_by_el_pos */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests whether a child object is the last child of 'this' parent.
**
** CALLING SEQUENCE:
**
**	bool tree_object::this_is_last_child(base_object *child)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if child is the last child, false otherwise.
**
**	child:			The child to be tested.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool tree_object::this_is_last_child(base_object *child)
{
	if (child == NIL) abort_run("NIL child in this_is_last_child") ;
	list_element *el_pos1 = this->get_el_pos_by_child(child) ;
	if (el_pos1->get_next() == NIL) return(true) ;
	else return(false) ;
} // tree_object::this_is_last_child

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Recursively marks the 'parent' and 'position' fields of a tree_object.
**	This function also sets the value of 'number_of_children'.
**
** CALLING SEQUENCE:
**
**	void tree_object::mark_parent_and_int_positions_recursive()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void tree_object::mark_parent_and_int_positions_recursive()
{
	list_element *pos1 ;
	int position = 0 ;
	tree_object *obj ;
	
	pos1 = first_element ;
	if (pos1 == NIL) return ;
	while (pos1 != NIL)
	{
		pos1->set_parent(this) ;
		pos1->set_position(position++) ;
		obj = (tree_object *)pos1->get_el_obj() ;
		obj->mark_parent_and_int_positions_recursive() ;
		pos1 = pos1->get_next() ;
	}
	number_of_children = position ;
} /* tree_object::mark_parent_and_int_positions_recursive */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Marks the 'parent' and 'position' fields of a tree_object. This is the 
**	non-recursive version of 
**	tree_object::mark_parent_and_int_positions_recursive().
**
**	Notice that this method does not disturb the value of
**	current_el_pos.
**
**	But take care! This method alters the value of the 'parent' field.
**
** CALLING SEQUENCE:
**
**	void tree_object::mark_parent_and_int_positions_non_recursive()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void tree_object::mark_parent_and_int_positions_non_recursive()
{
	list_element *pos1 ;
	int position = 0 ;
	
	pos1 = first_element ;
	if (pos1 == NIL) return ;
	while (pos1 != NIL)
	{
		pos1->set_parent(this) ;
		pos1->set_position(position++) ;
		pos1 = pos1->get_next() ;
	}
	number_of_children = position ;
} /* tree_object::mark_parent_and_int_positions_non_recursive */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	'Gets' the child of an object by its ordinal position, ie it fetches
**	its address without disturbing its position in the object, using
**	ordinal position to determine which is accessed.
**
** CALLING SEQUENCE:
**
**	base_object *tree_object::get_child_by_int_pos(int driving_patt_int_pos)
**
** FORMAL ARGUMENTS:
**
**	Return value:			The child being fetched. NIL if there is no
**							child at the given position.
**
**	driving_patt_int_pos:	The ordinal position (first position is 0).
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	The value of current_el_pos in 'this' is set to the
**	value corresponding to the child which is returned.
**
** SIDE EFFECTS:
**
**	NONE
*/

base_object *tree_object::get_child_by_int_pos(int driving_patt_int_pos)
{
	base_object  *child ;
	int counter = 0 ;
	
	this->initialise() ;
	child = this->get_next_child() ;
	if (child == NIL) return(NIL) ;
	while (counter++ < driving_patt_int_pos)
	{
		child = this->get_next_child() ;
		if (child == NIL) return(NIL) ;
	}
	return(child) ;
} /* tree_object ::get_child_by_int_pos */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Return a pointer (and element) to the last object within 'this'
**	object. If there are no children, the function returns
**	NIL.
**
** CALLING SEQUENCE:
**
**	base_object *tree_object::get_last_child() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	Pointer to the last object within 'this' object.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	None, but see `position' above.
**
** SIDE EFFECTS:
**
**	NONE
*/

base_object *tree_object::get_last_child()
{
	list_element *position = first_element ;
	if (position == NIL) return(NIL) ;
	while (position != NIL)
	{
		current_el_pos = position ;
		position = position->get_next() ;
	}
	return(current_el_pos->get_el_obj()) ;
} /* tree_object::get_last_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a new child to 'this' node so that it immediately
**	precedes another specified child within the parent object.
**	This is the complementary function to `follow'.
**
** CALLING SEQUENCE:
**
**	void tree_object::precede(base_object *child1, base_object *child2)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	child1: 		The new object to be inserted before child2.
**	child2: 		The child that child1 is to be inserted
**					in front of.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void tree_object::precede(base_object *child1, base_object *child2)
{
	list_element *tempx, *temp1, *temp2 ;
	
	if (child1 == NIL || child2 == NIL || child1 == child2)
		abort_run("Invalid parameter(s) for precede") ;
	temp2 = first_element ;
	if (temp2 == NIL) abort_run("child2 not found in precede") ;
	
	if (temp2->get_el_obj() == child2)
	{
		temp1 = new list_element(child1) ;
		temp1->set_next(temp2) ;
		first_element = temp1 ;
		
		// Revise position values for list_elements which follow
		// the inserted child1.
		
		this->mark_parent_and_int_positions_non_recursive() ; // take
		// care! This alters the value of the 'parent' field.
		return ;
	}
	
	// child2 is not the first object in the list.
	
	tempx = temp2;
	temp2 = temp2->get_next() ;
	while (temp2 != NIL) 
	{
		if (temp2->get_el_obj() == child2)
		{
			temp1 = new list_element(child1) ;
			tempx->set_next(temp1) ;
			temp1->set_next(temp2) ;
			
			// Revise position values for list_elements which
			// follow the inserted child1.
			
			this->mark_parent_and_int_positions_non_recursive() ;
			// take care! This alters the value of
			// the 'parent' field.
			return;
		}
		tempx = temp2;
		temp2 = temp2->get_next() ;
	}
	
	abort_run("child2 not found in precede") ;
} /* tree_object::precede */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a new child to 'this' node so that it immediately
**	follows another specified child within the parent object.
**	This is the complementary function to `precede'.
**
** CALLING SEQUENCE:
**
**	void tree_object::follow(base_object *child1, base_object *child2)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	child1: 		child within the parent object that child2 
**					is to follow
**	child2:			Object to be inserted after child1.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void tree_object::follow(base_object *child1, base_object *child2)
{
	list_element *temp1, *temp2 ;
	
	if (child1 == NIL || child2 == NIL || child1 == child2) 
		abort_run("Invalid parameter(s) for follow") ;;
	temp1 = first_element ;
	while (temp1 != NIL) 
	{
		if (temp1->get_el_obj() == child1)
		{
			temp2 = new list_element(child2) ;
			temp2->set_next(temp1->get_next()) ;
			temp1->set_next(temp2) ;
			
			// Revise position values for list_elements which
			// follow the inserted child.
			
			this->mark_parent_and_int_positions_non_recursive() ;
			// take care! This alters the value of
			// the 'parent' field.
			return;
		}
		temp1 = temp1->get_next() ;
	}
	
	abort_run("child1 not found in follow") ;
} /* tree_object::follow */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns a stored integer representing the ordinal position of a child
**	within its parent (starting at 0). 
**
** CALLING SEQUENCE:
**
**	int tree_object::get_int_pos_by_child(base_object *child) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	Position of child.
**
**	child:			The child whose position is to be found.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

int tree_object::get_int_pos_by_child(base_object *child)
{
	list_element *pos1 ;
	
	if (child == NIL) abort_run("NIL child in get_int_pos_by_child") ;
	pos1 = first_element ;
	while ((pos1) != NIL)
	{
		if ((pos1)->get_el_obj() == child) break;
		pos1 = (pos1)->get_next() ;
	}
	if ((pos1) == NIL)
		abort_run("No child found in get_int_pos_by_child") ;
	return((pos1)->get_position()) ;
} /* tree_object::get_int_pos_by_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns a stored integer representing the ordinal position of a child
**	within its parent (starting at 0). By contrast, with 
**	tree_object::get_int_pos_by_child(), this method obtains the
**	position by counting. It does not set the value in the
**	list element corresponding to the child.
**
** CALLING SEQUENCE:
**
**	int tree_object::find_int_pos_by_child(base_object *child) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	Position of child.
**
**	child:			The child whose position is to be found.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

int tree_object::find_int_pos_by_child(base_object *child)
{
	list_element *pos1 ;
	int counter = 0 ;
	
	if (child == NIL)
		abort_run("NIL child in find_int_pos_by_child().") ;
	pos1 = first_element ;
	while ((pos1) != NIL)
	{
		if ((pos1)->get_el_obj() == child) break;
		pos1 = (pos1)->get_next() ;
		counter++ ;
	}
	if ((pos1) == NIL)
		abort_run("No child found in find_int_pos_by_child().") ;
	return(counter) ;
} /* tree_object::find_int_pos_by_child */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Unlinks the top-level children of 'this' object.  The storage
**	for the children is left allocated but the elements between the
**	'this' and the children are deleted.
**
** CALLING SEQUENCE:
**
**	void tree_object::release_children()
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	The tree_object storage for the children is still allocated.
*/

void tree_object::release_children()
{
	base_object *child ;
	list_element *position ;
	
	position = NIL ;
	child = this->get_next_child_by_el_pos(&position) ;
	while (child != NIL)
	{
		first_element = position->get_next() ;
		delete position ;
		position = NIL ;
		child = this->get_next_child_by_el_pos(&position) ;
	}
} /* tree_object::release_children */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Completes the deletion of a tree_object or hit_node. This function is
**	called from ~hit_node() or ~tree_object().
**
** CALLING SEQUENCE:
**
**	void tree_object::finish_deletion()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void tree_object::finish_deletion()
{
	list_element *position, *temp ;
	base_object *child ;
	
	if (first_element == NIL) return ;
	
	position = NIL ;
	child = this->get_next_child_by_el_pos(&position) ;
	while (child != NIL)
	{
		delete child ;
		temp = position ;
		child = this->get_next_child_by_el_pos(&position) ;
		delete temp ;
	}
} // tree_object::finish_deletion.

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether the pattern contains any ID symbol that is a
**	copy of a given symbol.
**
** CALLING SEQUENCE:
**
**	bool sequence::contains_copy_of_ID_symbol(symbol *symbol1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the pattern contains an ID symbol 
**					that is a copy of symbol1, false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::contains_copy_of_ID_symbol(symbol *symbol1)
{
	symbol *symbol2 ;
	int status ;
	
	/* Run over set until symbol1 is found or CONTENTS symbols
	are reached */

	list_for(symbol2, symbol, this)
	{
		status = symbol2->get_status() ;
		if (status == CONTENTS) return(false) ;
		if (status != IDENTIFICATION) continue ;

		if (symbol1->name_matches(symbol2))
			return(true) ;
	}
	
	return(false) ;

} // sequence::contains_copy_of_ID_symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks first to see whether or not the given pattern has a
**	UNIQUE_ID_SYMBOL. If it has, the method does nothing and exits.
**	If it has not, it creates a unique_id_symbol and adds it to the
**	pattern just before the CONTENTS symbols.
**
** CALLING SEQUENCE:
**
**	void sequence::add_unique_id_symbol()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::add_unique_id_symbol()
{
	if (has_unique_id_symbol()) return ;

	symbol *symbol1 = make_unique_id_symbol(), *symbol2 ;

	list_for(symbol2, symbol, this)
	{
		if (symbol2->get_status() == CONTENTS
			|| (symbol2->get_type() == RIGHT_BRACKET
				&& symbol2->get_status() == BOUNDARY_MARKER))
					break ;
	}

	if (symbol2 == NIL)
		abort_run("Anomaly in sequence::add_unique_id_symbol().") ;

	this->precede(symbol1, symbol2) ;

	fprintf(output_file, "%s%s%s",
		"Unique ID symbol ",
		symbol1->get_name(),
		" added to pattern ") ;

	write_pattern(true, false) ;

} // sequence::add_unique_id_symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks that hits with New symbols form a coherent sequence.
**
** CALLING SEQUENCE:
**
**	bool sequence::new_hits_form_coherent_sequence()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if there are no gaps between hit symbols
**					within the New pattern, false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::new_hits_form_coherent_sequence()
{
	if (sequence_depth == 1) return(false) ; // This is not
		// an alignment and so there are no hits with New
		// symbols.

	symbol *new_symbol1, *col1 ;
	int int_pos1, int_pos2 = NULL_VALUE ;

	list_for(col1, symbol, this)
	{
		new_symbol1 = col1->get_row_symbol(0) ;
		if (new_symbol1 == NIL) continue ;

		int_pos1 = col1->get_row_orig_int_pos(0) ;
		if (int_pos2 != NULL_VALUE)
		{
			if (int_pos1 - int_pos2 > 1) return(false) ;
		}

		int_pos2 = int_pos1 ;
	}

	return(true) ;

} // sequence::new_hits_form_coherent_sequence

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether the CONTENTS symbol of 'this' sequence represent
**	a single reference comprising a LEFT_BRACKET and CONTEXT_SYMBOL
**	and a RIGHT_BRACKET in that order with no other CONTENTS symbols.
**
** CALLING SEQUENCE:
**
**	bool sequence::check_for_single_reference()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the sequence is a single reference,
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::check_for_single_reference()
{
	// Check whether 'this' sequence comprises a single reference
	// to another pattern or class, meaning a LEFT_BRACKET followed
	// by a CONTEXT_SYMBOL followed by a RIGHT_BRACKET and nothing
	// else.

	symbol *symbol1, *found_class_symbol ;
	int counter = 0 ;
	bool single_reference_found = false ;
	list_for(symbol1, symbol, this)
	{
		counter++ ;

		if (counter == 1)
		{
			if (symbol1->get_type() == LEFT_BRACKET)
				continue ;
			else return(false) ;
		}

		if (counter == 2)
		{
			if (symbol1->get_type() == CONTEXT_SYMBOL)
			{
				found_class_symbol = symbol1 ;
				continue ;
			}
			else return(false) ;
		}

		if (counter == 3)
		{
			if (symbol1->get_type() == RIGHT_BRACKET)
			{
				single_reference_found = true ;
				continue ;
			}
			else return(false) ;
		}
	}

	if (counter == 3 && single_reference_found)
	{
		set_single_reference(true) ;
		return(true) ;
	}
	else return(false) ;

} // sequence::check_for_single_reference

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Using the values in symbol_types_in_old, this method assigns frequency
**	values and bit_cost values to each symbol in 'this' pattern.
**
** CALLING SEQUENCE:
**
**	void sequence::assign_frequencies_and_costs()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	symbol_types_in_old
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::assign_frequencies_and_costs()
{
	symbol *symbol1 ;

	list_for(symbol1, symbol, this)
		symbol1->assign_frequency_and_cost() ;

} // sequence::assign_frequencies_and_costs

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests the alignment to see whether the alignment has more than
**	one LEFT_BRACKET symbols with the status of BOUNDARY_MARKER. If id
**	does, the alignment is marked as a composite alignment.
**
** CALLING SEQUENCE:
**
**	void sequence::check_for_composite_structure()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the alignment is legal as described above.
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	'this' alignment may be marked as composite.
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::check_for_composite_structure()
{
	symbol *symbol1 ;
	int counter = 0 ;

	list_for(symbol1, symbol, this)
	{
		if (symbol1->get_type() == LEFT_BRACKET)
		{
			if (symbol1->get_status() == BOUNDARY_MARKER)
				counter++ ;
		}
	}

	if (counter > 1)
		composite_alignment = true ;

} // sequence::check_for_composite_structure

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests the alignment to see whether there are any LEFT_BRACKET symbols
**	at a depth greater than 1 that have BOUNDARY_MARKER status. Any such
**	alignment is illegal.
**
** CALLING SEQUENCE:
**
**	bool sequence::is_legal()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the alignment is legal as described above.
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::is_legal()
{
	symbol *symbol1 ;
	int depth = 0 ;

	list_for(symbol1, symbol, this)
	{
		if (symbol1->get_type() == LEFT_BRACKET)
		{
			depth++ ;
			if (depth > 1)
			{
				if (symbol1->get_status() == BOUNDARY_MARKER)
					return(false) ;
			}
		}

		if (symbol1->get_type() == RIGHT_BRACKET)
			depth-- ;
	}

	return(true) ;

} // sequence::is_legal

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a 'reference' to 'this' sequence, where a reference is a left
**	bracket followed by a class symbol followed by a right bracket, all
**	with status CONTENTS.
**
** CALLING SEQUENCE:
**
**	void sequence::add_reference(int context_number)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	context_number:	A number from which the name of a CONTEXT_SYMBOL
**					is made for the reference.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Reference symbols are added to 'this' pattern.
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::add_reference(int context_number)
{
	symbol *bracket, *cs ;
	char symbol_name[STRING_LENGTH] ;

	bracket = make_bracket_symbol(LEFT_BRACKET, CONTENTS, 1) ;
	add_child(bracket) ;

	// Make new context symbol.

	cs = new symbol("", 1, NULL_VALUE) ;
	sprintf(symbol_name, "%d", context_number) ;
	cs->set_type(CONTEXT_SYMBOL) ;
	cs->set_status(CONTENTS) ;
    cs->set_name(symbol_name) ;
	cs->assign_frequency_and_cost() ;
	add_child(cs) ;

	bracket = make_bracket_symbol(RIGHT_BRACKET, CONTENTS, 1) ;
	add_child(bracket) ;

} // sequence::add_reference

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds a CONTEXT_SYMBOL at the start of the list of
**	IDENTIFICATION symbols at the start of the pattern. The method
**	checks to see whether a given CONTEXT_SYMBOL is already present
**	before it adds it.
**
** CALLING SEQUENCE:
**
**	bool sequence::add_context_symbol(symbol *context_symbol)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the context_symbol is added,
**					false otherwise.
**
**	context_symbol:	The symbol to be added.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::add_context_symbol(int context_number)
{
	symbol *symbol1, *cs ;
	char symbol_name[STRING_LENGTH] ;

	// Check whether a copy of context_number is already present.
	// If it is, return false, otherwise add the context_symbol
	// and return true.

	sprintf(symbol_name, "%d", context_number) ;
	list_for(symbol1, symbol, this)
	{
		if (symbol1->get_status() == CONTENTS) break ;

		if (symbol1->name_matches_string(symbol_name))
		{
			fprintf(output_file, "%s%s%s",
				"Context number ",
				symbol_name,
				" duplicates symbol in pattern ") ;
			write_pattern(true, false) ;
			return(false) ;
		}
	}

	// Make new context symbol.

	cs = new symbol("", 1, NULL_VALUE) ;
	cs->set_type(CONTEXT_SYMBOL) ;
    cs->set_name(symbol_name) ;
	cs->assign_frequency_and_cost() ;
	cs->set_status(IDENTIFICATION) ;

	// Add the context symbol after the BOUNDARY_MARKER if there is
	// one or at the start of the pattern.

	symbol1 = (symbol *)this->get_first_child() ;
	if (symbol1 != NIL)
	{
		if (symbol1->get_status() == BOUNDARY_MARKER)
			follow(symbol1, cs) ;
		else this->add_child_at_start(cs) ;
	}
	else this->add_child_at_start(cs) ;

	fprintf(output_file, "%s%s%s",
		"Context symbol ",
		symbol_name,
		" added to pattern ") ;

	write_pattern(true, false) ;

	return(true) ;

} // sequence::add_context_symbol

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Using the context symbols in generalisation_list1 (which were 
**	created during sequence::create_patterns()), this function
**	generalises the Old patterns by adding context symbols to them
**	according to the following procedure:
**
**	1 For each context symbol in generalisation_list1, compile a list
**	of *other* context symbols that are found in patterns that
**	contain the given context symbol. Makes sure that there are no
**	duplicates in this generalisation_list2.
**
**	2 For each pattern that contains one or more of the context symbols
**	on generalisation_list2, add a copy of the 'given' context symbol
**	under 1. Make sure that there are no duplicates.
**
** CALLING SEQUENCE:
**
**	void generalise_patterns()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	generalisation_list1
**
** IMPLICIT OUTPUTS:
**
**	Context symbols added to Old patterns.
**
** SIDE EFFECTS:
**
**	NONE
*/

void generalise_patterns()
{
	symbol *symbol1, *symbol2, *symbol3 ;
	sequence *pattern1 ;
	int status ;

	#if DIAGNOSTIC6
	fprintf(output_file, "Diagnostic: generalisation_list1:\n\n") ;
	list_for(symbol1, symbol, generalisation_list1)
	{
		fprintf(output_file, "%s%s",
			symbol1->get_name(),
			" ") ;
	}
	fprintf(output_file, "\n\n") ;
	#endif

	list_for(symbol1, symbol, generalisation_list1)
	{
		list_for(pattern1, sequence, old_patterns)
		{
			if (pattern1->contains_copy_of_ID_symbol(symbol1) == false)
				continue ;

			// pattern1 contains a copy of symbol1 and symbol1
			// is an ID-symbol in pattern1. Now add copies
			// of *other* ID symbols in the pattern to
			// generalisation_list2, avoiding duplicates.

			list_for(symbol2, symbol, pattern1)
			{
				if (symbol2->get_type() != CONTEXT_SYMBOL)
					continue ;
				status = symbol2->get_status() ;
				if (status == CONTENTS) break ;
				if (status != IDENTIFICATION) continue ;
				if (symbol2->name_matches(symbol1))
					continue ;
				if (generalisation_list2->contains_copy_of(symbol2))
					continue ;
				symbol3 = new symbol(*symbol2) ;
				generalisation_list2->add_child(symbol3) ;
			}
		}

		// Now that generalisation_list2 has been compiled for
		// symbol1, step through the list and, for each symbol,
		// add a copy of symbol1 to every Old pattern that 
		// contains a copy of the given symbol, avoiding
		// duplicates.

		#if DIAGNOSTIC6
		fprintf(output_file, "%s%s%s",
			"Diagnostic: generalisation_list2 for symbol ",
			symbol1->get_name(),
			":\n\n") ;
		list_for(symbol3, symbol, generalisation_list2)
		{
			fprintf(output_file, "%s%s",
				symbol3->get_name(),
				" ") ;
		}
		fprintf(output_file, "\n\n") ;
		#endif

		list_for(symbol2, symbol, generalisation_list2)
		{
			list_for(pattern1, sequence, old_patterns)
			{
				if (pattern1->contains_copy_of_ID_symbol(symbol2) == false)
					continue ;

				// Add a copy of symbol1 to pattern1 unless the
				// pattern already contains a copy of that symbol.

				if (pattern1->contains_copy_of(symbol1))
					continue ;

				symbol3 = new symbol(*symbol1) ;
				symbol3->set_status(IDENTIFICATION) ;
				symbol3->set_type(CONTEXT_SYMBOL) ;
				pattern1->add_context_symbol_at_start(symbol3) ;
			}
		}

		// Delete the children of generalisation_list2 ready
		// for next symbol1.

		generalisation_list2->delete_children()  ;
	}

	// Now step through the Old patterns renumbering positions.

	list_for(pattern1, sequence, old_patterns)
		pattern1->mark_parent_and_int_positions_non_recursive() ;

	// Delete the symbols in generalisation_list1 ready for
	// the next invocation of sequence::create_patterns() and
	// resulting generalisations.

	generalisation_list1->delete_children() ;

} // generalise_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Derives an encoding of the driving pattern of 'this' alignment
**	when the CONTENTS symbols of the target pattern are not completely
**	matched or the New pattern is not completely matched, directly or
**	indirectly, by a single Old pattern. This method assumes that there
**	is a single target pattern (by contrast with alignments created by
**	combine_alignments() that may contain two or more target patterns).
**
**	The tentative rule embodied in this method is:
**
**	"Make a new pattern from every coherent sequence of two or more 
**	matched CONTENTS symbols in the target pattern and 
**	likewise for coherent unmatched sequences. Make a new pattern 
**	from every coherent sequence of one or more unmatched New symbols. 
**	Derive an abstract pattern from the resulting patterns. 
**	Include a code pattern for the New pattern." (see sp71_od, %62).
**
**	In SP71, v 7.3, this method has been augmented so that, when there
**	is a null element in the New pattern or the Old pattern, it creates
**	an explicit null element with a corresponding abstract pattern (as now)
**	but it also creates an abstract pattern without a reference to the
**	disjunctive class containing the null element (see sp71_od, %65). In
**	v 7.4, the null patterns have been dropped.
**
**	In SP71, v 7.7, the method is modified so that every alignment is
**	treated as if all the Old patterns had been unified to make a single
**	Old pattern, as described in sp71_od, %79.
**
** CALLING SEQUENCE:
**
**	void sequence::create_patterns()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::create_patterns()
{
	// Print out preliminary details.

	fprintf(output_file, "%s%d%s",
		"Learning from alignment ID",
		ID,
		" (") ;
	print_pattern_cycle(false, current_new_pattern) ;
	fprintf(output_file, "):\n\n") ;

	write_alignment(output_file, write_section_chars_length,
		NULL_VALUE, alignment_format) ;

	if (composite_alignment == true)
	{
		fprintf(output_file,
			"The alignment is composite. Learning not yet implemented.\n\n") ;
		return ;
	}

	if (degree_of_matching == FULL_A)
	{
		fprintf(output_file,
			"The alignment is complete and there is no learning to be done.\n\n") ;
		return ;
	}

	// Create an array to store details of the alignment. Both the test
	// pattern (== driving pattern) and the target pattern are
	// expanded so that all symbols are shown. Breaks in the matching
	// sequence in the driving pattern or the target pattern or both
	// are marked by a divider column with NIL values.

	struct al_entry
	{
		sequence *new_d_pattern, *new_t_pattern ;
	} al_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;

	int fe_al_array = 0, i, d_int_pos, t_int_pos, previous_d_int_pos,
		previous_t_int_pos, bottom_row = sequence_depth - 1 ;

	sequence *d_pattern = get_row_pattern(0),
		*t_pattern = get_row_pattern(bottom_row)
		*new_d_pattern, *new_t_pattern ;

	symbol *symbol1, *d_symbol, *t_symbol ;

	for (i = 0; i < MEDIUM_SCRATCH_ARRAY_SIZE; i++)
	{
		new_d_pattern = new_t_pattern = NIL ;
	}

	// Traverse 'this' alignment filling in values in al_array[].

	d_pattern->initialise() ;
	t_pattern->initialise() ;
	list_for(symbol1, symbol, this)
	{
		d_symbol = symbol1->get_row_symbol(0) ;
		if (d_symbol != NIL)
		{

		}




		t_symbol = symbol1->get_row_symbol(bottom_row) ;
	}

} // sequence::create_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out a pattern or alignment as a flat sequence of symbols.
**
** CALLING SEQUENCE:
**
**	void sequence::write_pattern(bool new_line, bool write_from)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	new_line:		If true, two line-feed characters are printed at
**					the end, otherwise they are not.
**	write_from:		true if '(from alignment ID)' is to be written,
**					otherwise false.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Output to output_file
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::write_pattern(bool new_line, bool write_from)
{
	symbol *symbol1 ;

	fprintf(output_file, "%s%d", "ID", ID) ;
	if (write_from && derived_from_parsing != NULL_VALUE)
		fprintf(output_file, "%s%d%s",
		" (from ID",
		derived_from_parsing,
		") (") ;
	else fprintf(output_file, " (") ;

	list_for(symbol1, symbol, this)
	{
		fprintf(output_file, "%s", symbol1->get_name()) ;
		if (current_el_pos->get_next() == NIL)
			fprintf(output_file, ")*") ;
		else fprintf(output_file, " ") ;
	}

	fprintf(output_file, "%d", frequency) ;
	if (new_line) fprintf(output_file, "\n\n") ;
} // sequence::write_pattern

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a 'shallow' copy of 'this' sequence, meaning that there
**	is only one row and the depth is 1.
**
** CALLING SEQUENCE:
**
**	sequence *sequence::shallow_copy()
**
** FORMAL ARGUMENTS:
**
**	Return value:	A copy of 'this'.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

sequence *sequence::shallow_copy()
{
	symbol *copy_symbol, *symbol1 ;
	sequence *copy_sequence = new sequence(BASIC_PATTERN) ;

	list_for(symbol1, symbol, this)
	{
		copy_symbol = symbol1->shallow_copy() ;
		copy_sequence->add_child(copy_symbol) ;
	}

	copy_sequence->set_sequence_depth(1) ;
	copy_sequence->set_origin(origin) ;
	copy_sequence->set_total_cost(total_cost) ;

	return(copy_sequence) ;
} // sequence::shallow_copy

//*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compares two sequences to see whether they match or not. This alignment
**	assumes that the sequence is only a sequence of simple symbols
**	without rows. If there are rows, the method flags an error. An error
**	is also flagged if the two sequences are in fact the same sequence.
**
** CALLING SEQUENCE:
**
**	bool sequence::is_copy_of(sequence *seq1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the two sequences match, false otherwise.
**
**	seq1:			The second of the two sequences to be compared.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::is_copy_of(sequence *seq1)
{
	symbol *symbol1, *symbol2 ;
	int seq1_length, seq1_depth ;
	
	if (seq1 == NIL) abort_run("NIL value for seq1 in \
		sequence::alignment_matches") ;

	// Check whether the two sequences are, in fact, the same sequence.

	if (seq1 == this)
		abort_run("One sequence compared with itself in is_copy_of().") ;
	
	/* Compare the lengths of the sequences. */

	seq1_length = seq1->get_number_of_children() ;
	
	if (number_of_children != seq1_length) return(false) ;
	
	// Check that sequence depth is not greater than 1 for either sequence.
	
	seq1_depth = seq1->get_sequence_depth() ;
	
	if (sequence_depth != 1 || seq1_depth != 1) return(false) ;

	// Check for a match in the basic sequence of symbols.

	symbol2 = (symbol *)seq1->get_first_child() ;
	for (symbol1 = (symbol *)this->get_first_child();symbol1 != NIL ;
		symbol1 = (symbol *)this->get_next_child())
	{
		if (symbol1->name_matches(symbol2) == false) return(false) ;
		symbol2 = (symbol *)seq1->get_next_child() ;
		if (symbol2 == NIL)
		{
			symbol1 = (symbol *)this->get_next_child() ;
			break ;
		}
	}

	if (symbol1 != NIL || symbol2 != NIL)
		return(false) ;
	
	return(true) ;
} /* sequence::is_copy_of */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For each column in 'this' alignment, the method finds the values
**	of frequency and bit_cost for the column (from any symbol within
**	the column) and assigns these values to the column itself.
**
** CALLING SEQUENCE:
**
**	void sequence::correct_column_values()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Corrected values for frequency and bit_cost for each column in 'this'.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::correct_column_values()
{
	symbol *col1, *symbol1 ;
	int i ;

	list_for(col1, symbol, this)
	{
		for (i = 1; i < sequence_depth; i++)
		{
			symbol1 = col1->get_row_symbol(i) ;
			if (symbol1 != NIL) break ;
		}

		col1->set_frequency(symbol1->get_frequency()) ;
		col1->set_bit_cost(symbol1->get_bit_cost()) ;
	}
} // sequence::correct_column_values

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests whether or not all the symbols from cnp
**	are matched in the alignment.
**
** CALLING SEQUENCE:
**
**	bool sequence::all_new_symbols_matched(sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if all the symbols in cnp
**					are matched, false otherwise.
**
**	cnp:			The New pattern being processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool sequence::all_new_symbols_matched(sequence *cnp)
{
	// Check that this is an alignment and not a flat pattern.

	if (sequence_depth < 2)
		abort_run("Invalid alignment in sequence::all_new_symbols_matched()") ;

	symbol *col1, *symbol_new1, *symbol_new2 ;
	sequence *pattern_new = get_row_pattern(0) ;

	this->initialise() ;
	list_for(symbol_new1, symbol, pattern_new)
	{
		while (col1 = (symbol *)this->get_next_child())
		{
			symbol_new2 = col1->get_row_symbol(0) ;
			if (symbol_new2 != NIL) break ;
		}

		if (col1 == NIL) // The alignment has been exhausted without
			// finding all the symbols in cnp.
				return(false) ;

		if (col1->is_a_hit() == false) return(false) ;
		if (symbol_new1 != symbol_new2) return(false) ;
	}

	return(true) ;
} // sequence::all_new_symbols_matched

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Adds LEFT_BRACKET and RIGHT_BRACKET symbols with BOUNDARY_MARKER
**	status to the beginning and end of a pattern if they are
**	not already present. Adds a CONTEXT_SYMBOL and a
**	'discrimination symbol' is added if required.
**
**	At the beginning of this method is a check to see whether the
**	CONTENTS symbols of 'this' pattern comprises a single 'reference'
**	to another pattern or class. If it is, the method returns 
**	the CONTEXT_SYMBOL of that reference and indicates, via
**	is_single_reference, that a single reference has been found.
**
** CALLING SEQUENCE:
**
**	void sequence::add_ID_symbols(symbol *context_symbol,
**		bool add_uid_symbol)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void.
**
**	context_symbol:		A symbol that provides a name for a context.
**						If the value is NIL, no context symbol is
**						created.
**	add_uid_symbol:		If true, a unique ID symbol is added, otherwise
**						it is not.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::add_ID_symbols(symbol *context_symbol,
	bool add_uid_symbol)
{
	symbol *cs, *first_bracket, *last_bracket, *unique_id_symbol,
		*symbol1 ;
	char *csn ;

	// Create a context symbol, with a name that
	// is either newly-minted or taken from context_symbol.

	if (context_symbol == NIL) cs = NIL ;
	else
	{
		csn = context_symbol->get_name() ;
		cs = new symbol(csn, 1, NULL_VALUE) ;
		cs->set_status(IDENTIFICATION) ;
		cs->set_type(CONTEXT_SYMBOL) ;
		cs->set_bit_cost(context_symbol->get_bit_cost()) ;
	}

	first_bracket =
		make_bracket_symbol(LEFT_BRACKET, BOUNDARY_MARKER, 1) ;
	this->add_child_at_start(first_bracket) ;
	last_bracket = make_bracket_symbol(RIGHT_BRACKET, BOUNDARY_MARKER, 1) ;
	this->add_child(last_bracket) ;

	// If add_uid_symbol, create a unique id symbol and add
	// it to the pattern.

	if (add_uid_symbol)
	{
		unique_id_symbol = make_unique_id_symbol() ;
		this->follow(first_bracket, unique_id_symbol) ;
	}

	// Make a check to see that (a copy of) the cs is not already
	// present in the pattern (see sp70_od, %133). If it is not
	// already present, put the cs after the first bracket.

	if (cs != NIL)
	{
		bool cs_is_already_present = false ;
		list_for(symbol1, symbol, this)
		{
			if (symbol1->get_type() == LEFT_BRACKET) continue ;
			if (symbol1->get_status() == CONTENTS) break ;
			if (symbol1->name_matches(cs))
			{
				cs_is_already_present = true ;
				break ;
			}
		}

		if (cs_is_already_present == false)
			this->follow(first_bracket, cs) ;
	}

	this->mark_parent_and_int_positions_non_recursive() ;
	this->compute_costs() ;

} // sequence::add_ID_symbols

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether a newly-formed alignment matches any one formed
**	previously, on this cycle or previous cycles.
**
** CALLING SEQUENCE:
**
**	sequence *sequence::matches_earlier_alignment()
**
** FORMAL ARGUMENTS:
**
**	Return value:	The matching sequence if a match is found,
**					NIL otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

sequence *sequence::matches_earlier_alignment()
{
	sequence *al2 ;
	hit_node *node1 ;
	int row, leaf_index ;
	
	/* The program searches for matches amongst the sequences
	formed so far in the current cycle. */
	
	row = 0 ;
	while (node1 = get_leaf_nodes_in_order(&row, &al2, &leaf_index))
	{
		if (node1->get_compression_difference() == fail_score)
			continue ;
		if (al2 == NIL) continue ;
		
		// Because each new sequence is always matched 
		// against sequences formed in the current cycle, it is
		// assumed that there are no other duplicates amongst
		// the new sequences so it is safe to break out of the
		// loop now.
		
		if (al2->alignment_matches(this)) return(al2) ;
	}
	
	// Test whether sequences formed in all previous cycles are
	// to be matched as well.
	
	// if (!CHECK_ALL_ALIGNMENTS) return(NIL) ;
	
	// Check whether the newly-formed sequence matches anything
	// produced in previous cycles.

	list_for(al2, sequence, parsing_alignments)
	{
		// Because each new sequence is always matched 
		// against sequences formed in the earlier cycles, it is 
		// assumed that there are no other duplicates amongst the 
		// earlier sequences so it is safe to break out of
		// the loop if a match is found now.
		
		if (al2->alignment_matches(this)) return(al2) ;
	}
		
	return(NIL) ;
} // matches_earlier_alignment

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out a sequence as a flat pattern without details and as
**	a flat pattern with details. If the pattern is an alignment,
**	the rows of the alignment are written out. The method
**	also writes out any code derived from the alignment or sequence.
**
** CALLING SEQUENCE:
**
**	void sequence::write_out_fully(char *header,
**		hit_node *h_node, int write_section_chars_length, 
**		int sections_per_page, bool flat_pattern_and_details,
**		sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:					void
**
**	header:							The heading.
**	hit_node:						The hit node in the case of
**									alignments derived from the
**									hit structure. It may be NIL.
**	write_section_chars_length:		The number of character columns
**									that can be written before the
**									alignment must be broken into
**									a new section.
**	sections_per_page:				The number of sections of the
**									alignment that can be written
**									before a new page must be started
**									(shown with a Latex command for
**									use in latex_file).
**									If the value is NULL_VALUE, no
**									page break will be inserted.
**	flat_pattern_and_details:		If true, the alignment is printed
**									as a flat pattern and
**									also with its details. Otherwise,
**									these things are not printed.
**	cnp:							The 'current' New pattern
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Output to output_file
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::write_out_fully(char *header, hit_node *h_node,
	int write_section_chars_length, int sections_per_page,
	bool flat_pattern_and_details, sequence *cnp)
{
	if (header != NIL)
	{
		fprintf(output_file, "%s%s",
			header,
			" (") ;
		print_pattern_cycle(true, cnp) ;
		fprintf(output_file, ")\n\n") ;
	}

	this->print_ID() ;

	if (h_node != NIL)
	{
		fprintf(output_file, " : ") ;
		(h_node->get_driving_pattern())->print_ID() ;
		fprintf(output_file, " : ") ;
		(h_node->get_target_pattern())->print_ID() ;
		fprintf(output_file, " : ") ;
		h_node->print_ID() ;
	}

	if (sequence_depth > 1)
	{
		fprintf(output_file,
			"%s%1.2f%s%1.2f%s%1.2f%s%1.2f%s%1.12g%s",
			": NSC = ", this->get_new_symbols_cost(),
			", EC = ", this->get_encoding_cost(),
			", CR = ", this->get_compression_ratio(),
			", CD = ", this->get_compression_difference(),
			",\nAbsolute P = ", this->get_abs_P(),
			"\n\n") ;
	
		this->write_alignment(output_file,
			write_section_chars_length, sections_per_page, 
			alignment_format) ;
	}
	else fprintf(output_file, ": ") ;

	if (flat_pattern_and_details)
	{
		if (sequence_depth > 1)
		{
			fprintf(output_file, "Sequence ") ;
			this->print_ID() ;
			fprintf(output_file, " as flat pattern:\n\n") ;
		}

		this->write_with_details(true) ;
	}

} // sequence::write_out_fully

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out an alignment of symbols.
**
** CALLING SEQUENCE:
**
**	void sequence::write_alignment_horizontal(FILE *output_file,
**		int write_section_chars_length, int sections_per_page)
**
** FORMAL ARGUMENTS:
**
**	Return value:			void
**
**	output_file:					The output_file or the latex_file.
**	write_section_chars_length:	    The number of character columns
**									that can be written before the
**									alignment must be broken into
**									a new section.
**	sections_per_page:				The number of sections of the
**									alignment that can be written
**									before a new page must be started
**									(shown with a Latex command for
**									use in latex_file).
**									If the value is NULL_VALUE, no
**									page break will be inserted.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE.
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::write_alignment_horizontal(FILE *output_file, 
	int write_section_chars_length, int sections_per_page)
{
	symbol *al_col1, *symbol1 ;
	sequence *pattern1 ;
	int alignment_depth = this->get_sequence_depth(),
		number_of_children = this->get_number_of_children() ;
	int s_row1, s_row2, c_row1, c_col1, end_col,
		symbol_length, c_col_for_link, al_char_depth, max_c_col,
		temp_c_col, column_width, s_row_lowest_symbol, al_c_depth ;
	char *c, *symbol_name ;
	alignment_element *al_el1 ;
	list_element *temp_el_pos ;
	bool highest_symbol_has_been_found, write_char_limit_reached ;
	
	al_c_depth = (alignment_depth * 2) - 1 ; // Calculate the
	// depth of the alignment in terms of written out characters.
	
	if (al_c_depth > write_alignment_char_rows)
		abort_run("write_al_chars[][] has too few rows.") ;
	
	if (number_of_children >= max_alignment_length)
		abort_run("max_alignment_length has been exceeded") ;
	
	/* Clear write_al_chars[][], row_array[] and write_al_vacant_slots[][].
	The first of these arrays will contain the alignment as the
	characters are to be written out. The second one keeps track of
	how far through the alignment (from left to right), the
	process has got. The third one records (with 'x'),
	the character slots which may not contain any non-hit symbol. */
	
	al_col1 = (symbol *)this->get_first_child() ;
	
	if (al_col1 == NIL) abort_run("Anomaly in write_alignment") ;
	
	for (s_row1 = 0; s_row1 < alignment_depth; s_row1++)
	{
		row_array[s_row1].row_pattern =
			al_col1->get_row_pattern(s_row1) ;
		row_array[s_row1].patt_last_el_pos = NIL ;
		row_array[s_row1].fe_col_in_write_al_chars = 0 ;
		row_array[s_row1].pattern_is_finished = false ;
		c_row1 = s_row1 * 2 ;
		for (c_col1 = 0; c_col1 < write_al_chars_length; c_col1++)
		{
			write_al_vacant_slots[s_row1][c_col1] = ' ' ;
			write_al_chars[c_row1][c_col1] = ' ' ;
			write_al_chars[c_row1 + 1][c_col1] = ' ' ;
		}
	}
	
	// Now fill in characters in write_al_chars[][].
	
	max_c_col = 0 ;
	list_for(al_col1, symbol, this)
	{
		// if (!al_col1->is_a_hit()) continue ; // EDIT: line commented out.
		
		highest_symbol_has_been_found = false ;
		
		// Find the lowest row which contains a symbol.
		
		s_row_lowest_symbol = NULL_VALUE ;
		
		for (s_row2 = alignment_depth - 1; s_row2 >= 0; s_row2--)
		{
			symbol1 = al_col1->get_row_symbol(s_row2) ;
			if (symbol1 != NIL)
			{
				s_row_lowest_symbol = s_row2 ;
				break ;
			}
		}
		
		if (s_row_lowest_symbol == NULL_VALUE)
			abort_run("Anomaly in value of s_row_lowest_symbol") ;
		
		// Find the length of the symbol
		// type for this column.
		
		if (use_abbreviations == LETTERS || use_abbreviations == DIGITS)
			symbol_name = find_symbol_abbreviation(al_col1->
			get_name()) ;
		else symbol_name = al_col1->get_name() ;
		
		symbol_length = strlen(symbol_name) ;
		column_width = symbol_length + 1 ;
		
		// For those rows which contain a hit symbol,
		// fill in the non-hit symbols which precede the hit
		// symbol.
		
		write_char_limit_reached = false ;
		for (s_row1 = 0; s_row1 < alignment_depth; s_row1++)
		{
			if (s_row1 > 0) break ; // EDIT: line added.
			symbol1 = al_col1->get_row_symbol(s_row1) ;
			if (symbol1 == NIL) continue ;
			
			// Fill in the non-hit symbols from after
			// the previous hit for this row (or from the
			// beginning of the pattern) up to but
			// not including the current hit_symbol.
			// If necessary, update the value of max_c_col.
			
			if (fill_in_non_hit_symbols(s_row1, symbol1,
				&temp_c_col))
				write_char_limit_reached = true ;
			
			if (temp_c_col > max_c_col) max_c_col = temp_c_col ;
		}
		
		if (write_char_limit_reached) goto L1 ;
		
		// Allowing for the width of the 'hit' column, check that
		// we are still within the bounds of write_al_chars[][].
		
		if (max_c_col + column_width >= write_al_chars_length)
		{
			write_char_limit_reached = true ;
			goto L1 ;
		}
		
		// Blank off those sections of write_al_vacant_slots[][]
		// which correspond to a NIL symbol in this column.

		if (al_col1->is_a_hit()) // EDIT: code added.
		{
			end_col = max_c_col + column_width ;
			for (s_row1 = 0; s_row1 < alignment_depth; s_row1++)
			{
				symbol1 = al_col1->get_row_symbol(s_row1) ;
				if (symbol1 == NIL)
				{
					for (c_col1 = max_c_col; c_col1 < end_col; c_col1++)
						write_al_vacant_slots[s_row1][c_col1] = 'x' ;
				}
			}
		}
		
		// Now, for each row which contains a hit symbol,
		// fill in the hit symbol. If the hit symbol is the
		// last symbol in that row, mark the row as finished.
		
		// Calculate the column position of the 'link' symbol ('|')
		// which connects the hit symbols.
		
		c_col_for_link = max_c_col +
			(column_width - (symbol_length / 2) - 2) ;
		
		for (s_row1 = 0; s_row1 <= s_row_lowest_symbol; s_row1++)
		{
			c_row1 = s_row1 * 2 ;
			al_el1 = al_col1->get_al_el(s_row1) ;
			symbol1 = (symbol *)al_el1->get_el_obj() ;
			pattern1 = al_el1->get_original_pattern() ;
			
			if (symbol1 == NIL)
			{
				if (!highest_symbol_has_been_found) continue ;
				
				// Fill in a linking symbol for this c_row1
				// and the one below it. We can be sure
				// the lowest symbol has not yet been reached
				// because, if it had, symbol1 would not be
				// equal to NIL.
				
				write_al_chars[c_row1][c_col_for_link] = '|' ;
				write_al_chars[c_row1+1][c_col_for_link] = '|' ;
				continue ;
			}
			else highest_symbol_has_been_found = true ;
			
			// symbol1 is not NIL. Now fill in the name
			// of the 'hit' symbol for this row. But first,
			// mark this row as finished if the hit symbol
			// is the last symbol in the row.
			
			temp_el_pos = row_array[s_row1].patt_last_el_pos ;
			pattern1->set_current_el_pos(temp_el_pos) ;
			if (pattern1->this_is_last_child(symbol1))
				row_array[s_row1].pattern_is_finished =
				true ;
			
			c_col1 = max_c_col ;
			for (c = symbol_name; *c != '\0'; c++)
				write_al_chars[c_row1][c_col1++] = *c ;
			
			if (s_row1 < s_row_lowest_symbol)
				write_al_chars[c_row1+1][c_col_for_link] = '|' ;
			
			// Update the value for the first empty column for
			// this row stored in write_al_char_cols[].
			
			row_array[s_row1].fe_col_in_write_al_chars =
				c_col1 + 1 ; // Add 1 to allow for the
			// space character following
			// the symbol.
		}
		
		max_c_col += column_width ;
	}
	
	// Finish off any remaining non-hit symbols in each row of
	// the alignment.
	
	write_char_limit_reached = false ;
	for (s_row1 = 0; s_row1 < alignment_depth; s_row1++)
	{
		if (s_row1 > 0) break ; // EDIT: line added.
		if (fill_in_non_hit_symbols(s_row1, NIL, &temp_c_col))
			write_char_limit_reached = true ;
		if (temp_c_col > max_c_col) max_c_col = temp_c_col ;
	}
	
	L1: ;
	
	if (write_char_limit_reached)
	{
		/* The writing out of the alignment will be
		truncated at this point. The rows which are
		not finished are marked with "...". */
		
		for (s_row1 = 0; s_row1 < alignment_depth; s_row1++)
		{
			if (row_array[s_row1].pattern_is_finished)
				continue ;
			c_col1 = max_c_col ;
			c_row1 = s_row1 * 2 ;
			write_al_chars[c_row1][c_col1++] = '.' ;
			write_al_chars[c_row1][c_col1++] = '.' ;
			write_al_chars[c_row1][c_col1++] = '.' ;
		}
		max_c_col += 3 ;
	}
	
	/* Now write out the characters in write_al_chars[][]. */
	
	// int sections_written = 0 ;
	int first_section_column = 0, last_section_column,
		al_char_length = max_c_col - 1,section_counter = 0 ;
	
	// Calculate the number of character rows in the alignment.
	
	al_char_depth = (alignment_depth * 2) - 1 ;
	
	// Adjust the value of write_section_chars_length in the
	// light of the row numbers to be written at the beginning and
	// end of each row. For each number, one or two columns is needed
	// for the number itself, plus one blank column between the
	// number and the alignment.
	
	int last_row = alignment_depth - 1, cols_for_number ;
	if (last_row < 10) cols_for_number = 2 ;
	else if (last_row >=10 && last_row < 20) cols_for_number = 3 ;
	else abort_run("Too many rows in alignment") ;
	
	write_section_chars_length -= (cols_for_number * 2) ;
	if (write_section_chars_length < 10)
		abort_run("write_section_chars_length is too short") ;
	
	// Check whether what remains of the alignment will fit across
	// the breadth of the page. If so, set the value of
	// last_section_column to correspond to the last character column
	// of the alignment. If not, find the last blank column
	// in the current section of write_al_chars[] and set the
	// value of last_section_column to point to the column before
	// that blank column.
	
	while (true)
	{
		last_section_column = first_section_column +
			write_section_chars_length - 1 ;
		if (last_section_column > al_char_length)
			last_section_column = al_char_length - 1 ;
		else
		{
			for (c_col1 = first_section_column +
				write_section_chars_length - 1;
			c_col1 >= first_section_column; c_col1--)
			{
				// See whether the column in
				// write_al_chars[] corresponding
				// to c_col1 is blank. If so, break.
				
				for (c_row1 = 0; c_row1 < al_char_depth;
				c_row1++)
				{
					if (write_al_chars[c_row1][c_col1]
						!= ' ')
						break ;
				}
				
				if (c_row1 >= al_char_depth) break ;
			}
			
			if (c_col1 <= first_section_column)
				abort_run("Anomaly in last_section_column") ;
			
			last_section_column = c_col1 - 1 ;
		}
		
		// Write out the current section. Write the row number
		// at the beginning and end of each row.
		
		bool number_required = false ;
		
		s_row1 = 0 ;
		
		for (c_row1 = 0; c_row1 < al_char_depth; c_row1++)
		{
			if (number_required == false) number_required = true ;
			else number_required = false ;
			
			if (number_required)
			{
				if (cols_for_number == 2)
					fprintf(output_file, "%1d", s_row1) ;
				else fprintf(output_file, "%2d", s_row1) ;
				fprintf(output_file, " ") ;
			}
			else
			{
				if (cols_for_number == 2)
					fprintf(output_file, "  ") ;
				else fprintf(output_file, "   ") ;
			}
			
			for (c_col1 = first_section_column; c_col1 <=
				last_section_column; c_col1++)
			{
				fprintf(output_file, "%c",
					write_al_chars[c_row1][c_col1]) ;
			}
			
			if (number_required)
			{
				fprintf(output_file, " ") ;
				if (cols_for_number == 2)
					fprintf(output_file, "%d%s", s_row1,
					"\n") ;
				else fprintf(output_file, "%2d%s", s_row1,
					"\n") ;
				
				s_row1++ ;
			}
			else fprintf(output_file, "\n") ;
		}
		
		first_section_column = last_section_column + 2 ;
		if (first_section_column >= al_char_length)
		{
			fprintf(output_file, "\n") ;
			break ;
		}
		
		if (sections_per_page != NULL_VALUE)
		{
			section_counter++ ;
			if (section_counter >= sections_per_page)
			{
				fprintf(output_file, "\\newpage\n") ;
				section_counter = 0 ;
			}
			else fprintf(output_file, "\n\n") ;
		}
		else fprintf(output_file, "\n\n") ;
	}
	
	fflush(output_file) ;
} // sequence::write_alignment_horizontal

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out an alignment in 'vertical' format: there is a column
**	for each row in the alignment and symbols are written horizontally.
**
** CALLING SEQUENCE:
**
**	void sequence::write_alignment_vertical(FILE *output_file)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	output_file:	The file into which the alignment is to be written.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::write_alignment_vertical(FILE *output_file)
{
	struct row_record
	{
		int row_width ;
		int row_position ; // The position of the first character
			// in the column, numbered from the left. The first
			// character is in position 0.
		symbol *next_hit_symbol ;
		list_element *this_el_pos, *row_el_pos ;
		sequence *row_pattern ;
		int non_hit_symbols_to_be_written ;
		bool new_values_needed ;
	} ;

	struct row_record *write_vertical_array ;
	char one_line[MEDIUM_SCRATCH_ARRAY_SIZE] ;

	write_vertical_array = new row_record[sequence_depth] ;

	// Find the widths and positions of rows. For any row, the width
	// is the length of the longest symbol that will go in the row, plus
	// GAP_BETWEEN_AL_COLS.

	sequence *row_pattern ;
	symbol *al_symbol1, *al_symbol2, *row_symbol1, *row_symbol2,
			*next_hit_symbol ;
	int longest_name_length = 0, name_length, index1,
		index2, index3, index4, non_hit_symbols_count, size_of_gap ;

	write_vertical_array[0].row_position = 0 ;

	int row, line_length = 0, row_width ;
	for (row = 0; row < sequence_depth; row++)
	{
		longest_name_length = 0 ;
		write_vertical_array[row].row_pattern = row_pattern = 
			this->get_row_pattern(row) ;
		for (row_symbol1 = (symbol *)row_pattern->get_first_child();
			row_symbol1 != NIL ; row_symbol1 = (symbol *)row_pattern->
				get_next_child())
		{
			name_length = strlen(row_symbol1->get_name()) ;
			if (name_length > longest_name_length)
				longest_name_length = name_length ;
		}

		write_vertical_array[row].row_width = row_width = longest_name_length + 
			GAP_BETWEEN_AL_COLS ;
		if (row + 1 < sequence_depth)
		{
			write_vertical_array[row + 1].row_position = 
				write_vertical_array[row].row_position + row_width ;
		}

		line_length += row_width ;

		write_vertical_array[row].new_values_needed = true ;
		write_vertical_array[row].this_el_pos = NIL ;
		write_vertical_array[row].row_el_pos = NIL ;
	}

	line_length -= GAP_BETWEEN_AL_COLS ; // The last set of blank 
		// characters in the line are not needed.
	if (line_length + 1 >= MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("Line is too long in write_alignment_vertical()") ;

	// Now write out the alignment.

	char *symbol_name, c ;
	int max_non_hit_symbols, name_index ;
	list_element *this_el_pos1 = NIL, *this_el_pos2, *row_el_pos ;

	list_for_el_pos(al_symbol1, symbol, this, this_el_pos1)
	{
		// Where needed, find the next hit symbol in each row and 
		// the number of non-hit symbols that precede it. If there
		// is no next hit symbol for a given row, count the number
		// of trailing non-hit symbols there are and add that
		// number to write_vertical_array[row].non_hit_symbols_to_be_written.

		for (row = 0; row < sequence_depth; row++)
		{
			if (row > 0) break ; // EDIT: line added.
			if (write_vertical_array[row].new_values_needed == false)
				continue ;

			next_hit_symbol = NIL ;
			this_el_pos2 = write_vertical_array[row].this_el_pos ;

			list_for_el_pos(al_symbol2, symbol, this, this_el_pos2)
			{
				if (al_symbol2->is_a_hit() == false) continue ;
				next_hit_symbol = al_symbol2->get_row_symbol(row) ;
				if (next_hit_symbol != NIL) break ;
			}

			// We have found the next hit symbol in the row or
			// got to the end of 'this' without finding another
			// hit symbol.

			write_vertical_array[row].next_hit_symbol = next_hit_symbol ;
			non_hit_symbols_count = 0 ;
			row_el_pos = write_vertical_array[row].row_el_pos ;
			row_pattern = write_vertical_array[row].row_pattern ;
			while (row_symbol1 = (symbol *)row_pattern->
				get_next_child_by_el_pos(&row_el_pos))
			{
				if (row_symbol1 == next_hit_symbol) break ;
				non_hit_symbols_count++ ;
			}

			write_vertical_array[row].non_hit_symbols_to_be_written =
				non_hit_symbols_count ;

			write_vertical_array[row].new_values_needed = false ;
			write_vertical_array[row].next_hit_symbol = next_hit_symbol ;
		}

		// EDIT: next line commented out.
		// if (al_symbol1->is_a_hit() == false) continue ; 

		// Find out the maximum number of non-hit symbols that must
		// be fitted in before the current hit.

		max_non_hit_symbols = 0 ;
		for (row = 0; row < sequence_depth; row++)
		{
			if (row > 0) break ; // EDIT: line added.
			non_hit_symbols_count = 0 ;
			row_symbol1 = al_symbol1->get_row_symbol(row) ;
			if (row_symbol1 == NIL) continue ;

			// We have a hit symbol in the current row and column.

			row_pattern = write_vertical_array[row].row_pattern ;

			row_el_pos = write_vertical_array[row].row_el_pos ;
			while (row_symbol2 = (symbol *)row_pattern->
				get_next_child_by_el_pos(&row_el_pos))
			{
				if (row_symbol2 == row_symbol1) break ;
				non_hit_symbols_count++ ;
			}
			write_vertical_array[row].non_hit_symbols_to_be_written =
				non_hit_symbols_count ;
			if (non_hit_symbols_count > max_non_hit_symbols)
				max_non_hit_symbols = non_hit_symbols_count ;
		}

		// Now write out lines until the available space for non-hit
		// symbols has been used up or there are no more non-hit symbols.

		while (max_non_hit_symbols > 0)
		{
			// Clear one_line[], the array that will hold the
			// characters for one line.

			for (index1 = 0; index1 < line_length; index1++)
				one_line[index1] = ' ' ;
			one_line[line_length] = '\0' ;

			// For each row, write out non-hit symbols, provided
			// max_non_hit_symbols has not been reached or available
			// non-hit symbols have been exhausted.

			for (row = 0; row < sequence_depth; row++)
			{
				if (row > 0) break ; // EDIT: line added.
				row_el_pos = write_vertical_array[row].row_el_pos ;
				row_pattern = write_vertical_array[row].row_pattern ;
				row_symbol1 = (symbol *)row_pattern->
					get_next_child_by_el_pos(&row_el_pos) ;
				if (row_symbol1 == NIL) continue ;
				next_hit_symbol = write_vertical_array[row].next_hit_symbol ;
				if (write_vertical_array[row].non_hit_symbols_to_be_written <= 0)
					continue ;

				// Put characters from row_symbol1 into line1.

				index1 = write_vertical_array[row].row_position ;
				name_index = 0 ;
				symbol_name = row_symbol1->get_name() ;
				c = symbol_name[name_index++] ;
				while (c != '\0')
				{
					one_line[index1++] = c ;
					c = symbol_name[name_index++] ;
				}

				(write_vertical_array[row].non_hit_symbols_to_be_written)-- ;
				write_vertical_array[row].row_el_pos = row_el_pos ;
			}

			max_non_hit_symbols-- ; // Subtract 1 from the 
				// maximum number of non-hit symbols to be written.
			fprintf(output_file, "%s%c", one_line, '\n') ;
		}

		// Now write out the hit symbols in the current column.

		// Clear one_line[], the array that will hold the
		// characters for one line.

		for (index1 = 0; index1 < line_length; index1++) 
			one_line[index1] = ' ' ;
		one_line[line_length] = '\0' ;

		for (row = 0; row < sequence_depth; row++)
		{
			row_symbol1 = al_symbol1->get_row_symbol(row) ;
			if (row_symbol1 == NIL) continue ;

			// Put characters from row_symbol1 into line1.

			index1 = write_vertical_array[row].row_position ;
			name_index = 0 ;
			symbol_name = row_symbol1->get_name() ;
			c = symbol_name[name_index++] ;
			while (c != '\0')
			{
				one_line[index1++] = c ;
				c = symbol_name[name_index++] ;
			}

			write_vertical_array[row].row_el_pos = row_el_pos ;
			row_pattern = write_vertical_array[row].row_pattern ;
			write_vertical_array[row].this_el_pos = this_el_pos1 ;
			write_vertical_array[row].new_values_needed = true ;
			write_vertical_array[row].row_el_pos = 
				row_pattern->get_el_pos_by_child(row_symbol1) ;
		}

		// Put in dashes to link hit symbols in the current line.
		// First scan across to the first non-blank character.

		for (index2 = 0; index2 < line_length; index2++)
			if (one_line[index2] != ' ') break ;

		if (index2 >= line_length)
			abort_run("Blank line in write_alignment_vertical()") ;

		for (index1 = index2; index1 < line_length; index1++)
		{
			if (one_line[index1] != ' ') continue ;

			// We have a blank character in one_line[].

			index2 = index1 ;

			// Scan ahead to the next non-blank character, if any.

			size_of_gap = 1 ;
			index2++ ;

			while (index2 < line_length)
			{
				if (one_line[index2] != ' ') break ;
				index2++ ;
				size_of_gap++ ;
			}

			if (index2 >= line_length) break ;

			if (size_of_gap == 1) one_line[index1] = '.' ;
			else if (size_of_gap == 2)
			{
				one_line[index1] = '.' ;
				one_line[index1 + 1] = '.' ;
			}
			else
			{
				index3 = index1 + 1 ;
				index4 = index2 - 1 ;

				while (index3 < index4)
				{
					one_line[index3] = '-' ;
					index3++ ;
				}
			}
			index1 = index2 ;
		}

		fprintf(output_file, "%s%c", one_line, '\n') ;
	}

	// Do trailing non-hit symbols (if any). First find out the
	// maximum number of trailing non-hit symbols in any row.

	max_non_hit_symbols = 0 ;
	for (row = 0; row < sequence_depth; row++)
	{
		if (row > 0) break ; // EDIT: line added.
		row_el_pos = write_vertical_array[row].row_el_pos ;
		row_pattern = write_vertical_array[row].row_pattern ;
		non_hit_symbols_count = 0 ;
		while (row_symbol1 = (symbol *)row_pattern->
			get_next_child_by_el_pos(&row_el_pos))
				non_hit_symbols_count++ ;
		write_vertical_array[row].non_hit_symbols_to_be_written =
			non_hit_symbols_count ;
		if (non_hit_symbols_count > max_non_hit_symbols)
			max_non_hit_symbols = non_hit_symbols_count ;
	}

	while (max_non_hit_symbols > 0)
	{
		// Clear one_line[], the array that will hold the
		// characters for one line.

		for (index1 = 0; index1 < line_length; index1++) 
			one_line[index1] = ' ' ;
		one_line[line_length] = '\0' ;

		// For each row, write out non-hit symbols if there are
		// any left.

		for (row = 0; row < sequence_depth; row++)
		{
			if (write_vertical_array[row].non_hit_symbols_to_be_written <= 0)
				continue ;
			row_el_pos = write_vertical_array[row].row_el_pos ;
			row_pattern = write_vertical_array[row].row_pattern ;
			row_symbol1 = (symbol *)row_pattern->
				get_next_child_by_el_pos(&row_el_pos) ;

			// Put characters from row_symbol1 into line1.

			index1 = write_vertical_array[row].row_position ;
			name_index = 0 ;
			symbol_name = row_symbol1->get_name() ;
			c = symbol_name[name_index++] ;
			while (c != '\0')
			{
				one_line[index1++] = c ;
				c = symbol_name[name_index++] ;
			}

			(write_vertical_array[row].non_hit_symbols_to_be_written)-- ;
			write_vertical_array[row].row_el_pos = row_el_pos ;
		}
		fprintf(output_file, "%s%c", one_line, '\n') ;
		max_non_hit_symbols-- ;
	}

	fprintf(output_file, "\n") ;

	delete[] write_vertical_array ;

} // sequence::write_alignment_vertical

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out the symbols in a pattern with details of
**	the type, status and other information about symbols.
**
** CALLING SEQUENCE:
**
**	void sequence::write_with_details(bool write_from)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	write_from:		true if '(from alignment ID)' is to be written,
**					otherwise false.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Output of the pattern with details of symbols
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::write_with_details(bool write_from)
{
	symbol *symbol1 ;
	int counter = 0, symbol_frequency, tp ;
	char type[SMALL_SCRATCH_ARRAY_SIZE], 
		status[SMALL_SCRATCH_ARRAY_SIZE] ;

	write_pattern(true, write_from) ;

	if (sequence_depth > 1) // The following details are to be written
		// out only if 'this' pattern is an alignment.
	{
		fprintf(output_file,	
			"%s%1.2f%s%1.2f%s%1.2f%s%1.2f%s",
			"NSC = ", 
			new_symbols_cost,
			", EC = ", 
			encoding_cost,
			", CR = ", 
			compression_ratio,
			", CD = ",
			compression_difference,
			"\n\n") ;
	}
	
	list_for(symbol1, symbol, this)
	{
		counter++ ;
		if (counter >= 3)
		{
			fprintf(output_file, "\n") ;
			counter = 1 ;
		}

		tp = symbol1->get_type() ;

		if (tp == CONTEXT_SYMBOL) strcpy(type, "CS") ;
		else if (tp == LEFT_BRACKET) strcpy(type, "LB") ;
		else if (tp == RIGHT_BRACKET) strcpy(type, "RB") ;
		else if (tp == UNIQUE_ID_SYMBOL) strcpy(type, "UID") ;
		else strcpy(type, "DATA") ;
			
		if (symbol1->get_status() == IDENTIFICATION)
			strcpy(status, "ID") ;
		else if (symbol1->get_status() == BOUNDARY_MARKER)
			strcpy(status, "BM") ;
		else strcpy(status, "CN") ;
				
		symbol_frequency = symbol1->get_frequency() ;
			
		fprintf(output_file, "%s%s%d%s%1.2f%s%s%s%s",
			symbol1->get_name(),
			" (fr = ", symbol_frequency, ", ",
			symbol1->get_bit_cost(),
			", ", type,
			", ", status) ;
				
		if (this->this_is_last_child(symbol1))
			fprintf(output_file, "%s%d%s",
				"), frequency = ",
				frequency,
				".\n\n") ;
		else fprintf(output_file, "), ") ;
	}
} // sequence::write_with_details

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Tests whether the CONTENTS symbols in one sequence of symbols
**	match the CONTENTS symbols in another sequence.
**
** CALLING SEQUENCE:
**
**	bool sequence::contents_symbols_match(sequence *pattern1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	If the CONTENTS symbols match, true, otherwise false.
**
**	pattern1:		The sequence to be matched with 'this'.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

bool sequence::contents_symbols_match(sequence *pattern1)
{
	symbol *symbol1, *symbol2 ;
	
	symbol2 = (symbol *)this->get_first_child() ;
	for (symbol1 = (symbol *)pattern1->get_first_child();
	symbol1 != NIL; symbol1 = (symbol *)pattern1->get_next_child())
	{
		if (symbol1->get_status() != CONTENTS) continue ;
		if (symbol2 == NIL) return(false) ;
		
		while (symbol2->get_status() != CONTENTS)
		{
			symbol2 = (symbol *)this->get_next_child() ;
			if (symbol2 == NIL) return(false) ;
		}
		
		if (symbol1->name_matches(symbol2))
		{
			symbol2 = (symbol *)this->get_next_child() ;
			continue ;
		}
		else return(false) ;
	}
	
	// pattern1 has been completely stepped through. Check to see
	// whether or not there are any CONTENTS symbols left in 'this'.
	
	if (symbol2 != NIL)
	{
		if (symbol2->get_status() == CONTENTS) return(false) ;
		while (symbol2 = (symbol *)this->get_next_child())
			if (symbol2->get_status() == CONTENTS) return(false) ;
	}
	
	return(true) ;
} // sequence::contents_symbols_match

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks 'this' pattern against pre-existing patterns 
**	(in old_patterns) to see whether there is one
**	that has all and only the same CONTENTS symbols in the
**	same order. If there is, that sequence is returned. 
**	Otherwise, the method returns NIL.
**
** CALLING SEQUENCE:
**
**	sequence *sequence::check_patterns()
**
** FORMAL ARGUMENTS:
**
**	Return value:	A pre-existing pattern with all and only the
**					same CONTENTS symbols, or NIL if no such pattern
**					exists.
**
** IMPLICIT INPUTS:
**
**	patterns in old_patterns.
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

sequence *sequence::check_patterns()
{
	sequence *pattern1 ;
	list_element *el_pos1 = NIL ;
	bool pattern_found = false ;

	for (pattern1 = (sequence *)old_patterns->
		get_next_child_by_el_pos(&el_pos1);
		pattern1 != NIL ; pattern1 = (sequence *)old_patterns->
			get_next_child_by_el_pos(&el_pos1))
	{
		if (this->contents_symbols_match(pattern1))
		{
			pattern_found = true ;
			break ;
		}
	}

	if (pattern_found)
	{
		fprintf(output_file, "Contents-symbol match found between ") ;
		this->write_pattern(false, true) ;
		fprintf(output_file, " and ") ;
		pattern1->write_pattern(true, true) ;
		return(pattern1) ;
	}

	return(NIL) ;
} // sequence::check_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Calculates the length of an alignment.
**
** CALLING SEQUENCE:
**
**	int sequence::compute_character_length()
**
** FORMAL ARGUMENTS:
**
**	Return value:	The length of the alignment in characters, including
**					The white spaces between symbols.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

int sequence::compute_character_length()
{
	int char_length = 0 ;
	symbol *symbol1 ;
	list_element *el_pos1 = NIL ;
	char *symbol_name ;
	
	while (symbol1 = (symbol *)this->get_next_child_by_el_pos(&el_pos1))
	{
		if (use_abbreviations == LETTERS || use_abbreviations == DIGITS)
			symbol_name = find_symbol_abbreviation(symbol1->
				get_name()) ;
		else symbol_name = symbol1->get_name() ;
		
		char_length += strlen(symbol_name) + 1 ; // Add 1
		// to the length of the symbol name for the
		// blank space between one column and the next.
	}
	
	return(char_length - 1) ; // Subtract 1 from char_length because
				// the blank character after the last symbol is not needed.
} // sequence::compute_character_length

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes a textual description of the sequence specified to 
**	the `write file'. This is called from write_tree_object()
**	and wto().
**
** CALLING SEQUENCE:
**
**	void sequence::wto(int print_code) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	print_code:		PRINT_ALL_FREQUENCIES if the frequencies 
**					of the object and all its constituents
**					are to be printed,
**	print_code:		PRINT_ALL_FREQUENCIES if the frequencies 
**					of the object and all its constituents
**					are to be printed,
**					PRINT_SEQUENCE_FREQUENCY if symbol
**					frequencies are to be suppressed.
**					PRINT_SEQUENCE_FREQUENCY otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	output_file
**
** SIDE EFFECTS:
**
**	NONE
*/

void sequence::wto(int print_code)
{
	base_object *child;
	char buffer[STRING_LENGTH] ;
	
	write_lines(output_file, "(", CONTINUE) ;

	this->initialise() ;
	while (child = this->get_next_child())
	{
		child->wto(print_code) ;
		if (current_el_pos->get_next() != NIL)
			write_lines(output_file, " ", CONTINUE) ;
	}
	write_lines(output_file, ")", CONTINUE) ;
	// if (print_code == PRINT_SEQUENCE_FREQUENCY && frequency != 1)
	if (print_code == PRINT_SEQUENCE_FREQUENCY)
	{
		sprintf(buffer, "*%d", frequency) ;
		write_lines(output_file, buffer, CONTINUE) ;
		return ;
	}
	// if (print_code == PRINT_ALL_FREQUENCIES && frequency != 1)
	if (print_code == PRINT_ALL_FREQUENCIES)
	{
		sprintf(buffer, "*%d", frequency) ;
		write_lines(output_file, buffer, CONTINUE) ;
	}
} /* sequence::wto */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Determines whether or not 'this' ID-symbol has any function within
**	old_patterns, either as a reference from another pattern, or
**	as a discrimination symbol that distinguishes a member of a 
**	context class or as a top-level identifier for a pattern.
**
** CALLING SEQUENCE:
**
**	bool symbol::has_no_function()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if 'this' symbol has no function, false otherwise.
**
** IMPLICIT INPUTS:
**
**	old_patterns
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool symbol::has_no_function()
{
	// Look to see whether 'this' symbol is referenced from within
	// the CONTENTS symbols of any Old pattern.

	symbol *symbol1 ;
	sequence *pattern1 ;
	list_element *el_pos1, *el_pos2 ;
	int symbol_type, status, counter ;
	bool this_symbol_or_copy_found ;

	// Look to see whether 'this' symbol is the only ID-symbol
	// for any one pattern. If so, it is needed as the top-level
	// identifier for the pattern and should not be removed.

	// At the same time, look to see whether 'this' symbol has
	// been referenced from any pattern. If it has, it is needed
	// should not be removed.

	el_pos1 = NIL ;
	list_for_el_pos(pattern1, sequence, old_patterns, el_pos1)
	{
		el_pos2 = NIL ;
		counter = 0 ;
		this_symbol_or_copy_found = false ;
		list_for_el_pos(symbol1, symbol, pattern1, el_pos2)
		{
			status = symbol1->get_status() ;
			if (status == IDENTIFICATION)
			{
				if (symbol1 == this || name_matches(symbol1))
					this_symbol_or_copy_found = true ;
				counter++ ;
			}

			if (status != CONTENTS) continue ;
			symbol_type = symbol1->get_type() ;
			if (symbol_type == LEFT_BRACKET
				|| symbol_type == RIGHT_BRACKET)
					continue ;

			// symbol1 is a 'reference' symbol.

			if (name_matches(symbol1))
				return(false) ; // 'this' symbol has been referenced
					// so this->has_no_function() is false.
		}

		if (this_symbol_or_copy_found
				&& counter == 1) // 'this' symbol, or a copy of it,
					// is the only ID-symbol for pattern1
					// so this->has_no_function() is false.
			return(false) ;
	}

	return(true) ;

} // symbol::has_no_function

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This is like add_child but checks that the child to be added
**	does not duplicate any child already added (meaning the identical
**	object, not merely one with a matching name). If the proposed
**	addition is the same as a child already added, the proposed addition
**	is not added.
**
** CALLING SEQUENCE:
**
**	bool group::add_pattern_without_duplicates(sequence *seq1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if child added, false otherwise.
**
**	child:			The new base_object to be added.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE. Notice, in particular, that the position of current_el_pos
**	is not changed by adding a new child to an object.
*/

bool group::add_pattern_without_duplicates(sequence *seq1)
{
	list_element *temp1, *temp2, *next ;
	base_object *existing_sequence ;
	
	if (seq1 == NIL)
		abort_run("NIL seq1 in \
			group::add_pattern_without_duplicates()") ;
	temp2 = first_element ;
	if (temp2 == NIL)
	{
		temp1 = new list_element(seq1) ;
		first_element = temp1 ;
		this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
		return(true) ;
	}
	else
	{
		existing_sequence = temp2->get_el_obj() ;
		if (existing_sequence == seq1) return(false) ;
	}

	while (next = temp2->get_next())
	{
		existing_sequence = next->get_el_obj() ;
		if (existing_sequence == seq1) return(false) ;
		temp2 = next ;
	}

	temp1 = new list_element(seq1) ;
	temp2->set_next(temp1) ;
	this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
	return(true) ;
} /* group::add_pattern_without_duplicates */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This is like add_child but checks that the child to be added
**	is not a copy of any child already added. If the proposed
**	addition is a copy of a child already added, the proposed addition
**	is not added. If the proposed addition is identical to a child already
**	added, the proposed addition is not added.
**
** CALLING SEQUENCE:
**
**	bool group::add_pattern_without_copies_or_duplicates(sequence *seq1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if child is added, false otherwise.
**
**	child:			The new base_object to be added.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE. Notice, in particular, that the position of current_el_pos
**	is not changed by adding a new child to an object.
*/

bool group::add_pattern_without_copies_or_duplicates(sequence *seq1)
{
	list_element *temp1, *temp2, *next ;
	sequence *existing_sequence ;
	
	if (seq1 == NIL)
		abort_run("NIL seq1 in \
			group::add_pattern_without_copies_or_duplicates().") ;
	temp2 = first_element ;
	if (temp2 == NIL)
	{
		temp1 = new list_element(seq1) ;
		first_element = temp1 ;
		this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
		return(true) ;
	}
	else
	{
		existing_sequence = (sequence *)temp2->get_el_obj() ;
		if (existing_sequence == seq1) return(false) ;
		if (existing_sequence->is_copy_of(seq1)) return(false) ; // Notice that this
			// test must be done after the previous one because is_copy_of()
			// flags an error if the two things being compared are the
			// same entity.
	}

	while (next = temp2->get_next())
	{
		existing_sequence = (sequence *)next->get_el_obj() ;
		if (existing_sequence == seq1) return(false) ;
		if (existing_sequence->is_copy_of(seq1)) return(false) ; // Notice that this
			// test must be done after the previous one because is_copy_of()
			// flags an error if the two things being compared are the
			// same entity.
		temp2 = next ;
	}

	temp1 = new list_element(seq1) ;
	temp2->set_next(temp1) ;
	this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
	return(true) ;
} /* group::add_pattern_without_copies_or_duplicates */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	This is like add_child but checks that the child to be added
**	is not a copy of any child already added. If the proposed
**	addition is a copy of a child already added, the proposed addition
**	is not added. If the proposed addition is identical to a child already
**	added, the proposed addition is not added.
**
** CALLING SEQUENCE:
**
**	bool group::add_symbol_without_copies_or_duplicates(symbol *symbol1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if symbol1 is added, false otherwise.
**
**	symbol1:		The new symbol to be added.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE. Notice, in particular, that the position of current_el_pos
**	is not changed by adding a new child to an object.
*/

bool group::add_symbol_without_copies_or_duplicates(symbol *symbol1)
{
	list_element *temp1, *temp2, *next ;
	symbol *existing_symbol ;
	
	if (symbol1 == NIL)
		abort_run("NIL symbol1 in \
			group::add_symbol_without_copies_or_duplicates().") ;
	temp2 = first_element ;
	if (temp2 == NIL)
	{
		temp1 = new list_element(symbol1) ;
		first_element = temp1 ;
		this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
		return(true) ;
	}
	else
	{
		existing_symbol = (symbol *)temp2->get_el_obj() ;
		if (existing_symbol == symbol1) return(false) ;
		if (existing_symbol->name_matches(symbol1)) return(false) ;
	}

	while (next = temp2->get_next())
	{
		existing_symbol = (symbol *)next->get_el_obj() ;
		if (existing_symbol == symbol1) return(false) ;
		if (existing_symbol->name_matches(symbol1)) return(false) ;
		temp2 = next ;
	}

	temp1 = new list_element(symbol1) ;
	temp2->set_next(temp1) ;
	this->mark_parent_and_int_positions_non_recursive() ; // take 
		// care! This alters the value of the 'parent' field.
	return(true) ;
} /* group::add_symbol_without_copies_or_duplicates */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks to see whether the group contains any duplicated references
**	to any object. It is assumed that the objects are sequences.
**
** CALLING SEQUENCE:
**
**	bool group::contains_duplicates()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the group contains at least one duplicate,
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool group::contains_duplicates()
{
	list_element *el_pos1 = NIL, *el_pos2 ;
	sequence *child1, *child2 ;

	list_for_el_pos(child1, sequence, this, el_pos1)
	{
		el_pos2 = el_pos1 ;
		list_for_el_pos(child2, sequence, this, el_pos2)
		{
			if (child1 == child2)
			{
				fprintf(output_file, "%s%d%s%d%s",
					"In group ID",
					ID,
					" sequence ID",
					child1->get_ID(),
					" is duplicated\n\n") ;
				return(true) ;
			}
		}
	}

	return(false) ;
} // group::contains_duplicates

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Inserts an sequence into group_of_patterns in so that
**	sequences are in order of their CD.
**
** CALLING SEQUENCE:
**
**	void group::insert_sequence_in_order_of_CD(sequence *al1)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	al1:				The sequence to be inserted.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	'this' with addition of al1.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void group::insert_sequence_in_order_of_CD(sequence *al1)
{
	sequence *existing_sequence ;
	double al_CD = al1->get_compression_difference() ;
	
	list_for(existing_sequence, sequence, this)
	{
		if (al_CD < existing_sequence->get_compression_difference())
			continue ;
		
		this->precede(al1, existing_sequence) ;
		
		return ;	
	}
	
	/* If the program gets this far, the al1 has a larger
	CR than any of the existing sequences so it should be added
	at the end of the set. */
	
	this->add_child(al1) ;
	
} /* group::insert_sequence_in_order_of_CD */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out IDs of members. If a sequence is 'new_this_cycle', it
**	is marked with an asterisk ('*').
**
** CALLING SEQUENCE:
**
**	void group::write_IDs(int selection, sequence *cnp)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	selection:		Used to choose a subset of the group. NULL_VALUE
**					means that all alignments are selected. Other valid
**					values are FULL_A, FULL_B, FULL_C and PARTIAL.
**	cnp:			The New pattern being processed
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void group::write_IDs(int selection, sequence *cnp)
{
	int counter1 = 0, counter2 = 0 ;
	sequence *pattern1 ;

	// Count the number of IDs to be printed.

	if (selection == NULL_VALUE)
		counter2 = count_number_of_children() ;
	else
	{
		list_for(pattern1, sequence, this)
		{
			if (selection == pattern1->get_degree_of_matching())
				counter2++ ;
		}
	}

	// Now print the IDs.

	int counter3 = 0 ;
	list_for(pattern1, sequence, this)
	{
		if (selection != pattern1->get_degree_of_matching()) continue ;
		counter3++ ;
		fprintf(output_file, "%s%d",
			"ID",
			pattern1->get_ID()) ;

		if (pattern1->is_new_this_cycle())
			fprintf(output_file, "*") ;

		if (counter3 == counter2)
		{
			fprintf(output_file, "\n\n") ;
			break ;
		}

		if (++counter1 == 10)
		{
			fprintf(output_file, ",\n") ;
			counter1 = 0 ;
		}
		else fprintf(output_file, ", ") ;
	}
} // group::write_IDs

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether two groups contain the same objects, not
**	necessarily in the same order.
**
** CALLING SEQUENCE:
**
**	bool group::group_matches(group gr1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if 'this' contains the same objects as gr1,
**					otherwise false.
**
**	gr1:			The group to be compared with 'this'.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool group::group_matches(group *gr1)
{
	list_element *pos1 = NIL, *pos2 ;
	base_object *obj1, *obj2 ;
	bool match_found ;

	if (this->count_number_of_children() !=
		gr1->count_number_of_children())
			return(false) ;

	list_for_el_pos(obj1, base_object, this, pos1)
	{
		pos2 = NIL ;
		match_found = false ;
		list_for_el_pos(obj2, base_object, gr1, pos2)
			if (obj1 == obj2)
			{
				match_found = true ;
				break ;
			}
		if (match_found == false) return(false) ;
	}
	return(true) ;
} // bool group::group_matches

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out the patterns in a set of patterns, together with
**	an introductory heading.
**
** CALLING SEQUENCE:
**
**	void group::write_patterns(char *heading, int origin, int selection)
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
**	heading:			The heading for the set. If the value is NIL,
**						no heading is printed.
**	origin:				Only patterns with the specified origin
**						are to be printed. If origin is NULL_VALUE,
**						all the patterns in the set_of_patterns
**						are to be written.
**	selection:			If NULL_VALUE, all patterns are written, otherwise
**						Other valid values are FULL_A, FULL_B,
**						FULL_C or PARTIAL.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Output to output_file.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void group::write_patterns(char *heading, int origin, int selection)
{
	sequence *pattern1 ;
	list_element *el_pos1 = NIL ;

	if (heading != NIL) fprintf(output_file, "%s%s", heading, "\n\n") ;

	list_for_el_pos(pattern1, sequence, this, el_pos1)
	{
		if (origin != NULL_VALUE && origin != pattern1->get_origin())
			continue ;
		if (selection != NULL_VALUE)
		{
			if (selection != pattern1->get_degree_of_matching())
				continue ;
		}

		pattern1->print_ID() ;
		fprintf(output_file, ": ") ;
		pattern1->write_tree_object(PRINT_SEQUENCE_FREQUENCY) ;
		fflush(output_file) ;
	}
} // group::write_patterns

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Write New or Old. Called from write_new_and_old.
**
** CALLING SEQUENCE:
**
**	void group::write_patterns_with_details()
**
** FORMAL ARGUMENTS:
**
**	Return value:		void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void group::write_patterns_with_details()
{
	sequence *pattern1 ;

	this->initialise() ;
	while (pattern1 = (sequence *)this->get_next_child())
	{
		pattern1->print_ID() ;
		
		if (this == old_patterns)
			fprintf(output_file, "%s%1.2f%s",
			" Coding cost: ", 
			pattern1->get_encoding_cost(),
			", ") ;
		else if (this == new_patterns)
			fprintf(output_file, " No coding cost ") ;
		pattern1->write_tree_object(PRINT_ALL_FREQUENCIES) ;
		pattern1->write_with_details(true) ;
	}
} // group::write_patterns_with_details

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Sorts a group of patterns in descending order of their 
**	compression_difference scores.
**
** CALLING SEQUENCE:
**
**	void group::sort_by_compression_difference()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void group::sort_by_compression_difference()
{
	group *temp_group = new group ;
	sequence *pattern1, *best_pattern ;
	double highest_compression_difference, 
		pattern_compression_difference ;

	while (pattern1 = (sequence *)this->extract_first_child())
		temp_group->add_child(pattern1) ;

	while(temp_group->is_empty() == false)
	{
		highest_compression_difference = LOW_VALUE ;
		list_for(pattern1, sequence, temp_group)
		{
			pattern_compression_difference =
				pattern1->get_compression_difference() ;
			if (pattern_compression_difference > 
				highest_compression_difference)
			{
				highest_compression_difference = 
					pattern_compression_difference ;
				best_pattern = pattern1 ;
			}
		}
		temp_group->extract_child(best_pattern) ;
		this->add_child(best_pattern) ;
	}

	delete temp_group ;
} // group::sort_by_compression_difference

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Sorts a group of patterns in ascending order of ID number. 
**
** CALLING SEQUENCE:
**
**	void group::sort_by_ID()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	The sorted group
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void group::sort_by_ID()
{
	group *temp_group = new group ;
	sequence *pattern1, *best_pattern ;
	int lowest_ID, pattern_ID ;

	while (pattern1 = (sequence *)this->extract_first_child())
		temp_group->add_child(pattern1) ;

	while(temp_group->is_empty() == false)
	{
		lowest_ID = HIGH_VALUE ;
		list_for(pattern1, sequence, temp_group)
		{
			pattern_ID = pattern1->get_ID() ;
			if (pattern_ID < lowest_ID)
			{
				lowest_ID = pattern_ID ;
				best_pattern = pattern1 ;
			}
		}
		temp_group->extract_child(best_pattern) ;
		this->add_child(best_pattern) ;
	}

	delete temp_group ;
} // group::sort_by_ID

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compiles a list of the different symbol types in the patterns
**	in the group 'this' and measures the size of this alphabet.
**
** CALLING SEQUENCE:
**
**	group *group::compile_alphabet(int *alphabet_size)
**
** FORMAL ARGUMENTS:
**
**	Return value:	A group containing the list of symbols.
**
**	alphabet_size:	A pointer to a variable to hold the size of
**					the alphabet.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

group *group::compile_alphabet(int *alphabet_size)
{
	group *symbol_set = this->symbol_set() ;
	symbol_set->sort_by_name() ; // Puts symbols 
		// in symbol_set in alpha-numeric order of their
		// name fields.
	*alphabet_size = symbol_set->count_number_of_children() ;
	return(symbol_set) ;
} // compile_alphabet

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Scans a list of patterns in 'this' and, for each symbol in each
**	pattern, adds the frequency of the pattern to the frequency of
**	the symbol type, stored in symbol_set.
**
** CALLING SEQUENCE:
**
**	void group::compile_frequencies(group *symbol_set, 
**		sequence *last_pattern)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	symbol_set:		The alphabet of symbol types in the group.
**	last_pattern:	The last pattern in the group to be processed. If the
**					value is NIL, all patterns are to be processed.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void group::compile_frequencies(group *symbol_set, 
	sequence *last_pattern)
{
	sequence *pattern1 ;
	symbol *symbol1, *symbol_type ;

	list_for(pattern1, sequence, this)
	{
		list_for(symbol1, symbol, pattern1)
		{
			/* Scan through symbol_set to find the
			symbol there (representing a symbol type)
			which matches the current symbol. When it
			is found, update the frequency. */
			
			symbol_set->initialise() ;
			while (symbol_type = (symbol *)
				symbol_set->get_next_child())
			{
				if (strcmp(symbol1->get_name(),
					symbol_type->get_name()) == 0)
				{
					symbol_type->
						add_to_frequency(pattern1->get_frequency()) ;
					break ;
				}
			}
			if (symbol_type == NIL)
				abort_run("symbol_type not found in \
					group::compile_frequencies") ;
		}
		if (pattern1 == last_pattern) break ;
	}
} // group::compile_frequencies

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes a textual description of the group specified to 
**	the `write file'. This is called from write_tree_object()
**	and wto().
**
** CALLING SEQUENCE:
**
**	void group::wto(int print_code) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	print_code:		PRINT_ALL_FREQUENCIES if the frequencies 
**					of the object and all its constituents
**					are to be printed,
**					PRINT_SEQUENCE_FREQUENCY if symbol
**					frequencies are to be suppressed.
**					PRINT_SEQUENCE_FREQUENCY otherwise.
**
** IMPLICIT INPUTS:
**
** IMPLICIT OUTPUTS:
**
**	output_file
**
** SIDE EFFECTS:
**
**	NONE
*/

void group::wto(int print_code)
{
	base_object *child ;
	char buffer[STRING_LENGTH] ;
	
	write_lines(output_file, "[", CONTINUE) ;
	
	this->initialise() ;
	while (child = this->get_next_child())
	{
		child->wto(print_code) ;
		if (current_el_pos != NIL)
			write_lines(output_file, " ", CONTINUE) ;
	}
	write_lines(output_file, "]", CONTINUE) ;
	if (print_code == PRINT_SEQUENCE_FREQUENCY) return ;
	if (print_code == PRINT_GROUP_FREQUENCIES && frequency != 1)
	{
		sprintf(buffer, "*%d", frequency) ;
		write_lines(output_file, buffer, CONTINUE) ;
		return ;
	}
	if (print_code == PRINT_ALL_FREQUENCIES && frequency != 1)
	{
		sprintf(buffer, "*%d", frequency) ;
		write_lines(output_file, buffer, CONTINUE) ;
	}
} /* group::wto */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes a textual description of the group specified to 
**	the `write file'. This is called from write_tree_object()
**	and wto().
**
** CALLING SEQUENCE:
**
**	void symbol::wto(int print_code) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
**	print_code:		PRINT_ALL_FREQUENCIES if the frequencies 
**					of the object and all its constituents
**					are to be printed,
**					PRINT_SEQUENCE_FREQUENCY if symbol
**					frequencies are to be suppressed.
**					PRINT_SEQUENCE_FREQUENCY otherwise.
**
** IMPLICIT INPUTS:
**
** IMPLICIT OUTPUTS:
**
**	output_file
**
** SIDE EFFECTS:
**
**	NONE
*/

void symbol::wto(int print_code)
{
	char buffer[STRING_LENGTH] ;
	
	write_lines(output_file, name, CONTINUE) ;
	
	if (print_code == PRINT_SEQUENCE_FREQUENCY) return ;
	
	if (print_code == PRINT_ALL_FREQUENCIES && frequency != 1)
	{
		sprintf(buffer, "*%d", frequency) ;
		write_lines(output_file, buffer, CONTINUE) ;
	}
} /* symbol::wto */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes a base_object to a file. Using wto(),
**	it keeps track of the numbers of characters in a line and
**	takes a new line whenever that is needed to avoid splitting
**	a symbol or a frequency value. 
**
** CALLING SEQUENCE:
**
**	void tree_object::write_tree_object(int print_code)
**
** FORMAL ARGUMENTS:
**
**	Return value:	NONE
**
**	print_code:		PRINT_ALL_FREQUENCIES if the frequencies 
**					of the object and all its constituents
**					are to be printed,
**					PRINT_SEQUENCE_FREQUENCY if SYMBOL frequencies are
**					to be suppressed.
**					PRINT_SEQUENCE_FREQUENCY otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Text in the write file. 
**
** SIDE EFFECTS:
**
**	NONE
*/

void tree_object::write_tree_object(int print_code)
{
	write_lines(output_file, "", START) ;
	this->wto(print_code) ;
	fprintf(output_file, "\n\n") ;
	fflush(output_file) ;
} /* tree_object::write_tree_object */

/***********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks whether a set contains a symbol which
**	matches a parameter symbol.
**
** CALLING SEQUENCE:
**
**	symbol *tree_object::contains_copy_of(symbol *symbol1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The first item in the set which matches symbol1 or
**					NIL if no matching item is found.
**
**	symbol1:		The data node to be matched to items in the set.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

symbol *tree_object::contains_copy_of(symbol *symbol1)
{
	symbol *symbol_in_set ;
	
	/* Run over set until symbol1 is found or end of set reached */
	
	this->initialise() ;
	while (symbol_in_set = (symbol *)this->get_next_child())
		if (symbol1->name_matches(symbol_in_set))
			return(symbol_in_set) ;
		
	return(NIL) ;
} /* tree_object::contains_copy_of */

/***********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns the number of child nodes in a composite data node and
**	set that value in number_of_children.
**
** CALLING SEQUENCE:
**
**	int tree_object::count_number_of_children() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	The number of child nodes in the given object.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

int tree_object::count_number_of_children()
{
	register int no_of_children = 0 ;
	base_object *child ;
	list_element *pos1 = NIL ;
	
	list_for_el_pos(child, base_object, this, pos1)
		no_of_children++ ;
	
	number_of_children = no_of_children ;
	return(no_of_children) ;
} /* tree_object::count_count_number_of_children */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	In an symbol, finds an al_el by its position.
**
** CALLING SEQUENCE:
**
**	list_element *tree_objectect::get_el_pos_by_int_pos(int position)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The el corresponding to position.
**
**	position:		The position of the el to be found.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

list_element *tree_object::get_el_pos_by_int_pos(int position)
{
	list_element *el1 ;
	
	if (position < -1)
		abort_run("Invalid position in get_el_pos_by_int_pos") ;
	
	if (position == -1) return(NIL) ; // The position -1 corresponds
	// to the position just before the first actual position.
	
	for (el1 = this->get_first_element() ; el1 != NIL;
		el1 = el1->get_next())
			if (el1->get_position() == position) break ;
		
	if (el1 == NIL) abort_run("el1 not found in \
			get_el_pos_by_int_pos") ;
		
	return(el1) ;
} // tree_object::get_el_pos_by_int_pos

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	In an symbol, finds an al_el by its symbol.
**
** CALLING SEQUENCE:
**
**	list_element *tree_object::get_el_pos_by_child(base_object *obj1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The el corresponding to position.
**
**	obj1:			The object in the el to be found.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

list_element *tree_object::get_el_pos_by_child(base_object *obj1)
{
	list_element *el1 ;
	
	for (el1 = this->get_first_element() ; el1 != NIL;
		el1 = el1->get_next())
			if (el1->get_el_obj() == obj1) break ;
		
	if (el1 == NIL) abort_run("el1 not found in \
			get_el_pos_by_child") ;
		
	return(el1) ;
} // tree_object::get_el_pos_by_child

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	A method to create a set of (copies of) the symbols in an
**	object, without any duplicates.
**
** CALLING SEQUENCE:
**
**	group *tree_object::symbol_set()
**
** FORMAL ARGUMENTS:
**
**	Return value:	A group containing copies of symbols in an object,
**					without duplicates.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

group *tree_object::symbol_set()
{
	group *set ;
	
	set = new group ;
	this->symbol_set_recursion(set) ;
	return(set) ;
} // tree_object::symbol_set

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Calculates values for EC and total_cost for any pattern. EC is 
**	the sum of the bit_cost values of the symbols in the pattern that are
**	marked as IDENTIFICATION symbols. total_cost is the sum of the
**	bit_costs of all the symbols in the pattern.
**
**	The computed value is stored in the pattern.
**
** CALLING SEQUENCE:
**
**	void sequence::compute_costs()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	The computed value is stored in the pattern.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::compute_costs()
{
	symbol *symbol1 ;
	double cumulative_EC = 0, cumulative_cost = 0, symbol_bit_cost ;
	
	list_for(symbol1, symbol, this)
	{
		symbol_bit_cost = symbol1->get_bit_cost() ;
		cumulative_cost += symbol_bit_cost ;
		if (symbol1->get_status() != IDENTIFICATION) continue ;
		cumulative_EC += symbol_bit_cost ;
	}

	this->set_encoding_cost(cumulative_EC) ;
	this->set_total_cost(cumulative_cost) ;
} // sequence::compute_costs

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Makes a code from an alignment ('this'), assuming that patterns
**	in the alignment have code symbols. If they do not have code
**	symbols, then this method does not make a code.
**
**	The method is simply to traverse the alignment, making copies of
**	non-bracket IDENTIFICATION symbols that appear in a column by
**	themselves. The copies exclude the row information in the originals.
**
**	At the same time as making the code, this method computes values
**	for the 'actual cost' of the New hit symbols in the alignment
**	(NSC), the 'minimal cost' of the code symbols in the code (EC),
**	and the 'compression difference' (CD), the 'compression ratio' 
**	(CR) and the abs_P of the alignment.
**
**	The code and the calculated values are not printed out - so that
**	the arrangements and formats of these values can be tailored
**	to specific contexts.
**
**	In calculating values for NSC, EC, CR and CD, no attempt is 
**	made to correct for gaps in matching.
**
** CALLING SEQUENCE:
**
**	sequence *sequence::make_code(bool return_code)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The new code.
**
**	return_code:	If true, the function returns an explicit code sequence.
**					Otherwise it returns NIL.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NSC, EC, CD, CR and abs_P for the 'this'.
**
** SIDE EFFECTS:
**
**	NONE
**
*/

sequence *sequence::make_code(bool return_code)
{
	symbol *symbol1, *symbol2 ;
	int i ;
	double NSC, EC ;

	struct row_record
	{
		sequence *row_pattern ; // The pattern in this row.
		int previous_new_int_pos ; // Records the position in New
			// of the previous hit with row_pattern. If there has
			// not yet been a hit with New, this variable has a
			// NULL_VALUE.
		int previous_old_int_pos ; // Records the position in 
			// row_pattern of the previous hit between another pattern
			// and row_pattern. If there has not yet been a hit on
			// row_pattern, this variable has a NULL_VALUE.
		bool row_pattern_fully_recognised ; // true if all the
			// CONTENTS symbols in this row have hits with New and if
			// the corresponding hit symbols in New form a coherent
			// sequence.
	} ;

	struct row_record *rows_array ;

	rows_array = new row_record[sequence_depth] ;

	// Initialise variables in rows_array.

	for (i = 0; i < sequence_depth; i++)
	{
		rows_array[i].row_pattern = NIL ;
		rows_array[i].previous_new_int_pos = NULL_VALUE ;
		rows_array[i].previous_old_int_pos = NULL_VALUE ;
		rows_array[i].row_pattern_fully_recognised = true ;
	}

	NSC = EC = 0 ;
	symbol *symbol_new ;
	list_element *el_pos1 = NIL ;

	sequence *new_code ;
	if (return_code) new_code = new sequence(CODE_PATTERN) ;

	list_for_el_pos(symbol1, symbol, this, el_pos1)
	{
		// Identify columns in the alignment that contain hit
		// symbols from cnp. Add up the 
		// 'actual costs' of these symbols to arrive at the
		// new_symbols_cost for the alignment.

		if (symbol1->is_a_hit())
		{
			symbol_new = symbol1->get_row_symbol(0) ;
			if (symbol_new != NIL)
			{
				NSC += symbol_new->get_bit_cost() ;
			}
			continue ; // We are now only interested in non-hit
				// CONTEXT_SYMBOLs with status IDENTIFICATION.
		}

		if (symbol1->get_status() != IDENTIFICATION) continue ;

		// Make a 'shallow' copy of symbol1 (excluding information about
		// rows ) and add it to the code. At the same time, add the
		// bit_cost of symbol1 to EC.

		if (return_code)
		{
			symbol2 = symbol1->shallow_copy() ;
			symbol2->set_status(CONTENTS) ;
			new_code->add_child(symbol2) ;
		}

		EC += symbol1->get_bit_cost() ;
	}

	this->set_new_symbols_cost(NSC) ;
	this->set_encoding_cost(EC) ;
	this->set_compression_difference(NSC - EC) ;
	this->set_compression_ratio(NSC / EC) ;

	double two_power_s = pow(2, EC) ;
	this->set_abs_P(1 / two_power_s) ;

	delete[] rows_array ;

	if (return_code)
	{
		new_code->set_new_symbols_cost(NSC) ;
		new_code->set_encoding_cost(EC) ;
		new_code->set_compression_difference(NSC - EC) ;
		new_code->set_compression_ratio(NSC / EC) ;
		new_code->set_derived_from_parsing(ID) ;
		return(new_code) ;
	}
	else return(NIL) ;

} // sequence::make_code

/***********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Recursive part of symbol_set.  Recursively adds all the different
**	symbols in `object' to the object set `set'.  If a SYMBOL is already
**	in `set' then it's frequency is updated every time it is encountered
**	in `object' rather than adding it again.
**
**	In the initial call the `symbol_set_recursion', `set' should be an empty
**	group.
**
** CALLING SEQUENCE:
**
**	void symbol::symbol_set_recursion(group *set)
**
** FORMAL ARGUMENTS:
**
**	Return value:			None.
**
**	set:					The object to receive the set which is 
**							built up.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	The symbols in `set' become altered by this function.
**
** SIDE EFFECTS:
**
**	NONE
*/

void symbol::symbol_set_recursion(group *set)
{
	symbol *item_in_set, *new_set_item ;
	
	// Check whether set contains a symbol that matches 'this'.
	
	item_in_set = (symbol *)set->contains_copy_of(this) ;
	if (item_in_set == NIL)
	{
		// Item is not in the set - add a copy of it.

		new_set_item = new symbol(*this) ;
		// new_set_item->set_frequency(1) ;
		set->add_child(new_set_item) ;
	}
	else
	{
		// The symbol is already in the set: 
		// update it's frequency in the set.
		
		// item_in_set->increment_frequency() ;
	}
} /* symbol::symbol_set_recursion */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Checks a hit sequence to see whether the CONTENTS symbols in the
**	target pattern are all matched. Here, 'this' hit
**	node is the last node in the sequence.
**
** CALLING SEQUENCE:
**
**	bool hit_node::all_contents_symbols_are_matched()
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if all CONTENTS symbols are matched,
**					false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool hit_node::all_contents_symbols_are_matched()
{
	hit_node *node1 = this ;
	symbol *target_symbol ;
	sequence *driving_pattern = node1->get_driving_pattern(),
		*target_pattern = node1->get_target_pattern() ;
	hit_node *hit_node_array[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	int counter = 0, fe_hit_node_array, i ;

	// Recast hit sequence for easy left-to-right access. First,
	// find the length of the hit sequence.

	while (node1 != hit_root)
	{
		counter++ ;
		node1 = node1->get_hn_parent() ;
	}

	if (counter >= MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("Array overflow in \
			hit_node::all_data_symbols_are_matched()") ;

	fe_hit_node_array = counter ;

	// Now put the nodes into hit_node_array[].

	node1 = this ;
	while (node1 != hit_root)
	{
		hit_node_array[--counter] = node1 ;
		node1 = node1->get_hn_parent() ;
	}

	// Work left to right, checking symbols in the hits recorded
	// in hit_node_array[] and symbols between the hits in
	// the target_pattern.

	target_pattern->initialise() ;

	symbol *symbol1 ;
	int dr_int_pos2 = NULL_VALUE ;

	for (i = 0; i < fe_hit_node_array; i++)
	{
		node1 = hit_node_array[i] ;
		target_symbol = node1->get_target_symbol() ;

		// Check the symbols in the target_pattern up to but not 
		// including the target_symbol.

		while (symbol1 = (symbol *)target_pattern->get_next_child())
		{
			if (symbol1 == target_symbol) break ;
			if (symbol1->get_status() == CONTENTS) 
				return(false) ; // We have a CONTENTS symbol that is 
					// not part of a hit on this cycle.
		}
	}

	// Now do the trailing parts of the target_pattern, if any.

	while (symbol1 = (symbol *)target_pattern->get_next_child())
	{
		if (symbol1->get_status() == CONTENTS) 
			return(false) ; // We have a CONTENTS symbol that is 
				// not part of a hit on this cycle.
	}

	return(true) ;

} // hit_node::all_contents_symbols_are_matched

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Consructor for the class hit_node.
**
** CALLING SEQUENCE:
**
**	hit_node::hit_node() : tree_object()
**
** FORMAL ARGUMENTS:
**
**	Return value:	None
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

hit_node::hit_node() : cost_tree_object()
{
	ID = hit_node_ID_number++ ;
	hn_parent = NIL ;
	driving_pattern = NIL ;
	driving_symbol = NIL ;
	driving_int_pos = NULL_VALUE ; 
	target_pattern = NIL ;
	target_symbol = NIL ;
	target_int_pos = NULL_VALUE ;
	leaf_entry = NIL ;
} // hit_node::hit_node

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Copy constructor for the class hit_node.
**
** CALLING SEQUENCE:
**
**	hit_node::hit_node(hit_node &hn) : tree_object(hn)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

hit_node::hit_node(hit_node &hn) : cost_tree_object(hn)
{
	ID = hit_node_ID_number++ ;
	hn_parent = hn.get_hn_parent() ;
	driving_pattern = hn.get_driving_pattern() ;
	driving_symbol = hn.get_driving_symbol() ;
	driving_int_pos = hn.get_driving_int_pos() ; 
	target_pattern = hn.get_target_pattern() ;
	target_symbol = hn.get_target_symbol() ;
	target_int_pos = hn.get_target_int_pos() ;
	leaf_entry = hn.get_leaf_entry() ;
} // hit_node::hit_node

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Compares two alignments to see whether they match or not.
**
** CALLING SEQUENCE:
**
**	bool sequence::alignment_matches(sequence *al1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if the two alignments match, false otherwise.
**
**	al1:			The second of the two alignments to be compared.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool sequence::alignment_matches(sequence *al1)
{
	symbol *al_col1, *al_col2, *symbol1, *symbol2 ;
	alignment_element *al_el1, *al_el2 ;
	sequence *orig_patt1, *orig_patt2 ;
	int al1_length, al1_depth, row1, row2 ;
	bool match_found, al1_rows[MEDIUM_SCRATCH_ARRAY_SIZE] ;
	
	if (al1 == NIL) abort_run("NIL value for al1 in \
		sequence::alignment_matches") ;
	
	/* Compare the lengths and depths of the sequences. */
	
	al1_length = al1->get_number_of_children() ;
	
	if (number_of_children != al1_length) return(false) ;
	
	al1_depth = al1->get_sequence_depth() ;
	
	if (sequence_depth != al1_depth) return(false) ;
	
	// Check for a match in the basic sequence of columns.

	symbol2 = (symbol *)al1->get_first_child() ;
	for (symbol1 = (symbol *)this->get_first_child();symbol1 != NIL ;
		symbol1 = (symbol *)this->get_next_child())
	{
		if (symbol1->name_matches(symbol2) == false) return(false) ;
		symbol2 = (symbol *)al1->get_next_child() ;
		if (symbol2 == NIL)
		{
			symbol1 = (symbol *)this->get_next_child() ;
			break ;
		}
	}

	if (symbol1 != NIL || symbol2 != NIL)
		return(false) ;
	
	/* Now check if actual sequences match. Two sequences can
	be the same even though the rows are in a different order.
	However, if they are to be recognised as the same, for every
	row in one sequence, there must be a row in the other sequence
	which matches it exactly. */
	
	/* Initialise al1_rows[] which is used to avoid unnecessary
	re-checking of rows in al1 which have already been found to
	match a row in *this. */
	
	for (row2 = 0; row2 < al1_depth; row2++) al1_rows[row2] = false ;
	
	for (row1 = 0; row1 < sequence_depth; row1++)
	{
		match_found = false ;
		for (row2 = 0; row2 < al1_depth; row2++)
		{
			if (al1_rows[row2] == true) continue ;
			
			al_col1 = (symbol *)this->get_first_child() ;
			this->set_current_el_pos(this->get_first_el_pos()) ;
			al_el1 = al_col1->get_al_el(row1) ;
			orig_patt1 = al_el1->get_original_pattern() ;
			
			al_col2 = (symbol *)al1->get_first_child() ;
			al1->set_current_el_pos(al1->get_first_el_pos()) ;
			al_el2 = al_col2->get_al_el(row2) ;
			orig_patt2 = al_el2->get_original_pattern() ;
			
			if (orig_patt2 != orig_patt1) continue ;
			
			symbol1 = (symbol *)al_el1->get_el_obj() ;
			symbol2 = (symbol *)al_el2->get_el_obj() ;
			if (symbol1 != symbol2) continue ;
			
			while (al_col1 = (symbol *)this->get_next_child())
			{
				symbol1 = al_col1->get_row_symbol(row1) ;
				al_col2 = (symbol *)al1->get_next_child() ;
				symbol2 = al_col2->get_row_symbol(row2) ;
				if (symbol1 != symbol2) goto L1 ;
			}
			match_found = true ;
			al1_rows[row2] = true ;
			break ;
			L1: ;
		}
		if (!match_found) return(false) ;
	}
	
	return(true) ;
} /* sequence::alignment_matches */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	For diagnostic purposes.
**
** CALLING SEQUENCE:
**
**	void sequence::show_al_structure(hit_node *h_node)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	h_node:			The leaf node for the given alignment. The
**					value may be NIL, in which case, information
**					about driving pattern, target_pattern and
**					h_node itself are not printed out.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	Printed output
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void sequence::show_al_structure(hit_node *h_node)
{
	symbol *al_col1 ;
	int i ;
	
	fprintf(output_file, "Alignment ") ;
	this->print_ID() ;
	fprintf(output_file, " : ") ;

	if (h_node != NIL)
	{
		(h_node->get_driving_pattern())->print_ID() ;
		fprintf(output_file, " : ") ;
		(h_node->get_target_pattern())->print_ID() ;
		fprintf(output_file, " : ") ;
		h_node->print_ID() ;
	}
	else fprintf(output_file, "NIL hit_node") ;

	fprintf(output_file, "%s%1.2f%s%1.2f%s%1.2f%s%d%s%d%s",
		", NSC = ", new_symbols_cost,
		", EC = ", encoding_cost,
		", CR = ", compression_ratio,
		",\nsequence_depth = ", sequence_depth,
		", number of columns = ", number_of_children,
		"\n\n") ;
	this->initialise();
	i = 0 ;
	while (al_col1 = (symbol *)this->get_next_child())
	{
		fprintf(output_file, "%s%d%s", "Column ", i, ":\n") ;
		al_col1->show_al_structure() ;
		i++ ;
	}
	fflush(output_file) ;
	
	fprintf(output_file, "Alignment ") ;
	this->print_ID() ;
	fprintf(output_file, "\n\n") ;
	this->write_alignment(output_file, write_section_chars_length, 
		NULL_VALUE, alignment_format) ;
	fprintf(output_file, "End of alignment ") ;
	this->print_ID() ;
	fprintf(output_file, "\n\n") ;
	fflush(output_file) ;
} // sequence::show_al_structure

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Fetches terminal nodes of the hit structure in sorted order and
**	sets the value of an external pointer to the corresponding sequence.
**
** CALLING SEQUENCE:
**
**	hit_node *get_leaf_nodes_in_order(int *row, sequence **alignm,
**		int *leaf_index)
**
** FORMAL ARGUMENTS:
**
**	Return value:	The next node to be fetched. NIL when there are
**					no more nodes.
**
**	row:			A pointer to an integer referencing the relevant row
**					in sort_array[]. Start *row with 0.
**	alignm: 		A pointer to an external pointer to the sequence
**					corresponding to row.
**	leaf_index:		A pointer to an external integer indexing leaf_array[]
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

hit_node *get_leaf_nodes_in_order(int *row, sequence **alignm, int *leaf_index)
{
	if (*row >= fe_sort) return(NIL) ;
	*leaf_index = sort_array[*row] ;
	(*row)++ ;
	*alignm = alignments_array[*leaf_index] ;
	return(leaf_array[*leaf_index]) ;
} // get_leaf_nodes_in_order

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Cleans up memory allocated by new_patterns and
**	then exits. If this memory is not cleaned up it may clog
**	up the machine.
**
** CALLING SEQUENCE:
**
**	void exit_routine(int status)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	status: 		0 for successful termination, 1 otherwise.
**
** IMPLICIT INPUTS:
**
**	corpus, original_symbols_in_corpus, boundary_symbol,
**	duplicate_unifications, hn_master, hit_root
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void exit_routine(int status)
{
	delete created_patterns ;
	parsing_alignments->delete_children() ;
	parsing_alignments->release_children() ;
	delete parsing_alignments ;
	selected_cumulative_parsing_alignments->release_children() ;
	delete selected_cumulative_parsing_alignments ;
	delete cumulative_parsing_alignments ;
	delete set_of_grammars ;
	delete naive_grammar ;
	set_of_combinations->delete_children() ;
	delete set_of_combinations ;
	delete best_combinations ;
	delete generalisation_list1 ;
	delete generalisation_list2 ;

	delete hn_master ;

	delete brackets_list ;

	// delete corpus ;

	delete symbols_in_new ;
	delete original_symbols_in_corpus ;
	delete symbol_types_in_old ;
	delete new_patterns ;
	delete old_patterns ;

	delete[] write_al_chars ;
	delete[] write_al_vacant_slots ;

	fclose(output_file) ;
	fclose(input_file) ;
	fclose(parameters_file) ;
	fclose(latex_file) ;
	exit(status) ;
} /* exit_routine */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**		Aborts the program after displaying an error message.
**
** CALLING SEQUENCE:
**
**	void abort_run(char *message)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None; this function will never return.
**
**	message:		The string containing the error message.
**
** IMPLICIT INPUTS:
**
**	Functions: write_message
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void abort_run(char *message)
{
	write_message(message) ;
	exit_routine(1) ;
} /* abort_run */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes a string to the logfile.
**
** CALLING SEQUENCE:
**
**	void write_message(char *s)
**
** FORMAL ARGUMENTS:
**
**	Return value:	None
**
**	s:				The string to be written.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	logfile: Written to.
**
** SIDE EFFECTS:
**
**	Logfile is updated (written to).  No checks are made
**	as to whether an error occurred during writing.
*/

void write_message(char *s)
{
	fprintf(output_file, "%s%s", s, "\n\n") ;
} /* write_message */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes to a given output stream, counting the number of characters
**	in each line and taking a new line when necessary.
**
** CALLING SEQUENCE:
**
**	void void write_lines(FILE *stream, char *string, int status)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	stream:			The file to be written to.
**	string: 		The string to be written.
**	status: 		START for starting, CONTINUE for carrying on.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void write_lines(FILE *stream, char *string, int status)
{
	static column_counter = 0 ;
	
	if (status == START) column_counter = 0 ;
	
	column_counter += strlen(string) ;
	if (column_counter > MAX_WRITE_LINE)
	{
		fprintf(stream, "\n") ;
		column_counter = 0 ;
	}
	
	fprintf(stream, "%s", string) ;
} /* write_lines */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Scans over spaces and commas in the `syntax buffer'.
**
** CALLING SEQUENCE:
**
**	void scan(void) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
** IMPLICIT INPUTS:
**
**	Variables:	syn_buf_ptr
**
** IMPLICIT OUTPUTS:
**
**	syn_buf_ptr
**
** SIDE EFFECTS:
**
**	None, but see IMPLICIT OUTPUTS above.
*/

void scan() /* Scans over spaces, commas etc between units in the input */
{
	char c;
	
	c = *syn_buf_ptr ;
	while (c == ' ' || c == ',')
		c = *(++syn_buf_ptr) ;
} /* scan */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Reads a frequency value for an object (if any) recorded as
**	'*<integer_string>' immediately after the object in the
**	input file. If there is a value, this overwrites the default
**	value (1) in internal representation of the object.
**
** CALLING SEQUENCE:
**
**	void read_frequency(base_object *obj) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	obj:			The object whose frequency value is to be read.
**
** IMPLICIT INPUTS:
**
**	syn_buf_ptr
**
** IMPLICIT OUTPUTS:
**
**	syn_buf_ptr
**
** SIDE EFFECTS:
**
**	None, but see IMPLICIT OUTPUTS above.
*/

void read_frequency(base_object *obj)
{
	char *cpx, digit_array[STRING_LENGTH] ;
	int i ;
	
	cpx = syn_buf_ptr ;
	if (*syn_buf_ptr == '*') syn_buf_ptr++ ;
	else return ;
	if (!isdigit(*syn_buf_ptr))
	{
		syn_buf_ptr = cpx ;
		return ;
	}
	i = 0 ;
	while (isdigit(*syn_buf_ptr))
	{
		digit_array[i] = *syn_buf_ptr ;
		if (++i >= STRING_LENGTH)
			abort_run("Frequency digits in input too long") ;
		syn_buf_ptr++ ;
	}
	digit_array[i] = '\0' ;
	
	obj->set_frequency(atoi(digit_array)) ;
	
	scan() ;
} /* read_frequency */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Make a symbol out of a string of characters in the `syntax buffer'.
**	true is returned if a valid symbol was constructed, false otherwise.  
**	A valid symbol includes "". If the
**	symbol is too long, an error is raised and the program aborts.
**
** CALLING SEQUENCE:
**
**	bool rec_symbol(char *nme, bool *symbol_is_identifier) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:			true if `nme' is valid, false otherwise.
**
**	nme:					String to receive the symbol. 
**							NB: Call by reference - symbol value is
**							passed back through this parameter.
**	symbol_is_identifier:	Pointer to an external variable which is set in
**							the function to true if the given
**							symbol is IDENTIFICATION, false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	syn_buf_ptr
**
** SIDE EFFECTS:
**
**	The string `nme' must be declared such that it is of sufficient size
**	to accept the symbol created.  Also note that `syn_buf_ptr' is
**	updated.
*/

bool rec_symbol(char *nme, bool *symbol_is_identifier) /* Makes a
	symbol out of a string of characters */
{
	char c;
	int i = 0;
	
	c = *syn_buf_ptr;
	if (c == '\"') /* A quoted string in the input */
	{
		c = *(++syn_buf_ptr) ;
		while (c != '\"')
		{
			if (i >= (LONG_STRING_LENGTH - 2))
				abort_run("Symbol too long in 'symbol'") ;
			*(nme + i++) = c;
			c = *(++syn_buf_ptr) ;
		}
		syn_buf_ptr++;
	}
	else
	{
		if (c == '!')
		{
			identification_symbols_marked = true ;
			*symbol_is_identifier = true ;
			c = *(++syn_buf_ptr) ;
		}

		while (c != ' ' && c != ',' && c != '('
			&& c != ')' && c != '[' && c != ']')
		{
			if (i >= (LONG_STRING_LENGTH - 2))
				abort_run("Symbol too long in 'symbol'") ;
			nme[i++] = c ;
			c = *(++syn_buf_ptr) ;
		}
	}
	if (i == 0) return false ;
	nme[i] = '\0' ;
	scan() ;
	return(true) ;
} /* rec_symbol */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns true if the string given matches the
**	`syntax buffer'.  The current place in the syntax buffer is advanced
**	past the matched string if the string matches and is left unchanged
**	if it doesn't.
**
** CALLING SEQUENCE:
**
**	bool characters(char *charsx)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if a match occurred, false otherwise.
**
**	charsx: 		String to match `syntax buffer' with.
**
** IMPLICIT INPUTS:
**
**	Functions:	scan
**
**	Variables:	syn_buf_ptr
**
** IMPLICIT OUTPUTS:
**
**	syn_buf_ptr
**
** SIDE EFFECTS:
**
**	None, but see IMPLICIT OUTPUTS above.
*/

bool characters(char *charsx) /* Recognises a string of characters
in the syntax buffer */
{
	char *cpx;
	
	cpx = syn_buf_ptr;
	while (*charsx != '\0')
		if (*syn_buf_ptr++ != *charsx++)
		{
			syn_buf_ptr = cpx;
			return(false) ;
		}
	scan() ;
	return(true) ;
} /* characters */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns false if the next character in the `syntax buffer' isn't an SP
**	opening bracket, otherwise the object type associated with the bracket
**	is returned.
**
** CALLING SEQUENCE:
**
**	int left_bracket(void) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	false if not an SP opening bracket, corresponding object
**					type (GROUP, SEQUENCE) otherwise.
**
** IMPLICIT INPUTS:
**
**	Functions: characters
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

int left_bracket()
{
	int b1 = false;
	
	if (characters("(")) b1 = SEQUENCE ;
	else if (characters("[")) b1 = GROUP ;
	return(b1) ;
} /* left_bracket */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Returns true if the character in the `syntax buffer' is the closing
**	bracket of the object type specified, false otherwise.
**
** CALLING SEQUENCE:
**
**	bool right_bracket(int b1)
**
** FORMAL ARGUMENTS:
**
**	Return value:	true if corresponding closing bracket, false otherwise.
**
**	b1: 		Object type.
**
** IMPLICIT INPUTS:
**
**	Functions: characters
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

bool right_bracket(int b1)
{
	if (b1 == SEQUENCE && characters(")")) return(true) ;
	else if (b1 == GROUP && characters("]")) return(true) ;
	return(false) ;
} /* right_bracket */

/*********************************************************************/

tree_object *comp_object() ;

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Recognises an `object'.
**
** CALLING SEQUENCE:
**
**	base_object *find_node() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	A new object if object recognised, NIL otherwise.
**
** IMPLICIT INPUTS:
**
**	Functions:	comp_object, symbol, scan
**
**	Variables:	syn_buf_ptr
**
** IMPLICIT OUTPUTS:
**
**	syn_buf_ptr
**
** SIDE EFFECTS:
**
**	NONE?
*/

/* object

  syntax -> object | bad_syntax ;
  object -> comp_object | simple_object ;
  comp_object -> SEQUENCE | GROUP ;
  SEQUENCE -> '(' , body , ')' ;
  GROUP -> '[' , body , ']' ;
  body -> b | NIL ;
  b -> object , body ;
  simple_object -> SYMBOL ;
  SYMBOL -> alphanumeric(+) ;
  
*/

base_object *find_node()
{
	char nme[LONG_STRING_LENGTH] ;
	base_object *node ;
	symbol *symbol1 ;
	bool symbol_is_identifier = false ;
	
	if (node = comp_object())
	{
		read_frequency(node) ;
		return(node) ;
	}
	else // Object is a symbol 
	if (rec_symbol(nme, &symbol_is_identifier))
	{
		symbol1 = new symbol(nme, 1, NULL_VALUE) ;
		if (symbol_is_identifier) symbol1->set_status(IDENTIFICATION) ;
		else symbol1->set_status(CONTENTS) ;

		read_frequency(symbol1) ;
		return(symbol1) ;
    }
	else return(NIL) ;

} /* find_node */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Recognises a tree_object.
**
** CALLING SEQUENCE:
**
**	tree_object *comp_object() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	A new node if composite object, NIL otherwise.
**
** IMPLICIT INPUTS:
**
**	syntax_buffer
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

tree_object *comp_object()
{
	int b1 ;
	tree_object *new_node ;
	base_object *child ;
	
	if (b1 = left_bracket())
	{
		if (b1 == SEQUENCE) new_node = new sequence(BASIC_PATTERN) ;
		else new_node = new group ;
		while (child = find_node())
			new_node->add_child(child) ;
		if (!right_bracket(b1))
		{
			delete new_node ;
			return(NIL) ;
		}
		new_node->mark_parent_and_int_positions_non_recursive();
		// take care! This alters the value of
		// the 'parent' field.
		new_node->set_number_of_children(new_node->
			count_number_of_children()) ;
		return(new_node) ;
	}
	else return(NIL) ;
} /* comp_object */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Input the SP corpus.
**
** CALLING SEQUENCE:
**
**	tree_object *top_object() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	node if input is correct, false otherwise.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	syn_buf_ptr
**
** SIDE EFFECTS:
**
**	None, except see IMPLICIT OUTPUTS above.
*/

tree_object *top_object()
{
	tree_object *node ;
	
	syn_buf_ptr = syntax_buffer;
	scan() ;
	if (node = (tree_object *)find_node()) return(node) ;
	else return(NIL) ;
} /* top_object */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Error non-terminal for SP parser.  Writes `informative' error message
**	and returns.
**
** CALLING SEQUENCE:
**
**	void bad_syntax(void) ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
** IMPLICIT INPUTS:
**
**	Functions:	write_message
**
**	Variables:	syn_buf_ptr
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
*/

void bad_syntax()
{
	char *cpx;
	cpx = syn_buf_ptr - 20;
	
	if (cpx < syntax_buffer) cpx = syntax_buffer;
	
	write_message("Error_in_syntax:") ;
	while (cpx <= syn_buf_ptr) write_message(cpx++) ;
	write_message("\n") ;
} /* bad_syntax */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Opens file specified using buffer size specified and reads
**	the entire file into the `syntax buffer'. The file is
**	closed after reading.
**
** CALLING SEQUENCE:
**
**	void in_syntax() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
** IMPLICIT INPUTS:
**
**	Functions:	abort_run
**
**	Variables:	syntax_buffer
**
** IMPLICIT OUTPUTS:
**
**	syntax_buffer
**
** SIDE EFFECTS:
**
**	NONE
*/

void in_syntax()
{
	int c;
	int i = 0;
	
	/* range check required */
	while (c = getc(input_file))
	{
		if (c == EOF || c == '~') break ;
		if (i >= BUFSIZE) 
			abort_run("Array overflow in 'in_syntax'") ;
		if (c == '\n' || c == '\t')
			syntax_buffer[i++] = ' ';
		else syntax_buffer[i++] = c;
	}
} /* in_syntax */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Writes out the key to the abbreviations of symbols used in
**	the corpus.
**
** CALLING SEQUENCE:
**
**	void write_key()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	key_array[]
**
** IMPLICIT OUTPUTS:
**
**	Output file
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void write_key()
{
	int key_index ;
	
	fprintf(output_file, "KEY\n\n") ;
	for (key_index = 0; key_index < fe_key_array; key_index++)
	{
		fprintf(output_file, "%s%c",
			key_array[key_index].abbreviated_symbol, ' ') ;
		fprintf(output_file, "%s%c",
			key_array[key_index].complete_symbol, '\n') ;
	}
	fprintf(output_file, "\nEND KEY\n\n") ;
} // write_key

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Finds a unique abbreviation for a symbol. Called from
**	make_letter_abbreviations.
**
** CALLING SEQUENCE:
**
**	void find_abbreviation(int i)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
**	i:				The last position in key_array[] that needs to be
**					checked in checking for the uniqueness of
**					an abbreviation.
**
** IMPLICIT INPUTS:
**
**	complete_symbol[]
**
** IMPLICIT OUTPUTS:
**
**	new_abbreviation[]
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void find_abbreviation(int i)
{
	int early_char_pos, late_char_pos, last_char_pos, j, m ;
	
	early_char_pos = late_char_pos = 0 ;
	while (complete_symbol[late_char_pos + 1] != '\0') 
		late_char_pos++ ;
	last_char_pos = late_char_pos ;
	int k = 0; // Index into new_abbreviation[].
	new_abbreviation[k] = complete_symbol[early_char_pos] ;
	if (late_char_pos > early_char_pos)
	{
		new_abbreviation[++k] = complete_symbol[late_char_pos] ;
		new_abbreviation[++k] = '\0' ;
	}
	else new_abbreviation[++k] = '\0' ;
	
	// Check whether the newly-constructed abbreviation is
	// unique.
	
	bool abbreviation_is_unique = true ;
	for (j = 0; j < i; j++)
	{
		if (key_array[j].abbreviated_symbol == NIL) continue ;
		if (strcmp(key_array[j].abbreviated_symbol,
			new_abbreviation) == 0)
		{
			abbreviation_is_unique = false ;
			break ;
		}
	}
	
	// If it is not unique, keep adding characters until it is.
	
	bool next_char_is_early = true ;
	char c ;
	while (!abbreviation_is_unique)
	{
		// Add the next character.
		
		if (next_char_is_early)
		{
			next_char_is_early = false ;
			c = complete_symbol[++early_char_pos] ;
			while (c == 'a' || c == 'e' || c == 'i' ||
				c == 'o' || c == 'u')
				c = complete_symbol[++early_char_pos] ;
			if (early_char_pos >= late_char_pos)
			{
				fprintf(output_file, "%s%s",
					complete_symbol,
					"\n\n") ;
				abort_run("Non-unique abbreviation") ;
			}
		}
		else
		{
			next_char_is_early = true ;
			c = complete_symbol[--late_char_pos] ;
			while (c == 'a' || c == 'e' || c == 'i' ||
				c == 'o' || c == 'u')
				c = complete_symbol[--late_char_pos] ;
			if (early_char_pos >= late_char_pos)
			{
				fprintf(output_file, "%s%s",
					complete_symbol,
					"\n\n") ;
				abort_run("Non-unique abbreviation") ;
			}
		}
		
		// Make the new abbreviation. Do the leading
		// characters first.
		
		k = 0 ; // Index into new_abbreviation.
		new_abbreviation[k++] = complete_symbol[0] ; // The 
		// first character can be a vowel.
		for (m = 1; m <= early_char_pos; m++)
		{
			c = complete_symbol[m] ;
			while (c == 'a' || c == 'e' || c == 'i' ||
				c == 'o' || c == 'u')
				c = complete_symbol[++m] ;
			new_abbreviation[k++] = c ;
		}
		
		// Now do the trailing characters.
		
		new_abbreviation[k++] = complete_symbol[late_char_pos] ; // The 
		// last character can be a vowel.
		for (m = late_char_pos+1; m < last_char_pos; m++)
		{
			c = complete_symbol[m] ;
			while (c == 'a' || c == 'e' || c == 'i' ||
				c == 'o' || c == 'u')
				c = complete_symbol[++m] ;
			new_abbreviation[k++] = c ;
		}
		
		// The last character may be a consonant or a vowel.
		
		new_abbreviation[k++] = complete_symbol[m] ;
		new_abbreviation[k] = '\0' ;
		
		// Check whether the newly-constructed abbreviation is
		// unique.
		
		abbreviation_is_unique = true ;
		for (j = 0; j < i; j++)
		{
			if (key_array[j].abbreviated_symbol == NIL)
				continue ;
			if (strcmp(key_array[j].abbreviated_symbol,
				new_abbreviation) == 0)
			{
				abbreviation_is_unique = false ;
				break ;
			}
		}
	}
} // find_abbreviation

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Creates a key to the abbreviations of symbols to be used in
**	writing out alignments.
**
**	Abbreviations are only made for symbols which do not begin with
**	a digit. Apart from the first and last characters (which can be
**	a consonant or a vowel) the abbreviation for a symbol is made
**	from consonants in the symbol, starting with the first, followed
**	by the last, followed by the consonant after the first, followed
**	by the consonant before the last, and so on. Addition of
**	consonants stops when the abbreviation is unique in the set
**	of abbreviations.
**
** CALLING SEQUENCE:
**
**	void make_letter_abbreviations()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	original_symbols_in_corpus
**
** IMPLICIT OUTPUTS:
**
**	Values for key_array[]
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void make_letter_abbreviations()
{
	symbol *symbol1 ;
	int i, j, symbol_length ;
	
	// Copy the name of the symbols in the corpus into
	// the 'complete_symbol' field of key_array[] and initialise
	// the abbreviation fields at the same time.
	
	fe_key_array = 0 ;
	original_symbols_in_corpus->initialise() ;
	while (symbol1 = (symbol *)original_symbols_in_corpus->get_next_child())
	{
		symbol_length = strlen(symbol1->get_name()) + 1 ;
		if (symbol_length > MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("Symbol is too long in \
		make_letter_abbreviations") ;
		key_array[fe_key_array].complete_symbol =
			new char[symbol_length] ;
		strcpy(key_array[fe_key_array].complete_symbol, 
			symbol1->get_name()) ;
		key_array[fe_key_array].abbreviated_symbol = NIL ;
		plus_one(&fe_key_array, KEY_ARRAY_SIZE,
			"Overflow of key_array[] in read_key") ;
	}
	
	// Now step through key_array[] finding an abbreviation for each
	// entry that does not begin with '#'.
	
	for (i = 0; i < fe_key_array; i++)
	{
		strcpy(complete_symbol, key_array[i].complete_symbol) ;
		if (complete_symbol[0] == '#') continue ;
		
		if (isdigit(complete_symbol[0]))
		{
			key_array[i].abbreviated_symbol =
				new char[strlen(complete_symbol) + 1] ;
			strcpy(key_array[i].abbreviated_symbol,
				complete_symbol) ;
			continue ;
		}
		
		find_abbreviation(i) ;
		
		// Add the newly-constructed abbreviation to the key_array[].
		
		key_array[i].abbreviated_symbol =
			new char[strlen(new_abbreviation) + 1] ;
		strcpy(key_array[i].abbreviated_symbol, new_abbreviation) ;
	}
	
	// For each symbol in key_array[] that does begin with '#', try
	// to find the corresponding symbol which does not begin with '#'.
	// If one is found, create an abbreviation for the second symbol
	// by appending the abbreviation of the second symbol to '#'.
	// If one is not found, create an abbreviation for it.
	
	for (i = 0; i < fe_key_array; i++)
	{
		
		if (*(key_array[i].complete_symbol) != '#') continue ;
		strcpy(complete_symbol, key_array[i].complete_symbol) ;
		
		// Try to find a complete_symbol in key_array that matches
		// the current symbol after the '#'.
		
		for (j = 0; j < fe_key_array; j++)
		{
			if (*(key_array[j].complete_symbol) == '#')
				continue ;
			
			if (strcmp((complete_symbol + 1),
				key_array[j].complete_symbol) == 0)
				break ;
		}
		
		if (j >= fe_key_array)
		{
			// No complete symbol has been found which matches
			// key_array[i].complete_symbol after
			// the initial '#'.
			
			find_abbreviation(fe_key_array) ;
			
			key_array[i].abbreviated_symbol =
				new char[strlen(new_abbreviation) + 1] ;
			strcpy(key_array[i].abbreviated_symbol, 
				new_abbreviation) ;
		}
		else
		{
			// Make an abbreviation by appending the abbreviation
			// that has been found to '#'.
			
			new_abbreviation[0] = '#' ;
			strcpy((new_abbreviation + 1),
				key_array[j].abbreviated_symbol) ;
			key_array[i].abbreviated_symbol =
				new char[strlen(new_abbreviation) + 1] ;
			strcpy(key_array[i].abbreviated_symbol, 
				new_abbreviation) ;
		}
	}
} // make_letter_abbreviations

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Creates digit abbreviations of symbols in the corpus.
**
** CALLING SEQUENCE:
**
**	void make_digit_abbreviations()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

#if MAKE_DIGIT_ABBREVIATIONS

void make_digit_abbreviations()
{
	symbol *symbol1 ;
	int i, j, k, m, symbol_length,
		early_char_pos, late_char_pos,
		last_char_pos ;
	char complete_symbol[MEDIUM_SCRATCH_ARRAY_SIZE], 
		new_abbreviation[MEDIUM_SCRATCH_ARRAY_SIZE], c ;
	bool abbreviation_is_unique ;
	bool next_char_is_early ;
	
	// First, copy the name of the symbols in the corpus into
	// the 'complete_symbol' field of key_array[].
	
	fe_key_array = 0 ;
	original_symbols_in_corpus->initialise() ;
	while (symbol1 = (symbol *)original_symbols_in_corpus->get_next_child())
	{
		symbol_length = strlen(symbol1->get_name()) + 1 ;
		if (symbol_length > MEDIUM_SCRATCH_ARRAY_SIZE)
		abort_run("Symbol is too long in \
		make_letter_abbreviations") ;
		key_array[fe_key_array].complete_symbol =
			new char[symbol_length] ;
		strcpy(key_array[fe_key_array].complete_symbol, 
			symbol1->get_name()) ;
		plus_one(&fe_key_array, KEY_ARRAY_SIZE,
			"Overflow of key_array[] in read_key") ;
	}
	
	// Now step through key_array[] finding an abbreviation for each
	// entry. To do this, symbols are processed to remove all characters
	// which are not alphanumeric and these symbols are replaced in
	// the same relative position in the digit abbreviation.
	// This means that '(symbol' and 'symbol)'
	// will both contain the same digits, eg '(23' and '23)'.
	
	for (i = 0; i < fe_key_array; i++)
	{
	}
} // make_digit_abbreviations

#endif

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Reads in the key to abbreviations of symbols used in the corpus.
**
** CALLING SEQUENCE:
**
**	void read_key()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	input file
**
** IMPLICIT OUTPUTS:
**
**	Values for the key stored in key_array[]
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void read_key()
{
	char input_string[LONG_STRING_LENGTH] ;
	int i ;
	
	fe_key_array = 0 ;
	fscanf(input_file, "%s", input_string) ;
	while (strcmp(input_string, "KEY") != 0)
		fscanf(input_file, "%s", input_string) ;
	fscanf(input_file, "%s", input_string) ;
	while (strcmp(input_string, "END_KEY") != 0)
	{
		key_array[fe_key_array].abbreviated_symbol =
			new char[strlen(input_string) + 1] ;
		strcpy(key_array[fe_key_array].abbreviated_symbol,
			input_string) ;
		
		fscanf(input_file, "%s", input_string) ;
		if (strcmp(input_string, "END_KEY") == 0) break ;
		
		// Get rid of any comma at end of string.
		
		for (i = 0; i < LONG_STRING_LENGTH; i++)
		{
			if (input_string[i] == '\0')
			{
				fprintf(output_file, "%s%s",
					input_string, "\n\n") ;
				abort_run("Error in input_string in read_key") ;
			}
			if (input_string[i] == ',' ||
				input_string[i] == '.')
			{
				input_string[i] = '\0' ;
				break ;
			}
		}
		key_array[fe_key_array].complete_symbol =
			new char[strlen(input_string) + 1] ;
		strcpy(key_array[fe_key_array].complete_symbol, input_string) ;
		
		plus_one(&fe_key_array, KEY_ARRAY_SIZE,
			"Overflow of key_array[] in read_key") ;
		
		fscanf(input_file, "%s", input_string) ;
	}
} // read_key

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	Reads in parameters for the program.
**
** CALLING SEQUENCE:
**
**	void read_parameters()
**
** FORMAL ARGUMENTS:
**
**	Return value:	void
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void read_parameters()
{
	char input_string[LONG_STRING_LENGTH],
		*parameters[] =
	{
		"/*",
		"PROBABILITIES",
		"SHOW_AL_STRUCTURE",
		"SHOW_HIT_STRUCTURE",
		"SHOW_UNSELECTED_ALIGNMENTS",
		"VERBOSE",
		"USE_ABBREVIATIONS",
		"SHOW_ALL_PARSING_ALIGNMENTS",
		"ID_C_SYMBOL_CONSTRAINT",
		"ALIGNMENT_FORMAT",
		"HIT_STRUCTURE_ROWS",
		"FAIL_SCORE",
		"COST_FACTOR",
		"KEEP_ROWS",
		"DRIVING_KEEP_ROWS",
		"FULL_ALIGNMENT_LIMIT",
		"GRAMMAR_LIMIT",
		"EXTRACTION_LIMIT",
		"FIGURE_ID",
		"COMBINATION_LIMIT",
		"MAX_OLD_GAP",
		"MAX_DRIVING_GAP",
		"MAX_TARGET_GAP",
		"MAX_UNSUPPORTED_CYCLES",
		"MAX_ALIGNMENTS_IN_ONE_CYCLE",
		"ORIENTATION",
		"WRITE_AL_CHARS_LENGTH",
		"WRITE_SECTION_CHARS_LENGTH",
		"MINIMUM_FONT_HEIGHT",
		"MAXIMUM_FONT_HEIGHT",
		"N_GRAMMARS",
		"CREATE_PATTERNS_DIAGNOSTIC",
		"LAST_ITEM"
	} ;
	int i, j, parameter_index ;
	
	fscanf(parameters_file, "PARAMETERS%s", input_string) ;
	while (strcmp(input_string, "END_PARAMETERS") != 0)
	{
		parameter_index = 0 ;
		while (true)
		{
			if (strcmp(parameters[parameter_index],
				input_string) == 0)
				break ;
			if (strcmp(parameters[parameter_index],
				"LAST_ITEM") == 0)
			{
				fprintf(output_file, "%s%s", input_string,
					"\n\n") ;
				abort_run("Parameter not identified") ;
			}
			parameter_index++ ;
		}
		
		switch (parameter_index)
		{
			case 0: /* Opening characters for a comment */
			{
				fscanf(parameters_file, "%s", input_string) ;
				while (strcmp(input_string, "*/") != 0)
					fscanf(parameters_file, "%s", 
					input_string) ;
				goto L1 ;
			}
			
			case 1: /* "PROBABILITIES" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					probabilities = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					probabilities = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 2: /* "SHOW_AL_STRUCTURE" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					show_al_structure = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					show_al_structure = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 3: /* "SHOW_HIT_STRUCTURE" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					show_hit_structure = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					show_hit_structure = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 4: /* "SHOW_UNSELECTED_ALIGNMENTS" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					show_unselected_alignments = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					show_unselected_alignments = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 5: /* "VERBOSE" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					verbose = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					verbose = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 6: /* "USE_ABBREVIATIONS" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "LETTERS") == 0)
					use_abbreviations = LETTERS ;
				else if (strcmp(input_string, "DIGITS") == 0)
					use_abbreviations = DIGITS ;
				else if (strcmp(input_string, "OFF") == 0)
					use_abbreviations = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 7: /* "SHOW_ALL_PARSING_ALIGNMENTS" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					show_all_parsing_alignments = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					show_all_parsing_alignments = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 8: /* "ID_C_SYMBOL_CONSTRAINT" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					id_c_symbol_constraint = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					id_c_symbol_constraint = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}

			case 9: /* "ALIGNMENT_FORMAT" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "H") == 0)
					alignment_format = 'H' ;
				else if (strcmp(input_string, "V") == 0)
					alignment_format = 'V' ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}

			case 10: /* "HIT_STRUCTURE_ROWS" */
			{
				fscanf(parameters_file, "%d", 
					&hit_structure_rows) ;
				goto L1 ;
			}
			
			case 11: /* "FAIL_SCORE" */
			{
				fscanf(parameters_file, "%d", &fail_score) ;
				goto L1 ;
			}
			
			case 12: /* "COST_FACTOR" */
			{
				fscanf(parameters_file, "%lg", &cost_factor) ;
				goto L1 ;
			}
			
			case 13: /* "KEEP_ROWS" */
			{
				fscanf(parameters_file, "%d", 
					&keep_rows) ;
				if (keep_rows > MAX_NEW_ARRAY_ROWS)
					abort_run("keep_rows too large") ;
				goto L1 ;
			}

			case 14: /* "DRIVING_KEEP_ROWS" */
			{
				fscanf(parameters_file, "%d", 
					&driving_keep_rows) ;
				goto L1 ;
			}
			
			case 15: /* "FULL_ALIGNMENT_LIMIT" */
			{
				fscanf(parameters_file, "%d", 
					&full_alignment_limit) ;
				goto L1 ;
			}
			
			case 16: /* "GRAMMAR_LIMIT" */
			{
				fscanf(parameters_file, "%d", 
					&grammar_limit) ;
				goto L1 ;
			}

			case 17: /* "EXTRACTION_LIMIT" */
			{
				fscanf(parameters_file, "%d", 
					&extraction_limit) ;
				goto L1 ;
			}

			case 18: /* "FIGURE_ID" */
			{
				fscanf(parameters_file, "%s", figure_ID) ;
				goto L1 ;
			}
			
			case 19: /* "COMBINATION_LIMIT" */
			{
				fscanf(parameters_file, "%d", &combination_limit) ;
				goto L1 ;
			}
			
			case 20: /* "MAX_OLD_GAP" */
			{
				fscanf(parameters_file, "%d", &max_old_gap) ;
				goto L1 ;
			}
			
			case 21: /* "MAX_DRIVING_GAP" */
			{
				fscanf(parameters_file, "%d",
					&max_driving_gap) ;
				goto L1 ;
			}
			
			case 22: /* "MAX_TARGET_GAP" */
			{
				fscanf(parameters_file, "%d", &max_target_gap) ;
				goto L1 ;
			}
			
			case 23: /* "MAX_UNSUPPORTED_CYCLES" */
			{
				fscanf(parameters_file, "%d",
					&max_unsupported_cycles) ;
				goto L1 ;
			}
			
			case 24: /* "MAX_ALIGNMENTS_IN_ONE_CYCLE" */
			{
				fscanf(parameters_file, "%d",
					&max_alignments_in_one_cycle) ;
				goto L1 ;
			}
			
			case 25: /* "ORIENTATION" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "LANDSCAPE") == 0)
					orientation = LANDSCAPE ;
				else if (strcmp(input_string, "PORTRAIT") == 0)
					orientation = PORTRAIT ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			case 26: /* "WRITE_AL_CHARS_LENGTH" */
			{
				fscanf(parameters_file, "%d", 
					&write_al_chars_length) ;
				
				goto L1 ;
			}
			
			case 27: /* "WRITE_SECTION_CHARS_LENGTH" */
			{
				fscanf(parameters_file, "%d", 
					&write_section_chars_length) ;
				
				goto L1 ;
			}
			
			case 28: /* "MINIMUM_FONT_HEIGHT" */
			{
				fscanf(parameters_file, "%lg",
					&minimum_font_height) ;
				
				// Find the smallest available font size
				// which is larger than or equal to the 
				// minimum_font_height and re-set the value
				// of minimum font height to this value.
				
				for (i = 0; i < FONT_SET_SIZE; i++)
				{
					if (font_heights[i] >= 
						minimum_font_height)
					{
						j = i ;
						break ;
					}
				}
				
				if (i >= FONT_SET_SIZE)
				abort_run("MINIMUM_FONT_HEIGHT is \
													larger than the largest \
													available font size") ;
				
				if (minimum_font_height == font_heights[j])
				{
					fprintf(output_file, "%s%1.2f%s",
						"MINIMUM_FONT_HEIGHT is ",
						minimum_font_height,
						" pt\n\n") ;
				}
				else
				{
					fprintf(output_file, "%s%1.2f%s",
						"MINIMUM_FONT_HEIGHT changed from ",
						minimum_font_height,
						" pt to ") ;
					minimum_font_height = font_heights[j] ;
					fprintf(output_file, "%1.2f%s",
						minimum_font_height,
						" pt\n\n") ;
				}
				
				goto L1 ;
			}
			
			case 29: /* "MAXIMUM_FONT_HEIGHT" */
			{
				fscanf(parameters_file, "%lg",
					&maximum_font_height) ;
				
				// Find the largest available font size
				// which is smaller than or equal to the 
				// maximum_font_height and re-set the value
				// of maximum font size to this value.
				
				for (i = FONT_SET_SIZE - 1; i >= 0; i--)
				{
					if (font_heights[i] <= 
						maximum_font_height)
					{
						j = i ;
						break ;
					}
				}
				
				if (i < 0) abort_run("MAXIMUM_FONT_HEIGHT is \
				     smaller than the smallest \
					 available font size") ;
				
				if (maximum_font_height == font_heights[j])
				{
					fprintf(output_file, "%s%1.2f%s",
						"MAXIMUM_FONT_HEIGHT is ",
						maximum_font_height,
						" pt\n\n") ;
				}
				else
				{
					fprintf(output_file, "%s%1.2f%s",
						"MAXIMUM_FONT_HEIGHT changed from ",
						maximum_font_height,
						" pt to ") ;
					maximum_font_height = font_heights[j] ;
					fprintf(output_file, "%1.2f%s",
						maximum_font_height,
						" pt\n\n") ;
				}
				
				goto L1 ;
			}
			
			case 30: /* "N_GRAMMARS" */
			{
				fscanf(parameters_file, "%d", 
					&n_grammars) ;
				
				goto L1 ;
			}
			
			case 31: /* "CREATE_PATTERNS_DIAGNOSTIC" */
			{
				fscanf(parameters_file, "%s", input_string) ;
				if (strcmp(input_string, "ON") == 0)
					create_patterns_diagnostic = ON ;
				else if (strcmp(input_string, "OFF") == 0)
					create_patterns_diagnostic = OFF ;
				else
				{
					fprintf(output_file, "%s%s",
						input_string, "\n\n") ;
					abort_run("Invalid parameter") ;
				}
				goto L1 ;
			}
			
			default:
			{
				fprintf(output_file, "%d%s",
					parameter_index, "\n\n") ;
				abort_run("Default reached in read_parameters");
			}
		}
		L1: fscanf(parameters_file, "%s", input_string) ;
	}
	
	if (maximum_font_height < minimum_font_height)
		abort_run("MAXIMUM_FONT_HEIGHT is smaller \
		than MINIMUM_FONT_HEIGHT") ;
} /* read_parameters */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**		Load the SP corpus from the text file specified (using
**	the `syntax buffer' size specified), converting it to
**	it's internal format during the process.
**
** CALLING SEQUENCE:
**
**	void load() ;
**
** FORMAL ARGUMENTS:
**
**	Return value:	None.
**
** IMPLICIT INPUTS:
**
**	Input to load() from parameters file.
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void load()
{
	read_key() ;
	
	/* Read in syntax. */
	
	syntax_buffer = new char[BUFSIZE] ;
	if (syntax_buffer == NIL)
		abort_run("Out of memory in 'load'") ;
	
	in_syntax() ;
	
	identification_symbols_marked = false ;
	
	if (corpus = (group *)top_object())
		fprintf(output_file, "Corpus loaded successfully.\n\n") ;
	else
	{
		bad_syntax() ;
		abort_run("Error in syntax in 'load'") ;
	}

	delete[] syntax_buffer ;

} /* load */

/*********************************************************************/

/*
** FUNCTIONAL DESCRIPTION:
**
**	A function for incrementing an integer value by 1 and, at
**	the same time, checking whether it equals or exceeds a specified limit.
**	If it does exceed the limit, the program is aborted with a
**	specified message.
**
** CALLING SEQUENCE:
**
**	void plus_one(int *var1, int limit, char *message)
**
** FORMAL ARGUMENTS:
**
**	Return value:	void.
**
**	var1:			A pointer to an external variable holding
**					the input value.
**	limit:			The ceiling which must not be equalled or exceeded.
**	message:		The message to go to write file if the ceiling is
**					breached.
**
** IMPLICIT INPUTS:
**
**	NONE
**
** IMPLICIT OUTPUTS:
**
**	NONE
**
** SIDE EFFECTS:
**
**	NONE
**
*/

void plus_one(int *var1, int limit, char *message)
{
	(*var1)++ ;
	if (*var1 >= limit) abort_run(message) ;
} // plus_one

/*********************************************************************/


==> anc/SP71_od.txt <==
OBJECTIVES AND DEBRIEFING FOR SP71

JGW

%1 18/6/03

SP71 is a successor to SP70, derived from that model, and designed to overcome its weaknesses. 
Here are the main ideas for developing this model:

1 The process of building multiple alignments should be modified so that, instead of discarding 
alignments that contain mismatches between Old patterns, the system uses those mismatches as an 
opportunity to create new patterns (see sp70_od, %141).

2 With this modification, the best alignment created for any given PFN should be a 'full' parsing 
of the PFN. So it should not be necessary to re-parse the PFNs in order to derive frequency values 
needed for the process of compiling grammars. After a single parsing of the PFNs, it should be 
possible to move straight on to compiling alternative grammars.

3 When the program builds new structures, it should be able to form 'discontinuous' patterns as well 
as coherent patterns -- to avoid the kind of anomaly described at the beginning of sp70_od, %139. 
Hopefully, this should enable the system to learn discontinuous dependencies in NL syntax automatically.

4 At some stage, the program may be modified so that it processes New patterns in batches and, 
between each batch, it compiles alternative grammars and then purges Old of all patterns that are 
not in the best grammar or in the best two or three grammars. This should speed up processing 
because there would be a lot less rubbish accumulating in Old and, for that reason, less matching 
to be done in the process of building multiple alignments.

5 With luck, these modifications should overcome the main weakness of SP70: that it is not good at 
finding intermediate levels of structure in grammars. As SP71 develops, this aspect of its 
capabilities needs to be checked.

%2 26/6/03

VERSION 1.0

The first version eliminates the need for reparsing of New before sifting_and_sorting() because it 
includes composite alignments, derived from parsing, in the set of full alignments from parsing. 

If it is run on input like this:

[ 
    [
        (j o h n r u n s)
        (m a r y r u n s)
        (j o h n w a l k s)
        (m a r y w a l k s)
    ]
    [
    ]
]

it produces grammars like this:

Grammar GR20, G = 14271.28, E = 149.39, score = 14420.67:

ID523: (< %2 10 n >)

ID524: (< %3 1 j o h n r u >)

ID525: (< %4 2 r u n s >)

ID526: (< %4 3 s >)

ID527: (< 7 < %3 > < %2 > < %4 > >)

ID528: (< %5 4 j o h n >)

ID529: (< %5 5 m a r y >)

ID530: (< 6 < %5 > < %4 > >)

ID531: (< %1 8 w a l k >)

ID532: (< 9 < %5 > < %1 > < %4 > >)

Grammar GR21, G = 14278.23, E = 153.89, score = 14432.13:

ID533: (< %2 10 n >)

ID534: (< %3 1 j o h n r u >)

ID535: (< %4 2 r u n s >)

ID536: (< %4 3 s >)

ID537: (< 7 < %3 > < %2 > < %4 > >)

ID538: (< %5 4 j o h n >)

ID539: (< %5 %6 5 m a r y >)

ID540: (< 6 < %6 > < %4 > >)

ID541: (< %1 8 w a l k >)

ID542: (< 9 < %5 > < %1 > < %4 > >)

Grammar GR22, G = 14338.23, E = 158.70, score = 14496.92:

ID543: (< %3 12 n >)

ID544: (< %4 1 j o h n r u >)

ID545: (< %5 2 r u n s >)

ID546: (< %5 3 s >)

ID547: (< 7 < %4 > < %3 > < %5 > >)

ID548: (< %6 4 j o h n >)

ID549: (< %6 5 m a r y >)

ID550: (< 6 < %6 > < %5 > >)

ID551: (< %1 8 w a l k >)

ID552: (< 9 < %6 > < %1 > < %5 > >)

ID553: (< %2 10 < %6 > < %1 > >)

ID554: (< 11 < %2 > < %5 > >)

These are not very tidy, largely because the early parses are poor. This problem can 
be overcome by running the program on input like this:

[ 
    [
        (j o h n r u n s)
        (m a r y r u n s)
        (j o h n w a l k s)
        (m a r y w a l k s)
        (j o h n r u n s)
        (m a r y r u n s)
        (j o h n w a l k s)
        (m a r y w a l k s)
    ]
    [
    ]
]

and arranging that it compiles its grammars on a 'window' or subset of the New patterns 
which is always the most recently processed. If the window is set to 4, the best 
grammars found are these:

Grammar GR153, G = 9302.81, E = 165.10, score = 9467.90:

ID1627: (< %2 3 s >)

ID1628: (< %3 1 j o h n >)

ID1629: (< %3 2 m a r y >)

ID1630: (< %1 4 r u n >)

ID1631: (< %1 5 w a l k >)

ID1632: (< 6 < %3 > < %1 > < %2 > >)

Grammar GR154, G = 9367.69, E = 172.28, score = 9539.97:

ID1633: (< %3 3 s >)

ID1634: (< %4 1 j o h n >)

ID1635: (< %4 2 m a r y >)

ID1636: (< %1 4 r u n >)

ID1637: (< %1 5 w a l k >)

ID1638: (< 6 < %4 > < %1 > < %3 > >)

ID1639: (< %2 7 < %4 > < %1 > >)

ID1640: (< 8 < %2 > < %3 > >)

Grammar GR155, G = 9367.69, E = 172.28, score = 9539.97:

ID1641: (< %3 3 s >)

ID1642: (< %4 1 j o h n >)

ID1643: (< %4 2 m a r y >)

ID1644: (< %1 4 r u n >)

ID1645: (< %1 5 w a l k >)

ID1646: (< 6 < %4 > < %1 > < %3 > >)

ID1647: (< %2 7 < %4 > < %1 > >)

ID1648: (< 8 < %2 > < %3 > >)

The last two are identical, presumably produced by two different routes. There may be a 
need to check for identical grammars and eliminate duplicates. It is interesting that in 
grammars GR154 and GR155, there is an intermediate level of structure (ID1647), 
although it happens to be spurious in this case.

%3 26/6/03

VERSION 1.0

With a trailing 'window' of 8 and this input:

[ 
    [
        (t h a t b o y r u n s)
        (t h a t g i r l r u n s)
        (t h a t b o y w a l k s)
        (t h a t g i r l w a l k s)
        (s o m e b o y r u n s)
        (s o m e g i r l r u n s)
        (s o m e b o y w a l k s)
        (s o m e g i r l w a l k s)
        (t h a t b o y r u n s)
        (t h a t g i r l r u n s)
        (t h a t b o y w a l k s)
        (t h a t g i r l w a l k s)
        (s o m e b o y r u n s)
        (s o m e g i r l r u n s)
        (s o m e b o y w a l k s)
        (s o m e g i r l w a l k s)
    ]
    [
    ]
]

the best grammar found is:

Grammar GR508, G = 29209.49, E = 463.45, score = 29672.95:

ID3935: (< %4 26 b o y r u n s >)

ID3936: (< %29 %37 %41 %48 218 t h a t >)

ID3937: (< 702 t h a t g i r l w a l k s >)

ID3938: (< %29 %37 %41 %48 1497 s o m e >)

ID3939: (< 1502 < %29 > < %4 > >)

ID3940: (< %36 1855 g i r l r u n s >)

ID3941: (< 1864 < %37 > < %36 > >)

ID3942: (< %40 2150 b o y w a l k s >)

ID3943: (< 2159 < %41 > < %40 > >)

ID3944: (< %47 2388 g i r l w a l k s >)

ID3945: (< 2397 < %48 > < %47 > >)

There seem to be two main problems here:

* 'some' and 'that' have both been assigned to classes '%29',  '%37',  '%41', and  '%48' 
whereas we would expect only one class to be necessary. This seems to be largely because 
of the second problem.

* Patterns like (< %4 26 b o y r u n s >), (< %36 1855 g i r l r u n s >), 
(< %40 2150 b o y w a l k s >) and (< %47 2388 g i r l w a l k s >) have not been broken 
down into words and other consitutents (and this means that the program cannot 'see' that 
they are all part of one structure).

%4 12/7/03

The main reason for the poor results for version 1.0 of SP71 seems to be that, as the program 
proceeds, patterns that are 'correct' (eg words) accumulate large numbers of ID symbols. 
This leads to low compression scores for alignments that contain those correct patterns so 
that the alignments that score best are those that analyse each sentence into relatively few, 
relatively large chunks like '< %47 2388 g i r l w a l k s >'.

A possible answer is to select the best one or two grammars that have been created after 
each PFN has been processed, clean them up to remove unecessary ID symbols, perhaps rename 
the ID symbols, and then purge Old of all patterns are that are not in those best one or 
two grammars. All previous alignments must also be purged.

This will be tried in version 1.1.

%5 8/10/03

DETERMINATION OF FREQUENCY VALUES IN SP71

In SP70, frequency values for the compiling of grammars was determined from a reparsing of 
all the New patterns after phase 1 (which created the patterns) and only the best 'full' 
parsings were used.

In SP71, this step is eliminated and, instead, the full parsings created as composite alignments 
during phase 1 are used to determine the frequencies of patterns. This seems OK but it is important 
that only the best full parsing for any one pattern from New is used to determine the frequencies 
of patterns. Otherwise, there is a risk of double-counting and spuriously high frequency values 
from alternative parsings of the same pattern from New. It is also important to ensure that the 
initial frequencies of patterns derived in phase 1 are zero.

Actually, the risk of double counting is overcome by the system of looking for the maximum 
frequency of any given pattern in any *one* full parsing of a given pattern from New.

%6 20/10/03

The 'incremental' approach that avoids reparsing will probably best in the long run -- when large 
samples are used. But with small samples that are currently used for experimentation, it is not 
possible to derive accurate grammars in this way because early parsings are always inaccurate. 
With large samples, the inaccuracy of early parsings will tend to fade away.

So for the time being, there is a case for re-introducing the use of re-parsing in order to 
achieve accurate parsings of the whole sample and, from these, accurate frequency values 
for patterns.

This can be added to SP71 as a discrete module that can easily be removed later when larger 
samples are used. The program currently derives frequencies from the parsings in phase 1 
and this coding will not be wasted -- it will be used later.

Version 1.2 reintroduces re-parsing.

%7 22/10/03

One of the problems with v 1.2 is that, in Phase 2, it produces many alternative 
parses like this:

ALIGNMENT

ID1799: NSC = 300.48, EC = 77.79, CR = 0.26, CD = 222.69,
Absolute P = 3.82052625877e-024

0                           m a r y                    w a l k s     0
                            | | | |                    | | | | |    
1                           | | | |   < %24 %29 %4 439 w a l k s >   1
                            | | | |   |  |                       |  
2 < %32 808 < %7            | | | | > < %24                      > > 2
            | |             | | | | |                               
3           < %7 %9 %11 152 m a r y >                                3

ALIGNMENT

ID1803: NSC = 300.48, EC = 79.68, CR = 0.27, CD = 220.80,
Absolute P = 1.03256250715e-024

0                           m a r y                    w a l k s     0
                            | | | |                    | | | | |    
1                           | | | |   < %24 %29 %4 439 w a l k s >   1
                            | | | |   |  |                       |  
2 < %25 443 <    %9         | | | | > < %24                      > > 2
            |    |          | | | | |                               
3           < %7 %9 %11 152 m a r y >                                3

ALIGNMENT

ID1805: NSC = 300.48, EC = 80.70, CR = 0.27, CD = 219.79,
Absolute P = 5.10701445814e-025

0                          m a r y                    w a l k s     0
                           | | | |                    | | | | |    
1                          | | | |   < %24 %29 %4 439 w a l k s >   1
                           | | | |   |         |                |  
2 < %8 157 < %7            | | | | > <         %4               > > 2
           | |             | | | | |                               
3          < %7 %9 %11 152 m a r y >                                3

ALIGNMENT

ID1808: NSC = 300.48, EC = 81.59, CR = 0.27, CD = 218.89,
Absolute P = 2.74512416997e-025

0                           m a r y                    w a l k s     0
                            | | | |                    | | | | |    
1                           | | | |   < %24 %29 %4 439 w a l k s >   1
                            | | | |   |      |                   |  
2 < %30 470 <    %9         | | | | > <     %29                  > > 2
            |    |          | | | | |                               
3           < %7 %9 %11 152 m a r y >                                3

ALIGNMENT

ID1814: NSC = 300.48, EC = 82.58, CR = 0.27, CD = 217.90,
Absolute P = 1.38025792673e-025

0                           m a r y                    w a l k s     0
                            | | | |                    | | | | |    
1                           | | | |   < %24 %29 %4 439 w a l k s >   1
                            | | | |   |         |                |  
2 < %10 168 <    %9         | | | | > <         %4               > > 2
            |    |          | | | | |                               
3           < %7 %9 %11 152 m a r y >                                3

ALIGNMENT

ID1819: NSC = 300.48, EC = 83.54, CR = 0.28, CD = 216.94,
Absolute P = 7.09237227434e-026

0                           m a r y                    w a l k s     0
                            | | | |                    | | | | |    
1                           | | | |   < %24 %29 %4 439 w a l k s >   1
                            | | | |   |         |                |  
2 < %12 177 <       %11     | | | | > <         %4               > > 2
            |        |      | | | | |                               
3           < %7 %9 %11 152 m a r y >                                3

This means that the 'correct' full alignment, here:

ID756 : ID616 : ID501 : #1832: NSC = 284.84, EC = 80.99, CR = 0.28, CD = 203.84,
Absolute P = 4.16036621852e-025

0                           m a r y                 w a l k           s     0
                            | | | |                 | | | |           |    
1                           | | | |   < %22 %27 428 w a l k >         |     1
                            | | | |   |  |                  |         |    
2 < %23 433 <    %9         | | | | > < %22                 > < %4    | > > 2
            |    |          | | | | |                         | |     | |  
3           < %7 %9 %11 152 m a r y >                         | |     | |   3
                                                              | |     | |  
4                                                             < %4 15 s >   4

gets swamped by the other full alignments.

%8 27/10/03

With a cost_factor of 10, the best two grammars are:

TIDIED UP GR224

Grammar GR224, Derived from ID134, G = 1093.19, E = 224.13, score = 1317.32:

ID2638: (< %3 3 j o h n >)*2

ID2639: (< 6 < %3 > < %1 > < %2 > >)*4

ID2640: (< %1 4 r u n >)*2

ID2641: (< %2 1 s >)*4

ID2642: (< %3 2 m a r y >)*2

ID2643: (< %1 5 w a l k >)*2

TIDIED UP GR225

Grammar GR225, Derived from ID205, G = 1119.63, E = 221.49, score = 1341.11:

ID2644: (< %2 3 j o h n >)*2

ID2645: (< 4 < %2 > < %1 > >)*4

ID2646: (< %1 1 r u n s >)*2

ID2647: (< %2 2 m a r y >)*2

ID2648: (< %1 5 w a l k s >)*2

However, with a cost_factor of 100, the best two grammars are:

TIDIED UP GR207

Grammar GR207, Derived from ID187, G = 9694.97, E = 223.50, score = 9918.47:

ID2643: (< %3 3 j o h n >)*2

ID2644: (< 6 < %3 > < %1 > < %2 > >)*4

ID2645: (< %1 4 r u n >)*2

ID2646: (< %2 1 s >)*4

ID2647: (< %3 2 m a r y >)*2

ID2648: (< %1 5 w a l k >)*2

TIDIED UP GR208

Grammar GR208, Derived from ID188, G = 9766.31, E = 233.58, score = 9999.88:

ID2649: (< %4 3 j o h n >)*2

ID2650: (< 6 < %4 > < %1 > < %3 > >)*4

ID2651: (< %1 4 r u n >)*2

ID2652: (< %3 1 s >)*4

ID2653: (< %4 2 m a r y >)*2

ID2654: (< %2 7 < %4 > < %1 > >)*2

ID2655: (< 8 < %2 > < %3 > >)*2

ID2656: (< %1 5 w a l k >)*2

This is because the symbols from New (j, o, h, etc) carry so much 'weight' that almost 
any grammar that minimises the number of such symbols has a better score than ones that 
don't. In this example, the next two grammars are:

TIDIED UP GR209

Grammar GR209, Derived from ID197, G = 9766.31, E = 233.58, score = 9999.88:

ID2657: (< %4 3 j o h n >)*2

ID2658: (< 6 < %4 > < %1 > < %3 > >)*4

ID2659: (< %1 4 r u n >)*2

ID2660: (< %3 1 s >)*4

ID2661: (< %4 2 m a r y >)*2

ID2662: (< %1 5 w a l k >)*2

ID2663: (< %2 7 < %4 > < %1 > >)*2

ID2664: (< 8 < %2 > < %3 > >)*2

TIDIED UP GR210

Grammar GR210, Derived from ID169, G = 10203.52, E = 206.72, score = 10410.24:

ID2665: (< %2 3 j o h n >)*2

ID2666: (< 4 < %2 > < %1 > >)*4

ID2667: (< %1 1 r u n s >)*2

ID2668: (< %2 2 m a r y >)*2

ID2669: (< %1 5 w a l k s >)*2

The last of these (GR210) corresponds to the second-best grammar when the cost_factor is 10.

If the cost_factor is 1, then the best two grammars are:

TIDIED UP GR72

Grammar GR72, Derived from ID22, G = 238.62, E = 87.10, score = 325.73:

ID4041: (< 3 j o h n r u n s >)*1

ID4042: (< 1 m a r y r u n s >)*1

ID4043: (< 2 j o h n w a l k s >)*1

ID4044: (< 4 m a r y w a l k s >)*1

TIDIED UP GR73

Grammar GR73, Derived from ID23, G = 301.30, E = 135.56, score = 436.86:

ID4045: (< 5 j o h n r u n s >)*1

ID4046: (< %1 1 r u n s >)*1

ID4047: (< 3 < %2 > < %1 > >)*1

ID4048: (< %2 2 m a r y >)*1

ID4049: (< 4 j o h n w a l k s >)*1

ID4050: (< 6 m a r y w a l k s >)*1

%9 27/10/03

A main problem with SP70 and the current version of SP71 (v 1.2) is that it does 
not keep track of long-range dependencies in grammars.

With input like this:

[ 
    [
        (fur backbone milk mammal)
        (wings feathers backbone beak bird)
    ]
    [
    ]
]

SP70 produces a grammar like this:

Grammar ID7, G = 2425.55, E = 61.80, score = 2487.35:

ID138: (< %1 5 backbone >)

ID139: (< %2 6 fur >)

ID140: (< %2 1 wings feathers >)

ID141: (< %3 2 milk mammal >)

ID142: (< %3 3 beak bird >)

ID143: (< 4 < %2 > < %1 > < %3 > >)

As noted in sp70_od, %139, this grammar loses the association between 'fur' and 
'milk mammal', and between 'wings feathers' and 'beak bird'. In order to preserve 
this information, the grammar needs to include the encoding of the two original 
patterns as well as the grammar itself. We are already minimising (G + E) but 
we are doing it without including the patterns that represent E. If we simply 
include those patterns in the grammar -- and minimise (G + E) as before -- this 
should solve the problem of lost information about discontinuous associations. 
It should take us a fair way down the road of developing grammars that can keep 
track of discontinous dependencies in grammars.

This will be attempted in SP71, v 1.3.

%10 3/11/03

Here is the best grammar with the same input as in %9, using SP71, v 1.3:

Grammar GR7, Derived from GR3, G = 2214.08, E = 65.47, score = 2279.55:

Grammar patterns:

ID143: (< %3 2 milk mammal >)*1

ID144: (< 4 < %2 > < %1 > < %3 > >)*2

ID145: (< %2 6 fur >)*1

ID146: (< %1 5 backbone >)*2

ID157: (< %2 1 wings feathers >)*1

ID159: (< %3 3 beak bird >)*1

Code patterns:

ID142: (< 4 6 5 2 >)*1

ID156: (< 4 1 5 3 >)*1

The grammar itself generalises as before. But the code patterns define the two 
original patterns.

An alternative grammar is:

< %1 fur < %3 > milk mammal >

< %2 wings feathers < %3 > beak bird >

< %3 backbone >

This is, in itself, a lossless compression of the original patterns and does not 
need code patterns to ensure that it is lossless. It is also simpler than the 
previous grammar.

Question: how to choose between these alternatives?

It has been argued previously that there is a case for always extracting discrete 
matched and unmatched sections of the original patterns and making them into 
free-standing patterns. The reason is that, with samples of realistic size, this 
will happen anyway. But this strategy seems to lead to anomalous results with small 
samples as in the case just shown. We really need a strategy that works for samples 
of any size.

An alternative strategy is to 'do as little as possible'. This seems to favour the 
alternative grammar just shown.

Another strategy is to create new patterns *only* when two or more patterns are 
unified. This would naturally tend to preserve 'discontinuous' associations such as 
that between 'fur' and 'milk mammal' and between 'wings feathers' and 'beak bird'.

Another strategy is to make new patterns for unmatched sequences as well as matched 
sequences but to preserve information about their original contexts something like this:

< %3 2 milk mammal >

< 4a < %2 6 > < %1 > < %3 2 > >

< 4b < %2 1 > < %1 > < %3 3 > >

< %2 6 fur >

< %1 5 backbone >

< %2 1 wings feathers >

< %3 3 beak bird >

%11 4/11/03

Here are two ways in which SP71 may work:

1 Given an alignment like this:

a b c h i d e f j k g h i
| | |     | | |     | | |
a b c p q d e f r s g h i

it will create patterns like this:

< %1 0 a b c < %2 > d e f < %3 > g h i >

< %4 1 < %1 < %2 h i > < %3 j k > > >

< %5 2 < %1 < %2 p q > < %3 r s > > >

or, perhaps, this:

< %1 0 a b c < %2 > d e f < %3 > g h i >

< %1 0 < %2 h i > < %3 j k > >

< %1 0 < %2 p q > < %3 r s > >

2 Given the same alignment, it may create patterns like this:

Grammar GR7, Derived from GR3, G = 19254.49, E = 99.61, score = 19354.10:

Grammar patterns:

ID1342: (< %4 9 d e f >)*2

ID1343: (< %8 25 < %3 > < %5 > < %4 > < %7 > < %6 > >)*2

ID1344: (< %6 16 g h i >)*2

ID1345: (< %7 19 y z >)*1

ID1346: (< %3 6 a b c >)*2

ID1347: (< %5 12 w x >)*1

ID1363: (< %7 20 r s >)*1

ID1365: (< %5 13 p q >)*1

Code patterns:

ID1341: (< %8 25 6 12 9 19 16 >)*1

ID1359: (< %8 25 6 13 9 20 16 >)*1

The second set of patterns may be converted to something close to the first 
set by applying rules something like this:

* If one pattern is contained within another in one of the full alignments 
from parsing and, if it has the same frequency as the containing pattern, 
then it may be merged with the containing pattern.

* A similar principle may apply to the code patterns.

This may be a falicy. Consider the following patterns:

A {B, C} D (fr 2) generates A B D (fr 1), A C D (fr 1)

and

X (B, E} Y (fr 2) generates X B Y (fr 1), X C Y (fr 1)

In this case, B has a frequency of 2 but it would not be appropriate to merge 
it with the pattern A {B, C} D.

A better rule is:

* If one pattern only occurs as part of another pattern and it always appears 
when the containing pattern appears, the two patterns may be merged.

* Likewise for code patterns.

Although, in principle, it might be possible to clean up grammars in this way, 
a better option may be to develop SP71 like this:

1 (SP71, v 1.4). From a partial alignment of two patterns like this:

a b c h i d e f j k g h i
| | |     | | |     | | |
a b c p q d e f r s g h i

will be derived patterns like this:

< %1 0 a b c < %2 > d e f < %3 > g h i >

< %1 0 < %2 h i > < %3 j k > >

< %1 0 < %2 p q > < %3 r s > >

and, from an alignment like this:

a b c h i d e f     g h i
| | |     | | |     | | |
a b c p q d e f r s g h i

it will create patterns like this:

< %1 0 a b c < %2 > d e f < %3 > g h i >

< %1 0 < %2 h i > < %3 > >

< %1 0 < %2 p q > < %3 r s > >

2 (SP71, v 1.5). This method of forming new patterns will be invoked during parsing 
in Phase 1 so that, whenever a 'mis-match' occurs between two patterns from Old, 
the program will form new patterns instead of rejecting the offending alignment.

The focus will on the matching of *two* patterns, regardless of whether one or 
both of them are alignments. This means that it should not be necessary to worry 
about what happens when there is a partial match between the New pattern and 
*two or more* Old patterns. The process of looking for 'the most abstract pattern' 
and deriving new patterns from this pattern (and from the New pattern) should 
not be necessary.

%12 9/11/03

With these New patterns:

ID1 (fur backbone milk mammal)*1

ID2 (wings feathers backbone beak bird)*1

SP71, v 1.4 produces these patterns in Old:

ID3: (< %1 : fur backbone milk mammal >)*0

ID4: (< %2 : wings feathers backbone beak bird >)*0

ID6: (< %5 : < %3 > backbone < %4 > >)*1

ID8: (< %5 8 : < %3 wings feathers > < %4 beak bird > >)*1

ID9: (< %5 9 : < %3 fur > < %4 milk mammal > >)*1

The last 3 represent a 'lossless' grammar of the original two patterns but 
there may be a better alternative, something like this:

(< %1 backbone >)*1

(< %2 wings feathers < %1 > beak bird >)*1

(< %3 fur < %1 > milk mammal >)*1

This achieves the same effect but is simpler. It may also lend itself 
better to the formation of disjunctive classes.

The rule seems to be: "Extract unified patterns as new patterns and preserve 
the difference patterns with gaps". It achieves lossless compression even 
if there is more than one unified pattern in a given alignment.

This will be tried in v 1.5.

%13 10/11/03

SP71, v 1.5 creates these Old patterns:

ID3: (< %1 fur backbone milk mammal >)*0

ID4: (< %2 wings feathers backbone beak bird >)*0

ID7: (< %3 backbone >)*1

ID8: (< %4 8 wings feathers < %3 > beak bird >)*1

ID9: (< %5 9 fur < %3 > milk mammal >)*1

Now, in v 1.6, I will try getting rid of the feature in Phase 1 that discards 
alignments if they contain mismatches between Old patterns and replacing it 
with learning from the mismatched patterns. It may happen that the driving 
pattern or the target pattern or both of them are alignments of two or more 
basic patterns. However, all such alignments will be treated as simple patterns 
so that the new routine that extracts new classes from an alignment between 
two patterns should always work.

%14 10/11/03

MORE THOUGHTS ABOUT EXTRACTION OF PATTERNS

There seem to be two main 'styles' for the extraction of patterns from an 
alignment of two patterns:

wings feathers backbone beak bird
                  |
fur            backbone milk mammal

1 'Type 1' as in:

ID6: (< %5 : < %3 > backbone < %4 > >)*1

ID8a: (< %5 8 : < %3 wings feathers > < %4 beak bird > >)*1

ID9a: (< %5 9 : < %3 fur > < %4 milk mammal > >)*1

2 'Type 2' as in:

ID7: (< %3 backbone >)*1

ID8b: (< %4 8 wings feathers < %3 > beak bird >)*1

ID9b: (< %5 9 fur < %3 > milk mammal >)*1

Advantages of Type 1 compared with Type 2 are:

* It allows one to capture the idea of a class hierarchy. This would be 
even more obvious if there were several unified symbols in ID6, not just 
'backbone'.

* If there was more than one unified symbol in ID6 and if these were intermingled 
with non-unified symbols, then it would preserve the sequential associations 
amongst the unified symbols. In type 2, this association would be lost.

* It gives us a handle on how to create disjunctive groupings based on shared 
context. Examples are {'< %3 wings feathers >', < %3 fur >} and {'< %4 beak bird >', 
'< %4 milk mammal >'}.

However, Type 2 also seems to have advantages compared with Type 1:

* It appears to be more economical.

* It gives us a handle on how to infer parts and subparts by multiple alignment. 
In this example, the pattern '< %3 backbone >' is clearly a part of ID8b and 
ID9b in the way that ID6 is not a part of ID8a and ID9a.

%15 3/12/03

Here is a possible type 3:

ID6: (< %5 : < %3 > < %2 > < %4 > >)*1
ID8c: (< %5 8 : < 0 > < 0 > >)*1
ID9c: (< %5 9 : < 1 > < 1 > >)*1
< %2 backbone >
< %3 0 wings feathers >
< %3 1 fur >
< %4 0 beak bird >
< %4 1 milk mammal >

Possible variations include:

ID6: (< %5 : < %3 > backbone < %4 > >)*1
ID8c: (< %5 8 : < 0 > < 0 > >)*1
ID9c: (< %5 9 : < 1 > < 1 > >)*1
< %3 0 wings feathers >
< %3 1 fur >
< %4 0 beak bird >
< %4 1 milk mammal >

and

ID6: (< %5 : < %3 > backbone < %4 > >)*1
ID8c: (< %5 8 : 0 0 >)*1
ID9c: (< %5 9 : 1 1 >)*1
< %3 0 wings feathers >
< %3 1 fur >
< %4 0 beak bird >
< %4 1 milk mammal >

This is close to what SP70 does, with ID8c and ID9c as the code patterns.
The argument for extracting patterns like < %2 backbone >, < %3 0 wings feathers > 
and < %3 1 fur > is that they will eventually have a frequency > 1 so we may as 
well treat all sub-patterns in the same way. If, in the final grammar, we find 
that a sub-pattern has a frequency of 1 or that it always occurs within one 
containing pattern and never in any other context, then we may clean up the 
grammar by merging it with its containing pattern.

%16 9/12/03

RESULTS FROM SP71, V 1.9

With this input:

[ 
    [
        (fur backbone milk mammal)
        (wings feathers backbone beak bird)
    ]
    [
    ]
]

the two versions of extract_patterns() produce these two versions of the 
best two grammars:

Version 1 (like type 1 in %14):

ORIGINAL GRAMMAR GR5

Grammar GR5, Derived from GR2, G = 870.72, E = 11.91, score = 882.63:

Grammar patterns:

ID28: (< %5 8 < %3 fur > < %4 milk mammal > >)*1

ID29: (< %5 < %3 > backbone < %4 > >)*2

ID36: (< %5 7 < %3 wings feathers > < %4 beak bird > >)*1

Code patterns:

ID27: (8)*1

ID35: (7)*1

CLEANED UP GRAMMAR GR5

Grammar GR5, G = 858.86, E = 11.91, score = 870.76:

Grammar patterns:

ID28: (< 8 < %3 fur > < %4 milk mammal > >)*1

ID29: (< < %3 > backbone < %4 > >)*2

ID36: (< 7 < %3 wings feathers > < %4 beak bird > >)*1

Code patterns:

ID27: (8)*1

ID35: (7)*1

TIDIED UP GR5

Grammar GR5, G = 858.86, E = 11.91, score = 870.76:

Grammar patterns:

ID28: (< 2 < %1 fur > < %2 milk mammal > >)*1

ID29: (< < %1 > backbone < %2 > >)*2

ID36: (< 1 < %1 wings feathers > < %2 beak bird > >)*1

Code patterns:

ID27: (2)*1

ID35: (1)*1

ORIGINAL GRAMMAR GR6

Grammar GR6, Derived from GR3, G = 892.75, E = 20.50, score = 913.24:

Grammar patterns:

ID31: (< %1 fur backbone milk mammal >)*1

ID39: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID30: (< %1 >)*1

ID38: (< %2 >)*1

CLEANED UP GRAMMAR GR6

Grammar GR6, G = 892.75, E = 20.50, score = 913.24:

Grammar patterns:

ID31: (< %1 fur backbone milk mammal >)*1

ID39: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID30: (< %1 >)*1

ID38: (< %2 >)*1

TIDIED UP GR6

Grammar GR6, G = 892.75, E = 20.50, score = 913.24:

Grammar patterns:

ID31: (< %1 fur backbone milk mammal >)*1

ID39: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID30: (< %1 >)*1

ID38: (< %2 >)*1

Version 2 (like type 2 in %14):

ORIGINAL GRAMMAR GR7

Grammar GR7, Derived from GR3, G = 781.99, E = 31.68, score = 813.67:

Grammar patterns:

ID46: (< %5 8 fur < %3 > milk mammal >)*1

ID47: (< %3 backbone >)*2

ID56: (< %4 7 wings feathers < %3 > beak bird >)*1

Code patterns:

ID45: (< %5 8 >)*1

ID55: (< %4 7 >)*1

CLEANED UP GRAMMAR GR7

Grammar GR7, G = 778.54, E = 31.68, score = 810.21:

Grammar patterns:

ID46: (< %5 8 fur < %3 > milk mammal >)*1

ID47: (< backbone >)*2

ID56: (< %4 7 wings feathers < %3 > beak bird >)*1

Code patterns:

ID45: (< %5 8 >)*1

ID55: (< %4 7 >)*1

TIDIED UP GR7

Grammar GR7, G = 778.54, E = 31.68, score = 810.21:

Grammar patterns:

ID46: (< %3 2 fur < %1 > milk mammal >)*1

ID47: (< backbone >)*2

ID56: (< %2 1 wings feathers < %1 > beak bird >)*1

Code patterns:

ID45: (< %3 2 >)*1

ID55: (< %2 1 >)*1

ORIGINAL GRAMMAR GR4

Grammar GR4, Derived from GR2, G = 804.21, E = 20.76, score = 824.97:

Grammar patterns:

ID44: (< %1 fur backbone milk mammal >)*1

ID49: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID43: (< %1 >)*1

ID48: (< %2 >)*1

CLEANED UP GRAMMAR GR4

Grammar GR4, G = 804.21, E = 20.76, score = 824.97:

Grammar patterns:

ID44: (< %1 fur backbone milk mammal >)*1

ID49: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID43: (< %1 >)*1

ID48: (< %2 >)*1

TIDIED UP GR4

Grammar GR4, G = 804.21, E = 20.76, score = 824.97:

Grammar patterns:

ID44: (< %1 fur backbone milk mammal >)*1

ID49: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID43: (< %1 >)*1

ID48: (< %2 >)*1

Comment:

These results suggest that brackets should not really have the status 
IDENTIFICATION. In grammar 4 above and similar examples before that, they 
serve no purpose in identifying patterns. They are simply boundary markers.

In Grammar 7, the two code patterns are: ID45: (< %3 2 >)*1 and ID55: (< %2 1 >)*1. 
Here, the discrimination symbols are unnecessary and could be removed. There 
seems to be a case for modifying the program so that it provides discrimination 
symbols only when there are two or more alternatives in a given context.

Version 1.10 will make these adjustments.

%17 9/12/03

RESULTS FROM V 1.10

For reasons that are not entirely clear, version 2 of extract_patterns() is 
leading to alignments like this:

0                    wings feathers      backbone   beak bird                 0
                       |      |             |        |    |                  
1               < %4 wings feathers < %3    |     > beak bird >               1
                |                   | |     |     |           |              
2               |                   < %3 backbone >           |               2
                |                     |     |                 |              
3 < %5 <    fur <                     %3    |                 > milk mammal > 3
       |     |                              |                    |     |    |
4      < %1 fur                          backbone               milk mammal > 4


0   0
   
1   1
   
2   2
   
3 > 3
   
4   4

By contrast, version 1 of extract_patterns() produces 'correct' alignments like this:

0             wings feathers   backbone      beak bird     0
                |      |          |           |    |      
1 < %5 7 < %3 wings feathers >    |     < %4 beak bird > > 1
  | |    | |                 |    |     | |            | |
2 < %5   < %3                > backbone < %4           > > 2

Rather than trying to sort out the reasons for these differences, it is probably 
better to develop version 3 of extract_patterns() along these lines:

* All coherent substrings, either matched or not matched, will be made into 
separate patterns.

* There may be a cleaning up process when grammars are compiled that merges 
patterns where one always references the other and the other is always 
referenced by the first.

This will be done in v 2.0.

%18 11/12/03

RESULTS FROM SP71, V 2.0

With this input:

[ 
    [
        (fur backbone milk mammal)
        (wings feathers backbone beak bird)
    ]
    [
    ]
]

and with a cost factor of 100 (weighting the New symbols heavily),
the best two grammars found are:

ORIGINAL GRAMMAR GR7

Grammar GR7, Derived from GR3, G = 4147.73, E = 43.29, score = 4191.02:

Grammar patterns:

ID134: (< %5 10 milk mammal >)*1

ID135: (< %6 < %3 > < %4 > < %5 > >)*2

ID136: (< %3 8 fur >)*1

ID137: (< %4 backbone >)*2

ID148: (< %5 9 beak bird >)*1

ID150: (< %3 7 wings feathers >)*1

Code patterns:

ID133: (< %6 8 10 >)*1

ID147: (< %6 7 9 >)*1

CLEANED UP GRAMMAR GR7

Grammar GR7, G = 4147.73, E = 43.29, score = 4191.02:

Grammar patterns:

ID134: (< %5 10 milk mammal >)*1

ID135: (< %6 < %3 > < %4 > < %5 > >)*2

ID136: (< %3 8 fur >)*1

ID137: (< %4 backbone >)*2

ID148: (< %5 9 beak bird >)*1

ID150: (< %3 7 wings feathers >)*1

Code patterns:

ID133: (< %6 8 10 >)*1

ID147: (< %6 7 9 >)*1

TIDIED UP GR7

Grammar GR7, G = 4147.73, E = 43.29, score = 4191.02:

Grammar patterns:

ID134: (< %3 1 milk mammal >)*1

ID135: (< %4 < %1 > < %2 > < %3 > >)*2

ID136: (< %1 3 fur >)*1

ID137: (< %2 backbone >)*2

ID148: (< %3 4 beak bird >)*1

ID150: (< %1 2 wings feathers >)*1

Code patterns:

ID133: (< %4 3 1 >)*1

ID147: (< %4 2 4 >)*1

ORIGINAL GRAMMAR GR4

Grammar GR4, Derived from GR2, G = 4457.91, E = 20.78, score = 4478.68:

Grammar patterns:

ID132: (< %1 fur backbone milk mammal >)*1

ID139: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID131: (< %1 >)*1

ID138: (< %2 >)*1

CLEANED UP GRAMMAR GR4

Grammar GR4, G = 4457.91, E = 20.78, score = 4478.68:

Grammar patterns:

ID132: (< %1 fur backbone milk mammal >)*1

ID139: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID131: (< %1 >)*1

ID138: (< %2 >)*1

TIDIED UP GR4

Grammar GR4, G = 4457.91, E = 20.78, score = 4478.68:

Grammar patterns:

ID132: (< %1 fur backbone milk mammal >)*1

ID139: (< %2 wings feathers backbone beak bird >)*1

Code patterns:

ID131: (< %1 >)*1

ID138: (< %2 >)*1

[continued on 12/12/03]

These results look good but the program suffers from a problem: legal matches 
between brackets are enforced *after* many illegal matches have been recorded 
in the hit structure. This is already inefficient and has the potential to 
become excessively inefficient.

A possibly better idea would be to take advantage of the fact that only 
certain matches between brackets and class symbols are valid. These are 
the ones that were established when patterns were first created. For 
example, the initial and final brackets of '< %4 backbone >' should 
only be matched with the brackets around '%4' in the pattern 
'< %6 < %3 > < %4 > < %5 > >'.

This constraint can be enforced by using some kind of index of valid matches 
between symbols. An index is not required for symbols like '%4' because any 
match between two such symbols is necessarily valid. A complication in 
maintaining an index is that constraints need to be applied to matches between 
alignments of two or more patterns as well as between individual patterns. 
This may be handled by looking down columns to decide whether a match is 
valid as well as looking at symbols directly. Another complication is that 
the index would need to be edited or recreated whenever the set of Old 
patterns was purged.

An alternative idea is the constraint that each pair of 'internal' brackets 
(like those around '%4', above) can only be matched by 'external' brackets 
at the beginnings and ends of patterns. A snag with this idea is that it 
may lead to alignments like this:

0                    wings feathers      backbone   beak bird                 0
                       |      |             |        |    |                  
1               < %4 wings feathers < %3    |     > beak bird >               1
                |                   | |     |     |           |              
2               |                   < %3 backbone >           |               2
                |                     |     |                 |              
3 < %5 <    fur <                     %3    |                 > milk mammal > 3
       |     |                              |                    |     |    |
4      < %1 fur                          backbone               milk mammal > 4

Here, the brackets around '%3' in row 3 have been matched to external brackets 
around the pattern in row 1 whereas the 'correct' matching of brackets and 
class symbols is the one shown in rows 1 and 2.

On balance, it looks as if the indexing idea is more promising. This will be 
tried in SP71, v 2.1. This seems to work: it gives the same results, is 
significantly faster and appears to eliminate all 'illegal' matchings of brackets. 

%19 19/12/03

For this New pattern:

ID1 (j o h n r u n s)*1

the second best 'grammar' is:

TIDIED UP GR3

Grammar GR3, G = 16666.25, E = 20.96, score = 16687.22:

Grammar patterns:

ID116: (< %1 1 j o h n r u >)*1

ID117: (< %4 < %1 > < %2 > < %3 > >)*1

ID118: (< %2 n >)*1

ID119: (< %3 2 s >)*1

Code patterns:

ID115: (< %4 1 2 >)*1

Here, the 'discrimination' symbols '1' (in ID116) and '2' (in ID119) are 
not necessary because there is only one alternative for each of class 
'%1' and class '%3'. With these symbols removed, the grammar is like this:

Grammar patterns:

ID116: (< %1 j o h n r u >)*1

ID117: (< %4 < %1 > < %2 > < %3 > >)*1

ID118: (< %2 n >)*1

ID119: (< %3 s >)*1

Code patterns:

ID115: (< %4 >)*1

The function that cleans up unnecessary symbols in grammars should be 
able to remove these symbols.

With an example like this, the cleanup can go further. Any pattern that 
only ever appears in one context can be merged with that context. The 
result in this case would be:

Grammar patterns:

ID117: (< %4 j o h n r u n s >)*1

Code patterns:

ID115: (< %4 >)*1

%20 22/1/04

In SP71, v 2.1, the system for constraining matches between brackets to 
be 'legal' has the effect of forbidding some matches that are legal. 
For example,

0 m a r y        r u n s   0
                 | | | |   
1 < %1 5 j o h n r u n s > 1

Yields ID15 (< %7 15 m a r y >)*1 and ID13 (< %8 13 < %7 > < %4 > >)*2

but later:

0        j o h n w a l k s   0
         | | | |         |   
1 < %1 5 j o h n r u n   s > 1

yields various patterns including ID212 (< %19 212 < %7 > < %18 > < %4 > >)*2

The system for checking legal matches fails to pick up the fact that '< %7 >' 
in ID212 is a valid match for the corresponding symbols in ID15 - because 
they were derived in different contexts.

In v 2.2, this system will be scrapped in favour of a system that records 
correspondences between left and right brackets in any one pattern. This 
should not suffer from the above problem. Correspondences of brackets 
will be checked in each hit sequence before it is
converted into an alignment.

This issue has a bearing on the SP-neural ideas. If 'legal' connections are to 
be hardwired, this implies that new wiring would be needed not only between 
each pattern and the context from which it was derived but between each pattern 
and all the different contexts in which it may appear legally appear - 
which may include contexts from which it was not derived.

This solution turns out to be very inefficient because of the multiplicity of 
alternative alignments resulting from the unconstrained matching of brackets. 
Version 2.3 will be based on v 2.1 and will search for legal matches rather 
than deriving them when patterns are extracted from hit sequences.

%21 23/1/04

RESULTS FROM SP71, V 2.3

With the input file:

[ 
    [
        (j o h n r u n s)
        (m a r y r u n s)
        (j o h n w a l k s)
        (m a r y w a l k s)
    ]
    [
    ]
]

the best grammar found is now:

ORIGINAL GRAMMAR GR72

Grammar GR72, Derived from GR43, G = 8766.46, E = 165.89, score = 8932.35:

Grammar patterns:

ID10 (< %4 10 s >)*4

ID15 (< %7 15 m a r y >)*2

ID16 (< %7 16 j o h n >)*2

ID218 (< %18 %16 218 w a l k >)*2

ID219 (< %19 219 < %7 > < %18 > < %4 > >)*4

ID223 (< %18 223 r u n >)*2

Code patterns:

ID1954 (< %19 219 16 223 10 >)*1

ID1969 (< %19 219 15 223 10 >)*1

ID1993 (< %19 219 16 %16 218 10 >)*1

ID2022 (< %19 219 15 %16 218 10 >)*1

CLEANED UP GRAMMAR GR72

Grammar GR72, G = 8766.46, E = 165.89, score = 8932.35:

Grammar patterns:

ID10 (< %4 10 s >)*4

ID15 (< %7 15 m a r y >)*2

ID16 (< %7 16 j o h n >)*2

ID218 (< %18 %16 218 w a l k >)*2

ID219 (< %19 219 < %7 > < %18 > < %4 > >)*4

ID223 (< %18 223 r u n >)*2

Code patterns:

ID1954 (< %19 219 16 223 10 >)*1

ID1969 (< %19 219 15 223 10 >)*1

ID1993 (< %19 219 16 %16 218 10 >)*1

ID2022 (< %19 219 15 %16 218 10 >)*1

TIDIED UP GR72

Grammar GR72, G = 8766.46, E = 165.89, score = 8932.35:

Grammar patterns:

ID10 (< %4 1 s >)*4

ID15 (< %5 2 m a r y >)*2

ID16 (< %5 3 j o h n >)*2

ID218 (< %2 %1 4 w a l k >)*2

ID219 (< %3 5 < %5 > < %2 > < %4 > >)*4

ID223 (< %2 6 r u n >)*2

Code patterns:

ID1954 (< %3 5 3 6 1 >)*1

ID1969 (< %3 5 2 6 1 >)*1

ID1993 (< %3 5 3 %1 4 1 >)*1

ID2022 (< %3 5 2 %1 4 1 >)*1

Here are some things that seem to need fixing:

1 There should only be a 'discrimination' symbol in a pattern if two 
or more patterns can occur in the same context.

2 A pattern like ID10 (< %4 1 s >)*4 that only occurs in one context 
may be merged with that context.

3 The distinction between 'class' symbols (that currently start with '%') 
and 'discrimination' symbols should be dropped.

4 The cleaning up process should apply to code patterns just as much 
as the main grammar. At present, the symbol '%16' is retained after 
cleaning up although it is not necessary. This seems to be because 
it appears in the code patterns.

%22 28/1/04

RESULTS FROM SP71, V 2.4

The best grammar found is:

ORIGINAL GRAMMAR GR72

Grammar GR72, Derived from GR43, G = 8563.41, E = 124.48, score = 8687.89:

Grammar patterns:

ID10 (< 7 6 s >)*4

ID15 (< 12 11 m a r y >)*2

ID16 (< 12 13 j o h n >)*2

ID229 (< 24 22 w a l k >)*2

ID230 (< 26 < 12 > < 24 > < 7 > >)*4

ID234 (< 24 25 r u n >)*2

Code patterns:

ID2366 (< 26 13 25 6 >)*1

ID2367 (< 26 11 25 6 >)*1

ID2368 (< 26 13 22 6 >)*1

ID2369 (< 26 11 22 6 >)*1

CLEANED UP GRAMMAR GR72

Grammar GR72, G = 8563.41, E = 124.48, score = 8687.89:

Grammar patterns:

ID10 (< 7 6 s >)*4

ID15 (< 12 11 m a r y >)*2

ID16 (< 12 13 j o h n >)*2

ID229 (< 24 22 w a l k >)*2

ID230 (< 26 < 12 > < 24 > < 7 > >)*4

ID234 (< 24 25 r u n >)*2

Code patterns:

ID2366 (< 26 13 25 6 >)*1

ID2367 (< 26 11 25 6 >)*1

ID2368 (< 26 13 22 6 >)*1

ID2369 (< 26 11 22 6 >)*1

GRAMMAR GR72 AFTER MERGING OF PATTERNS

Grammar GR72, G = 8563.41, E = 124.48, score = 8687.89:

Grammar patterns:

ID15 (< 12 11 m a r y >)*2

ID16 (< 12 13 j o h n >)*2

ID229 (< 24 22 w a l k >)*2

ID234 (< 24 25 r u n >)*2

ID2406 (< 26 < 12 > < 24 > s >)*4

Code patterns:

ID2366 (< 26 13 25 >)*1

ID2367 (< 26 11 25 >)*1

ID2368 (< 26 13 22 >)*1

ID2369 (< 26 11 22 >)*1

TIDIED UP GR72

Grammar GR72, G = 8563.41, E = 124.48, score = 8687.89:

Grammar patterns:

ID15 (< 2 1 m a r y >)*2

ID16 (< 2 3 j o h n >)*2

ID229 (< 5 4 w a l k >)*2

ID234 (< 5 6 r u n >)*2

ID2406 (< 7 < 2 > < 5 > s >)*4

Code patterns:

ID2366 (< 7 3 6 >)*1

ID2367 (< 7 1 6 >)*1

ID2368 (< 7 3 4 >)*1

ID2369 (< 7 1 4 >)*1

This looks OK but the second best grammar (before cleaning up) is:

ORIGINAL GRAMMAR GR63

Grammar GR63, Derived from GR32, G = 8982.57, E = 89.80, score = 9072.37:

Grammar patterns:

ID11 (< 7 8 r u n s >)*2

ID13 (< 14 < 12 > < 7 > >)*2

ID15 (< 2 1 m a r y >)*2

ID16 (< 2 3 j o h n >)*2

ID689 (< 29 < 12 > < 28 > >)*2

ID690 (< 28 w a l k s >)*2

Code patterns:

ID2330 (< 14 13 8 >)*1

ID2331 (< 14 11 8 >)*1

ID2332 (< 29 13 >)*1

ID2333 (< 29 11 >)*1

Apart from some anomalies in the code patterns, the main problem here 
is that the system has failed to recognise that 'r u n s' and 'w a l k s' 
belong in the same class. Also, the class symbols for 'j o h n' and 
'm a r y' have been changed from 12 to 2 by the cleaning up process 
applied to the first grammar. This means that each grammar should 
have its own copies of grammar patterns.

The main problem seems to arise from the way that the patterns and 
classes are isolated from hit sequences:

HIT SEQUENCE #14:

0 m a r y     r u n s   0
              | | | |   
1 < 1 j o h n r u n s > 1

Non-hit pattern ID15 (< 12 11 m a r y >)*1

< (0, 4.00, LB, ID), 12 (1, 8.00, CCS, ID), 
11 (2, 8.00, CCS, ID), m (3, 408.75, DATA, CNT), 
a (4, 308.75, DATA, CNT), r (5, 308.75, DATA, CNT), 
y (6, 408.75, DATA, CNT), > (7, 4.00, RB, ID), frequency = 1.

Non-hit pattern ID16 (< 12 13 j o h n >)*1

< (0, 4.00, LB, ID), 12 (1, 8.00, CCS, ID), 
13 (2, 8.00, CCS, ID), j (3, 408.75, DATA, CNT), 
o (4, 408.75, DATA, CNT), h (5, 408.75, DATA, CNT), 
n (6, 308.75, DATA, CNT), > (7, 4.00, RB, ID), frequency = 1.

Contents-symbol match found between ID14 (r u n s)*1 and ID11 (< 7 8 r u n s >)*1

Unified pattern ID11 (< 7 8 r u n s >)*1

< (0, 4.00, LB, ID), 7 (1, 8.00, CCS, ID), 
8 (2, 8.00, CCS, ID), r (3, 308.75, DATA, CNT), 
u (4, 408.75, DATA, CNT), n (5, 308.75, DATA, CNT), 
s (6, 308.75, DATA, CNT), > (7, 4.00, RB, ID), frequency = 1.

Abstract pattern ID13 (< 14 < 12 > < 7 > >)*2

< (0, 4.00, LB, ID), 14 (1, 8.00, CCS, ID), 
< (2, 4.00, LB, CNT), 12 (3, 8.00, CCS, CNT), 
> (4, 4.00, RB, CNT), < (5, 4.00, LB, CNT), 
7 (6, 8.00, CCS, CNT), > (7, 4.00, RB, CNT), 
> (8, 4.00, RB, ID), frequency = 2.

and then:

HIT SEQUENCE #2007:

0 m a r y      w a l k s   0
               | | | | |   
1 < 20 j o h n w a l k s > 1

Contents-symbol match found between ID691 (m a r y)*1 and ID15 (< 12 11 m a r y >)*1

Contents-symbol match found between ID692 (j o h n)*1 and ID16 (< 12 13 j o h n >)*3

Non-hit pattern ID15 (< 12 11 m a r y >)*2

< (0, 4.00, LB, ID), 12 (1, 8.00, CCS, ID), 
11 (2, 8.00, CCS, ID), m (3, 408.75, DATA, CNT), 
a (4, 308.75, DATA, CNT), r (5, 308.75, DATA, CNT), 
y (6, 408.75, DATA, CNT), > (7, 4.00, RB, ID), frequency = 2.

Non-hit pattern ID16 (< 12 13 j o h n >)*4

< (0, 4.00, LB, ID), 12 (1, 8.00, CCS, ID), 
13 (2, 8.00, CCS, ID), j (3, 408.75, DATA, CNT), 
o (4, 408.75, DATA, CNT), h (5, 408.75, DATA, CNT), 
n (6, 308.75, DATA, CNT), > (7, 4.00, RB, ID), frequency = 4.

Unified pattern ID690 (< 28 w a l k s >)*1

< (0, 4.00, LB, ID), 28 (1, 8.00, CCS, ID), 
w (2, 408.75, DATA, CNT), a (3, 308.75, DATA, CNT), 
l (4, 408.75, DATA, CNT), k (5, 408.75, DATA, CNT), 
s (6, 308.75, DATA, CNT), > (7, 4.00, RB, ID), frequency = 1.

Abstract pattern ID689 (< 29 < 12 > < 28 > >)*2

< (0, 4.00, LB, ID), 29 (1, 8.00, CCS, ID), 
< (2, 4.00, LB, CNT), 12 (3, 8.00, CCS, CNT), 
> (4, 4.00, RB, CNT), < (5, 4.00, LB, CNT), 
28 (6, 8.00, CCS, CNT), > (7, 4.00, RB, CNT), 
> (8, 4.00, RB, ID), frequency = 2.

Question: the program seems not to have found the alignment:

0     j o h n w a l k s 0
      | | | |   
1 < 1 j o h n r u n s > 1

If it had, then 'w a l k s' and 'r u n s' might have been put in the 
same class. Likewise for the alignment:

0      m a r y w a l k s 0
       | | | |           
1 < 10 m a r y r u n s > 1

The reason these have not been formed appears to be because the 
'extraction_limit' was set to 2 and other hit sequences had higher scores 
than the ones just shown. Here are examples of other hit sequences with 
higher scores:

HIT SEQUENCE #618:

0     j o h       n w a l k s   0
      | | |       |         |   
1 < 1 j o h n r u n         s > 1

and

HIT SEQUENCE #617:

0     j o h n w a l k s   0
      | | | |         |   
1 < 1 j o h n r u n   s > 1

Before checking these things out, the program will be modified so that each 
grammar has its own copies of grammar patterns. This should eliminate 
anomalies arising from the cleaning up process.

These changes have been made but the program still fails to find grammars in 
which 'r u n s' and 'w a l k s' are assigned to the same class. The reason 
seems to be that alignments like this:

HIT SEQUENCE #617:

0     j o h n w a l k s   0
      | | | |         |   
1 < 1 j o h n r u n   s > 1

and 

HIT SEQUENCE #3147:

0      m a r y w a l k s   0
       | | | |         |   
1 < 10 m a r y r u n   s > 1

are always better than alignments in which 'r u n s' and 'w a l k s' are 
unmatched sequences and so the latter kinds of hit sequences are never formed.

%23 28/1/04

FURTHER RESULTS FROM SP71, V 2.4

After modification as described in the previous section, the best grammar found is:

ORIGINAL GRAMMAR GR114

Grammar GR114, Derived from GR85, G = 9132.57, E = 166.53, score = 9299.09:

Grammar patterns:

ID7061 (< 20 12 13 j o h n >)*2

ID7062 (< 37 29 r u n >)*2

ID7063 (< 31 7 6 s >)*4

ID7064 (< 57 < 12 > < 37 > < 31 > >)*4

ID7066 (< 12 11 m a r y >)*2

ID7068 (< 37 35 w a l k >)*2

Code patterns:

ID7065 (< 57 20 13 29 7 6 >)*1

ID7067 (< 57 11 29 7 6 >)*1

ID7069 (< 57 20 13 35 7 6 >)*1

ID7070 (< 57 11 35 7 6 >)*1

CLEANED UP GRAMMAR GR114

Grammar GR114, G = 9132.57, E = 166.53, score = 9299.09:

Grammar patterns:

ID7061 (< 20 12 13 j o h n >)*2

ID7062 (< 37 29 r u n >)*2

ID7063 (< 31 7 6 s >)*4

ID7064 (< 57 < 12 > < 37 > < 31 > >)*4

ID7066 (< 12 11 m a r y >)*2

ID7068 (< 37 35 w a l k >)*2

Code patterns:

ID7065 (< 57 20 13 29 7 6 >)*1

ID7067 (< 57 11 29 7 6 >)*1

ID7069 (< 57 20 13 35 7 6 >)*1

ID7070 (< 57 11 35 7 6 >)*1

The problem here is that the cleaning up process does not remove class 
symbols 20 and 13 because these appear in the code patterns. Only one 
of them is needed, not both. Likewise, for the symbols 7 and 6.

What is needed is a cleaning-up process that can recognise when there 
are more 'discrimination' symbols than are necessary for unique 
identification of a pattern amongst those in the main grammar.

%24 28/1/04

RESULTS FROM SP71, V 2.5

With the new cleaning up process, the best grammar found is:

ORIGINAL GRAMMAR GR114

Grammar GR114, derived from GR85, G = 9132.57, E = 166.53, score = 9299.09:

Grammar patterns:

ID7355 (< 20 12 13 j o h n >)*2

ID7356 (< 37 29 r u n >)*2

ID7357 (< 31 7 6 s >)*4

ID7358 (< 57 < 12 > < 37 > < 31 > >)*4

ID7360 (< 12 11 m a r y >)*2

ID7362 (< 37 35 w a l k >)*2

Code patterns:

ID7359 (< 57 20 13 29 7 6 >)*1

ID7361 (< 57 11 29 7 6 >)*1

ID7363 (< 57 20 13 35 7 6 >)*1

ID7364 (< 57 11 35 7 6 >)*1

CLEANED UP GRAMMAR GR114

Grammar GR114, G = 9076.50, E = 166.53, score = 9243.03:

Grammar patterns:

ID7355 (< 20 12 j o h n >)*2

ID7356 (< 37 29 r u n >)*2

ID7357 (< 31 7 s >)*4

ID7358 (< 57 < 12 > < 37 > < 31 > >)*4

ID7360 (< 12 11 m a r y >)*2

ID7362 (< 37 35 w a l k >)*2

Code patterns:

ID7359 (< 57 20 29 7 >)*1

ID7361 (< 57 11 29 7 >)*1

ID7363 (< 57 20 35 7 >)*1

ID7364 (< 57 11 35 7 >)*1

GRAMMAR GR114 AFTER MERGING OF PATTERNS

Grammar GR114, G = 9030.36, E = 166.53, score = 9196.89:

Grammar patterns:

ID7355 (< 20 12 j o h n >)*2

ID7356 (< 37 29 r u n >)*2

ID7360 (< 12 11 m a r y >)*2

ID7362 (< 37 35 w a l k >)*2

ID7502 (< 57 < 12 > < 37 > s >)*4

Code patterns:

ID7359 (< 57 20 29 >)*1

ID7361 (< 57 11 29 >)*1

ID7363 (< 57 20 35 >)*1

ID7364 (< 57 11 35 >)*1

TIDIED UP GR114

Grammar GR114, G = 9030.36, E = 166.53, score = 9196.89:

Grammar patterns:

ID7355 (< 3 2 j o h n >)*2

ID7356 (< 6 4 r u n >)*2

ID7360 (< 2 1 m a r y >)*2

ID7362 (< 6 5 w a l k >)*2

ID7502 (< 7 < 2 > < 6 > s >)*4

Code patterns:

ID7359 (< 7 3 4 >)*1

ID7361 (< 7 1 4 >)*1

ID7363 (< 7 3 5 >)*1

ID7364 (< 7 1 5 >)*1

This looks to be 'correct'.

The second-best grammar is this:

ORIGINAL GRAMMAR GR115

Grammar GR115, derived from GR78, G = 9173.71, E = 165.56, score = 9339.26:

Grammar patterns:

ID7369 (< 20 12 13 j o h n >)*2

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 6 s >)*4

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

Code patterns:

ID7373 (< 38 12 13 29 7 6 >)*1

ID7376 (< 57 11 29 7 6 >)*1

ID7378 (< 38 12 13 35 7 6 >)*1

ID7379 (< 57 11 35 7 6 >)*1

CLEANED UP GRAMMAR GR115

Grammar GR115, G = 9140.54, E = 165.56, score = 9306.10:

Grammar patterns:

ID7369 (< 20 12 13 j o h n >)*2

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 s >)*4

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

Code patterns:

ID7373 (< 38 12 13 29 7 >)*1

ID7376 (< 57 11 29 7 >)*1

ID7378 (< 38 12 13 35 7 >)*1

ID7379 (< 57 11 35 7 >)*1

GRAMMAR GR115 AFTER MERGING OF PATTERNS

Grammar GR115, G = 9045.09, E = 165.56, score = 9210.65:

Grammar patterns:

ID7370 (< 37 29 r u n >)*2

ID7374 (< 12 11 m a r y >)*2

ID7377 (< 37 35 w a l k >)*2

ID7503 (< 38 j o h n < 37 > < 31 > >)*2

ID7504 (< 57 < 12 > < 37 > s >)*4

Code patterns:

ID7373 (< 38 12 29 >)*1

ID7376 (< 57 11 29 >)*1

ID7378 (< 38 12 35 >)*1

ID7379 (< 57 11 35 >)*1

TIDIED UP GR115

Grammar GR115, G = 9045.09, E = 165.56, score = 9210.65:

Grammar patterns:

ID7370 (< 6 3 r u n >)*2

ID7374 (< 2 1 m a r y >)*2

ID7377 (< 6 5 w a l k >)*2

ID7503 (< 7 j o h n < 6 > < 4 > >)*2

ID7504 (< 8 < 2 > < 6 > s >)*4

Code patterns:

ID7373 (< 7 2 3 >)*1

ID7376 (< 8 1 3 >)*1

ID7378 (< 7 2 5 >)*1

ID7379 (< 8 1 5 >)*1

The original grammar appears to be legal as is the grammar after cleaning 
up but anomalies have crept in when patterns are merged. 
This needs looking at.

One anomaly is that < 31 > has been replaced by 's' in ID7504 but not 
in ID7503. The single_referent() method seems to be at fault and 
there may be double counting of patterns as well.

%25 29/1/04

MORE ABOUT GR115

These two patterns:

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

and

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

represent *alternative* analyses of the raw sentences. This kind of 
thing is acceptable in a grammar but it calls in question one or two 
assumptions that are made elsewhere in the model:

When looking for patterns that can be merged, it is not safe to 
assume that, if a given reference has only one referent and if the 
frequencies of the refering pattern and the referent pattern are 
the same, then they can be merged. The referent pattern may also
be referenced from elsewhere in the grammar and, in that case, 
it needs to be kept as a separate entity.

The grammar::merge_patterns() method will be modified to take 
account of this.

%26 30/1/04

After the modification described at the end of the last section, GR115 is:

ORIGINAL GRAMMAR GR115

Grammar GR115, derived from GR78, G = 9173.71, E = 165.56, score = 9339.26:

Grammar patterns:

ID7369 (< 20 12 13 j o h n >)*2

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 6 s >)*4

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

Code patterns:

ID7373 (< 38 12 13 29 7 6 >)*1

ID7376 (< 57 11 29 7 6 >)*1

ID7378 (< 38 12 13 35 7 6 >)*1

ID7379 (< 57 11 35 7 6 >)*1

CLEANED UP GRAMMAR GR115

Grammar GR115, G = 9140.54, E = 165.56, score = 9306.10:

Grammar patterns:

ID7369 (< 20 12 13 j o h n >)*2

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 s >)*4

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

Code patterns:

ID7373 (< 38 12 13 29 7 >)*1

ID7376 (< 57 11 29 7 >)*1

ID7378 (< 38 12 13 35 7 >)*1

ID7379 (< 57 11 35 7 >)*1

GRAMMAR GR115 AFTER MERGING OF PATTERNS

Grammar GR115, G = 9091.23, E = 165.56, score = 9256.79:

Grammar patterns:

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 s >)*4

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

ID7503 (< 38 j o h n < 37 > < 31 > >)*2

Code patterns:

ID7373 (< 38 12 29 7 >)*1

ID7376 (< 57 11 29 7 >)*1

ID7378 (< 38 12 35 7 >)*1

ID7379 (< 57 11 35 7 >)*1

TIDIED UP GR115

Grammar GR115, G = 9091.23, E = 165.56, score = 9256.79:

Grammar patterns:

ID7370 (< 6 3 r u n >)*2

ID7371 (< 4 9 s >)*4

ID7374 (< 2 1 m a r y >)*2

ID7375 (< 8 < 2 > < 6 > < 4 > >)*4

ID7377 (< 6 5 w a l k >)*2

ID7503 (< 7 j o h n < 6 > < 4 > >)*2

Code patterns:

ID7373 (< 7 2 3 9 >)*1

ID7376 (< 8 1 3 9 >)*1

ID7378 (< 7 2 5 9 >)*1

ID7379 (< 8 1 5 9 >)*1

Comments:

* In ID7369 (< 20 12 13 j o h n >)*2, symbol '13' is retained in the 
cleaned up version because of the rule that there should be one unreferenced 
class symbol to serve as a 'discrimination' symbol. A better rule might be 
that there should be one more symbol than is needed to differentiate the 
pattern from other patterns in the same class. In this case, the classes 
20 and 12 would do. This may be something to try to tidy up but it is 
probably not top priority.

* The merging of 'j o h n' into ID7503 to make '< 38 j o h n < 37 > < 31 > >' 
means that '< 12 >' in ID7375 (< 57 < 12 > < 37 > < 31 > >)*4 now only 
references 'm a r y'. So there needs to be another round of the merging 
process to check on possibilities like this and to merge them as well. 
This will be done.

Now GR115 is:

ORIGINAL GRAMMAR GR115

Grammar GR115, derived from GR78, G = 9173.71, E = 165.56, score = 9339.26:

Grammar patterns:

ID7369 (< 20 12 13 j o h n >)*2

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 6 s >)*4

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

Code patterns:

ID7373 (< 38 12 13 29 7 6 >)*1

ID7376 (< 57 11 29 7 6 >)*1

ID7378 (< 38 12 13 35 7 6 >)*1

ID7379 (< 57 11 35 7 6 >)*1

CLEANED UP GRAMMAR GR115

Grammar GR115, G = 9140.54, E = 165.56, score = 9306.10:

Grammar patterns:

ID7369 (< 20 12 13 j o h n >)*2

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 s >)*4

ID7372 (< 38 < 20 > < 37 > < 31 > >)*2

ID7374 (< 12 11 m a r y >)*2

ID7375 (< 57 < 12 > < 37 > < 31 > >)*4

ID7377 (< 37 35 w a l k >)*2

Code patterns:

ID7373 (< 38 12 13 29 7 >)*1

ID7376 (< 57 11 29 7 >)*1

ID7378 (< 38 12 13 35 7 >)*1

ID7379 (< 57 11 35 7 >)*1

GRAMMAR GR115 AFTER MERGING OF PATTERNS

Grammar GR115, G = 9040.07, E = 165.56, score = 9205.63:

Grammar patterns:

ID7370 (< 37 29 r u n >)*2

ID7371 (< 31 7 s >)*4

ID7377 (< 37 35 w a l k >)*2

ID7503 (< 38 j o h n < 37 > < 31 > >)*2

ID7504 (< 57 m a r y < 37 > < 31 > >)*2

Code patterns:

ID7373 (< 38 29 7 >)*1

ID7376 (< 57 29 7 >)*1

ID7378 (< 38 35 7 >)*1

ID7379 (< 57 35 7 >)*1

TIDIED UP GR115

Grammar GR115, G = 9040.07, E = 165.56, score = 9205.63:

Grammar patterns:

ID7370 (< 4 1 r u n >)*2

ID7371 (< 2 7 s >)*4

ID7377 (< 4 3 w a l k >)*2

ID7503 (< 5 j o h n < 4 > < 2 > >)*2

ID7504 (< 6 m a r y < 4 > < 2 > >)*2

Code patterns:

ID7373 (< 5 1 7 >)*1

ID7376 (< 6 1 7 >)*1

ID7378 (< 5 3 7 >)*1

ID7379 (< 6 3 7 >)*1

GR116 comes out the same after cleaning, merging of patterns and tidying up.

%27 12/5/04

RESULTS FROM SP71, V 2.5

With this input:

[ 
    [
        (j o h n r u n s)
        (m a r y r u n s)
        (j o h n w a l k s)
        (m a r y w a l k s)
    ]
    [
    ]
]

the best cleaned up grammar is:

CLEANED UP GRAMMAR GR114

Grammar GR114, G = 9076.50, E = 166.53, score = 9243.03:

Grammar patterns:

ID7355 (< 20 12 j o h n >)*2

ID7356 (< 37 29 r u n >)*2

ID7357 (< 31 7 s >)*4

ID7358 (< 57 < 12 > < 37 > < 31 > >)*4

ID7360 (< 12 11 m a r y >)*2

ID7362 (< 37 35 w a l k >)*2

Code patterns:

ID7359 (< 57 20 29 7 >)*1

ID7361 (< 57 11 29 7 >)*1

ID7363 (< 57 20 35 7 >)*1

ID7364 (< 57 11 35 7 >)*1

and, after merging of patterns and tidying up, the result is:

TIDIED UP GR114

Grammar GR114, G = 9030.36, E = 166.53, score = 9196.89:

Grammar patterns:

ID7355 (< 3 2 j o h n >)*2

ID7356 (< 6 4 r u n >)*2

ID7360 (< 2 1 m a r y >)*2

ID7362 (< 6 5 w a l k >)*2

ID7502 (< 7 < 2 > < 6 > s >)*4

Code patterns:

ID7359 (< 7 3 4 >)*1

ID7361 (< 7 1 4 >)*1

ID7363 (< 7 3 5 >)*1

ID7364 (< 7 1 5 >)*1

With this input:

[ 
    [
        (t h a t b o y r u n s)
        (t h a t g i r l r u n s)
        (t h a t b o y w a l k s)
        (t h a t g i r l w a l k s)
        (s o m e b o y r u n s)
        (s o m e g i r l r u n s)
        (s o m e b o y w a l k s)
        (s o m e g i r l w a l k s)
        (t h a t b o y r u n s)
        (t h a t g i r l r u n s)
        (t h a t b o y w a l k s)
        (t h a t g i r l w a l k s)
        (s o m e b o y r u n s)
        (s o m e g i r l r u n s)
        (s o m e b o y w a l k s)
        (s o m e g i r l w a l k s)
    ]
    [
    ]
]

the best cleaned up grammar is:

CLEANED UP GRAMMAR GR1104

Grammar GR1104, G = 17638.28, E = 821.64, score = 18459.91:

Grammar patterns:

ID74128 (< 13 r u n s >)*8

ID74129 (< 32 11 b o y >)*8

ID74130 (< 81 9 t h a t >)*8

ID74131 (< 14 < 9 > < 11 > < 13 > >)*4

ID74133 (< 24 11 g i r l >)*8

ID74135 (< 60 w a l k s >)*8

ID74136 (< 156 < 81 > < 11 > < 60 > >)*8

ID74139 (< 126 83 81 s o m e >)*8

ID74140 (< 106 < 83 > < 11 > < 13 > >)*4

ID74143 (< 100 98 s o m e b o y >)*4

ID74144 (< 125 < 98 > < 60 > >)*4

Code patterns:

ID74132 (< 14 81 32 >)*1

ID74134 (< 14 81 24 >)*1

ID74137 (< 156 9 32 >)*1

ID74138 (< 156 9 24 >)*1

ID74141 (< 106 126 81 32 >)*1

ID74142 (< 106 126 81 24 >)*1

ID74145 (< 125 100 >)*1

ID74146 (< 156 126 83 24 >)*1

These results are not exactly right but it seems worth proceeding to 
the next stage of development and seeing whether current problems 
might 'come out in the wash'.

For version 3.0, it seems worth trying these features:

1 Any kind of mismatch or incomplete matching of a pattern during parsing 
should lead to the creation of new coded patterns to be added to Old.

2 After each pattern from new is parsed, with the creation of new patterns 
for Old, all the New patterns up to and including the current New pattern 
are reparsed, sifting and sorting is applied, and all Old patterns other 
than those in the best one or two grammars are discarded. This should 
help to reduce the size of Old and speed up later processing. It also 
enables one to get an idea of how the grammars are developing.

%28 24/5/04

RESULTS FROM VERSION 3.0

In this version, the program re-parses all the New patterns up to including 
the 'current' New pattern, selects 'full' parses and makes grammars 
immediately after each New pattern has been processed to find new patterns 
to add to Old. Then it discards all the Old patterns formed up to that point 
and replaces them with the patterns in the best one or two grammars that 
have been formed.

With this input:

[ 
    [
        (t h a t b o y r u n s)
        (t h a t g i r l r u n s)
        (t h a t b o y w a l k s)
        (t h a t g i r l w a l k s)
    ]
    [
    ]
]

the program forms these full parses after the third pattern has been processed:

ID611: (< 1 t h a t b o y r u n s >)*1

ID630: (< 30 < 25 t h a t b o y > < 36 27 28 r u n > < 29 s > >)*1

ID635: (< 14 < 9 t h a t > < 22 16 11 12 b o y > < 13 r u n s > >)*1

ID648: (< 8 t h a t g i r l r u n s >)*1

ID681: (< 14 < 9 t h a t > < 11 10 g i r l > < 13 r u n s > >)*1

ID712: (< 24 t h a t b o y w a l k s >)*1

ID771: (< 30 < 25 t h a t b o y > < 27 26 w a l k > < 29 s > >)*1

A nice feature of this version is that the initial 'bad' analysis of the 
first pattern is quickly lost because the corresponding 'bad' patterns 
in Old have been discarded.

The main problem now is that the program does not recognise that 
'< 16 t h a t b o y >' can be analysed into '< 9 t h a t >' and 
'< 11 12 b o y >'. Given that recognition and a bit of tidying up, 
the results at this stage would be essentially perfect.

Processing the fourth pattern does not help. The full parses at that stage are:

ID1170: (< 30 < 25 t h a t b o y > < 47 36 27 28 r u n > < 29 s > >)*1

ID1174: (< 14 < 9 t h a t > < 22 16 11 12 b o y > < 13 r u n s > >)*1

ID1239: (< 8 t h a t g i r l r u n s >)*1

ID1256: (< 50 < 49 t h a t g i r l > < 47 36 27 28 r u n > < 29 s > >)*1

ID1257: (< 14 < 9 t h a t > < 11 10 g i r l > < 13 r u n s > >)*1

ID1274: (< 24 t h a t b o y w a l k s >)*1

ID1291: (< 30 < 25 t h a t b o y > < 27 26 w a l k > < 29 s > >)*1

ID1292: (< 52 < 9 t h a t > < 22 16 11 12 b o y > < 51 w a l k s > >)*1

ID1309: (< 42 t h a t g i r l w a l k s >)*1

ID1329: (< 50 < 49 t h a t g i r l > < 27 26 w a l k > < 29 s > >)*1

ID1330: (< 52 < 9 t h a t > < 11 10 g i r l > < 51 w a l k s > >)*1

In general, the problem is that if 'r u n s' and 'w a l k s' are analysed 
into a stem part and a terminal 's', then the first two words in the 
sentence are always joined into one block. If the first two words are 
correctly split, then the final word is not analysed into its constituent parts.

Here are two tentative possible solutions:

1 In Phase 1, before any pattern is added to Old, it should be analysed as 
if it were New and, if it can be parsed into something smaller, this analysis 
should be added to the list of Old patterns.

2 Probably a better idea is, during phase 1, to add to Old all the 'full' 
encodings of the New pattern that are recognised during parsing. This should 
automatically identify analyses that break up chunks like 
'< 49 t h a t g i r l >'. For example, 't h a t g i r l w a l k s' 
would probably be parsed as '< 9 t h a t > < 11 10 g i r l > < 27 26 w a l k > 
< 29 s >' and this would lead to the creation of a new code pattern 
something like this:

'< < 9 > < 11 10 > < 27 26 > < 29 > >'

This could be generalised by leaving out '10' and '26' or the generalisation 
could be achieved by partial matching between this pattern and '< < 9 > 
< 22 16 11 12 > < 47 36 27 28 > < 29 > >'

This second idea will be tried in version 3.01. But first, each new version of 
Old will be cleaned up, with merging of patterns and renumbering of code symbols.

%29 25/5/04

INTERMEDIATE STRUCTURE

The second idea described in %28 will not work as originally conceived because 
SP71 does not form alignments like this:

0     t h a t                 b o y r u n s 0
      | | | |                 | | |        
1     | | | |   < 22 16 11 12 b o y >       1
      | | | |              
2 < 9 t h a t >                             2

so it is not possible to make intermediate stucture by simply contatenating 
the relevant substructures.

Alignments like the one shown are implicit because the program does form the 
constituent alignments and they are implicitly concatenated by the sequencing 
of the symbols in New. But these alignments are staging posts on the way to 
bigger alignments that may very well be 'correct'. It seems premature to 
start creating new structures when the final 'best' alignment is still not known.

An alternative possibility is to form intermediate structures from 
alignments like this:

0         t h a t         b o y   w a l k s 0
          | | | |         | | |            
1     < 8 t h a t >       | | |             1
      | |         |       | | |            
2     | |         | < 6 3 b o y >           2
      | |         | |   |       |          
3 < 5 < 8         > <   3       > < 4 > >   3

The general idea would be to let parsing proceed as far as it can and *then* 
look for incompletely-matched patterns. New structures can be derived from 
these incompletely-matched patterns.

The difficulty here is that it is not clear what to do with alignments 
like these:

0         t h a       t       g i r l r u n s     0
          | | |       |               | | | |    
1         | | |       |   < 5 4 b o y r u n s >   1
          | | |       |   | |                 |  
2     < 2 t h a >     |   | |                 |   2
      | |       |     |   | |                 |  
3 < 6 < 2       > < 3 | > < 5                 > > 3
                  | | | |                        
4                 < 3 t >                         4

0         t h a       t       g i     r l r u n s     0
          | | |       |               |     | | |    
1         | | |       |   < 5 4 b o y r     u n s >   1
          | | |       |   | |                     |  
2     < 2 t h a >     |   | |                     |   2
      | |       |     |   | |                     |  
3 < 6 < 2       > < 3 | > < 5                     > > 3
                  | | | |                            
4                 < 3 t >                             4

0         t h a   t g i     r l     r u n s     0
          | | |                     | | | |    
1         | | |         < 5 4 b o y r u n s >   1
          | | |         | |                 |  
2     < 2 t h a >       | |                 |   2
      | |       |       | |                 |  
3 < 6 < 2       > < 3 > < 5                 > > 3

0         t h a       t       g i r l r u n s     0
          | | |                       | | | |    
1         | | |           < 5 4 b o y r u n s >   1
          | | |           | |                 |  
2     < 2 t h a >         | |                 |   2
      | |       |         | |                 |  
3 < 6 < 2       > < 3   > < 5                 > > 3
                  | |   |                        
4                 < 3 t >                         4

With the last one in particular, it is not clear whether 't g i r l' 
in New is an alternative to 'b o y' in '< 5 4 b o y r u n s >' or to 
every part of an Old pattern between 't h a' and 'r u n s'.

Part of the answer may be that the alignment should not have been 
allowed to get this far. When this alignment was formed: 

0 t h a t g i r l r u n s   0
                  | | | |  
1 < 5 4 b o y     r u n s > 1

then learning should have been invoked because the Old pattern was 
incompletely matched. In short, no alignment should be allowed to 
proceed to a later cycle if its C-symbols are incompletely matched.

This approach to learning is sufficiently different from previous 
approaches to justify a new version number: 4.0.

Here is a tentative rule for version 4.0: allow parsing to proceed 
as normal but, with any alignment in which the Old C-symbols are 
incompletely matched, use it for learning and do not allow the 
alignment to proceed to further cycles in the parsing process.

It looks as if this should only apply to 'data' symbols within Old 
patterns, otherwise the system would not be able to build mult-level 
parsings with the current parsing strategy. This might change if hit 
structures could record hits with two or or more driving patterns 
and/or target patterns.

Another tentative rule is that new patterns should be created from 
matched symbols in the target pattern and residual symbols in the 
target pattern but not from the New pattern.

%30 26/5/04

MORE THOUGHTS ON LEARNING PROCESSES

Some tentative rules:

1 Add the New pattern to Old as it is (with added ID-symbols).

2 If a New pattern cannot be parsed, but parts of it form partial 
matches with one or more Old patterns, create new patterns from 
the matching parts, each with ID-symbols, and add these patterns to 
Old. Also, add the New pattern to Old with encodings in the parts 
corresponding to the newly-created unified parts.

3 If a New pattern cannot be 'fully' parsed, but parts of it can 
be parsed in terms of patterns in Old, encode those parts that can 
be fully parsed and add the whole pattern to Old, with encodings 
in the parts that can be parsed.

4 If a New pattern can be 'fully' parsed, add its encoding to 
Old (with added ID-symbols).

This may give us a handle on the formation of intermediate-level 
structures and also the formation of discontinuous dependencies.

These rules will be implemented in SP71, v 4.0 (instead of what 
was proposed in %29).

%31 2/6/04

MORE THOUGHTS

1 Given an alignment like this:

t h e r e d     a p p l e
| | |           | | | | |
t h e g r e e n a p p l e

it is tempting to form unifications like this: '< 1 t h e < 2 > a p p l e >' 
so that the system can eventually accommodate class hierarchies, phrases 
like 'turn ... on' and discontinuous dependencies.

But the counter-argument and previously-adopted principle is that 
every coherent sequence should be made into a new pattern because 
this means an overall simplification of the system. Also, there 
is the expectation that each such coherent sequence is likely to 
be recognised two or more times and, if not, this can be sorted 
out when grammars are cleaned up. And the sequential relationship 
between 't h e' and 'a p p l e' is captured in the encodings of 
full alignments - and these can be added to Old. Another argument 
for forming each coherent sequence into a new pattern is that it 
facilitates the generalisations that will be needed in any 
realistic scheme for grammatical induction.

These remarks also apply to the scheme described in %30.

2 Before any pattern is added to Old, there is a need to check that Old 
does not already contain a pattern with the same CONTENTS symbols and, 
if so, to merge the two patterns. This suggests a possible answer to 
the problem of forming intermediate-level structures: instead of doing 
a simple match with pre-existing Old symbols, why not treat the 
newly-created Old pattern as if it was a New pattern and parse it it 
terms of pre-existing Old patterns. This should achieve the effect of 
finding patterns with the same CONTENTS symbols but it should also 
lead to parsings that recognise sub-structure within the newly-created 
Old pattern. This possible scheme is described and discussed in %28 
and %29.

A possible snag with this scheme is that it may lead to complex patterns 
of recursion - because one or more new patterns may be created during 
the parsing of a newly-created Old pattern and these need to be treated 
in the same way. This is all potentially rather complex and difficult to 
manage. Another possible snag is that, if sub-structure was encoded and 
then the encoded patterns were treated in the same way, this could lead 
to a situation where the encoded part of the pattern was *decoded* by 
the parsing process while any residual non-encoded part of the pattern 
was further encoded in the normal way.

In general, there seem to many complexities and difficulties along 
this road. But it would still be good if the process of checking that 
a newly-created Old pattern does not have the same CONTENTS symbols as 
a pre-existing pattern could be somehow merged with the parsing process.

3 Another possible avenue is to modify the parsing process so that there 
can be one *or more* target patterns on any one cycle. This would have
two potential benefits:

* Any given New pattern may be parsed into one *or more* separate structures. 
By combining these in a higher-level pattern, the system may develop a 
knowledge of intermediate-level structures.

* The parsing process should be more efficient (ie there may be fewer 
cycles to achieve a final parsing).

4 There are still attractions in the idea that any kind of mismatch 
between patterns during parsing should be a signal for learning. 
Attractions of this idea include:

* It avoids discarding alignments during parsing. Any mismatch is 
simply a signal for learning.

* It should give a handle on the learning of disjunctive structures: 
the mismatch becomes an alternative in a given context.

Version 5.0 will go back to v 3.0, retain 'learning on mis-match', 
and try to add the multiple targets feature to the parsing process.

FURTHER THOUGHTS:

Trying to add multiple targets to the process of building a hit 
structure is likely to lead to an explosion in the size of the 
hit structure.

Perhaps a better idea is to wait until normal parsing is finished 
and then explore what concatenation of parsings is possible.

Likewise, it is probably best to wait until parsing is finished 
before exploring what new structures can be derived from partial alignments.

%32 4/6/04

RESULTS FROM SP71, V 4.1 (WAS 5.0)

What was v 5.0 is really an extension of 4.0 so has been renumbered as 4.1.

With this input:

NEW PATTERNS:

ID1 (t h a t b o y r u n s)*1

ID2 (t h a t g i r l r u n s)*1

ID3 (t h a t b o y w a l k s)*1

ID4 (t h a t g i r l w a l k s)*1

the best full parsings after ID3 are:

ID1158: (< 1 t h a t b o y r u n s >)*1

ID1252: (< 34 < 29 t h a t b o y > < 31 32 r u n > < 33 s > >)*1

ID1260: (< 6 < 8 t h a t > < 3 4 b o y > < 5 r u n s > >)*1

ID1495: (< 7 t h a t g i r l r u n s >)*1

ID1601: (< 6 < 8 t h a t > < 3 2 g i r l > < 5 r u n s > >)*1

ID1881: (< 28 t h a t b o y w a l k s >)*1

ID1990: (< 34 < 29 t h a t b o y > < 31 30 w a l k > < 33 s > >)*1

This still leaves the problem that the system does not recognise 
that '< 29 t h a t b o y >' can be parsed into '< 8 t h a t >' 
and '< 3 4 b o y >'. Concatenation of small alignments, as planned, 
may provide an answer but it is likely to lead to the recreation 
of analyses like ID1260. It is tempting to look again at the idea 
of parsing proposed new additions to old_patterns into smaller 
patterns ...

%33 7/6/04

ANOTHER WAY FORWARD?

Here is another possible handle on the problem:

Modify the parsing process so that, at the end of each cycle, the system 
tries to find *combinations* of sub-parsings that describe the New pattern 
economically. This means a process of heuristic search through the 
possibilities, a bit like the way the system builds alternative grammars. 
At each stage in the process, the system should retain a small sub-set 
of the possible combinations, probably about 2.

By contrast with the current system, an alignment should only be passed 
on to the next cycle of the parsing process if it is 'full', meaning 
that all the CONTENTS symbols in Old patterns have been matched.

When parsing has proceeded as far as it can go on this basis, then 
learning can occur as before: look for unmatched portions of the New 
pattern and unmatched portions of Old patterns and derive new 
patterns accordingly.

These ideas will be tried in version 5.0.

%34 11/6/04

RESULTS FROM SP71, V 5.0

With this input:

[ 
    [
        (j o h n l o v e s m a r y)
    ]
    [
        (< !0 j o h n >)
        (< !1 l o v e s >)
        (< !2 m a r y >)
        (< !3 < 0 > < 1 > < 2 > >)
    ]
]

combine_alignments() now produces this composite alignment:

ID13: NSC = 5720.97, EC = 0.00, CR = 1.#J, CD = 5720.97,
Absolute P = 1

0     j o h n l o v e s m a r y   0
      | | | | | | | | | | | | |  
1 < 0 j o h n | | | | | | | | | > 1
              | | | | | | | | |  
2 < 1         l o v e s | | | | > 2
                        | | | |  
3 < 2                   m a r y > 3

Sequence ID13 as flat pattern:

ID13 (< 0 j o h n > < 1 l o v e s > < 2 m a r y >)*1

When the sequence is printed as a flat pattern, we can see that the 
Old symbols that are not aligned with New symbols are in the right 
positions. But the function that writes out the alignments of symbols 
puts them in different positions. That function needs to be modified 
so that we can see the 'true' positions of all symbols when they appear 
in an alignment. This needs to be done both for the horizontal 
presentation and the vertical presentation. This will be done 
in version 5.1.

In v 5.1, the composite alignment now looks like:

ID13: NSC = 5720.97, EC = 30.15, CR = 189.77, CD = 5690.82,
Absolute P = 8.41002923806e-010

0     j o h n       l o v e s       m a r y   0
      | | | |       | | | | |       | | | |  
1 < 0 j o h n >     | | | | |       | | | |   1
                    | | | | |       | | | |  
2               < 1 l o v e s >     | | | |   2
                                    | | | |  
3                               < 2 m a r y > 3

and 

ID13: NSC = 5720.97, EC = 30.15, CR = 189.77, CD = 5690.82,
Absolute P = 8.41002923806e-010

    <        
    0        
j - j        
o - o        
h - h        
n - n        
    >        
        <    
        1    
l ----- l    
o ----- o    
v ----- v    
e ----- e    
s ----- s    
        >    
            <
            2
m --------- m
a --------- a
r --------- r
y --------- y
            >

%35 12/6/04

RESULTS FROM SP71, V 5.1

The current function for comparing patterns containing brackets 
produces this result:

ID17 : ID13 : ID5 : #41 NSC = 5310.44, EC = 33.53, CR = 0.01, CD = 5276.91,
Absolute P = 0.00

0         j o h n       l o v e s       m a r y                 0
          | | | |       | | | | |       | | | |                
1     < 0 j o h n >     | | | | |       | | | |                 1
      | |               | | | | |       | | | |                
2     | |           < 2 l o v e s >     | | | |                 2
      | |                               | | | |                
3     | |                           < 3 m a r y >               3
      | |                                       |              
4 < 4 < 0                                       > < 2 > < 3 > > 4

and it cannot produce the 'correct' result. The function will be re-written in v 5.2.

The new function will take advantage of the fact that each left bracket 
constrains the choice of right bracket and vice versa. This constrains 
the variety of legal matches between brackets.

%36 14/6/04

RESULTS FROM SP71, V 5.2

With this input:

[ 
    [
        (j o h n l o v e s m a r y)
    ]
    [
        (< !0 j o h n >)
        (< !2 l o v e s >)
        (< !3 m a r y >)
        (< !4 < 0 > < 2 > < 3 > >)
    ]
]

the program now produces this alignment:

ID17 : ID13 : ID5 : #47 NSC = 5310.44, EC = 15.47, CR = 0.00, CD = 5294.97,
Absolute P = 0.00

0         j o h n       l o v e s       m a r y     0
          | | | |       | | | | |       | | | |    
1     < 0 j o h n >     | | | | |       | | | |     1
      | |         |     | | | | |       | | | |    
2     | |         | < 2 l o v e s >     | | | |     2
      | |         | | |           |     | | | |    
3     | |         | | |           | < 3 m a r y >   3
      | |         | | |           | | |         |  
4 < 4 < 0         > < 2           > < 3         > > 4

but, on the same cycle (cycle 2) it makes the same composite alignment 
as before. We either need to check for duplicates before adding alignments 
to current_alignments or we need to prevent re-making of the same 
composite alignments in some other way.

At present, we are following the tentative rule that alignments are 
only used as driving patterns and never as target patterns. If that 
is valid, then current_alignments need only contain alignments that 
are driving patterns *on the current cycle*. This should prevent 'old' 
alignments hanging around and being re-used to make the same composite 
alignments over and over again. All alignments that are not valid 
driving patterns on a given cycle may be discarded.

Another problem is that, at present, composite alignments include 
sub-sequences of the best alignment. A possible solution is to start 
new combinations *only* from sub-alignments that ***do not fit*** 
into previously-started combinations.

These things will be attempted in v 5.3.

%37 15/6/04

RESULTS FROM SP71, V 5.3

With this input:

[ 
    [
        (j o h n l o v e s m a r y)
    ]
    [
        (< !0 j o h n >)
        (< !2 l o v e s >)
        (< !3 m a r y >)
        (< !4 < 0 > < 2 > < 3 > >)
        (< !6 o h n l o >)
        (< !7 v e s m a >)
        (< !5 < 6 > < 7 > >)
    ]
]

the program now forms alignments like this:

ID26 : ID20 : ID5 : #71 NSC = 5539.99, EC = 15.33, CR = 0.00, CD = 5524.66,
Absolute P = 0.00

0         j o h n       l o v e s       m a r y     0
          | | | |       | | | | |       | | | |    
1     < 0 j o h n >     | | | | |       | | | |     1
      | |         |     | | | | |       | | | |    
2     | |         | < 2 l o v e s >     | | | |     2
      | |         | | |           |     | | | |    
3     | |         | | |           | < 3 m a r y >   3
      | |         | | |           | | |         |  
4 < 4 < 0         > < 2           > < 3         > > 4

and this:

ID27 : ID22 : ID8 : #77 NSC = 4186.99, EC = 14.18, CR = 0.00, CD = 4172.81,
Absolute P = 0.00

0         j o h n l o       v e s m a     r y 0
            | | | | |       | | | | |        
1     < 6   o h n l o >     | | | | |         1
      | |             |     | | | | |        
2     | |             | < 7 v e s m a >       2
      | |             | | |           |      
3 < 5 < 6             > < 7           > >     3

and it avoids keeping combinations of alignments that are merely 
a sub-set of combinations already formed.

The next stage is to use combinations as the basis for learning:

1 For each of the 'best' combinations, create an abstract pattern, 
add it to Old, and create a composite alignment based on that 
combination and abstract pattern.

This will be done in v 5.4.

The immediate problem is that, at present, the program forms 
composite alignments after every cycle (which can then be 
matched with abstract patterns in subsequent cycles) and then 
deletes all combinations at the end of every cycle. But it was 
envisaged that learning would occur when all parsing cycles 
in phase 1 had been completed. This needs sorting out.

A possible answer is to wait until all parsing cycles have been 
completed and then process *all* remaining alignments to derive 
code patterns from them. With each composite alignment, this 
should achieve the effect of creating an 'abstract' pattern 
that ties all the basic alignments together. This would 
neatly integrate the creation of codes from alignments and 
the creation of abstract patterns. Unlike the current procedure 
for creating codes, each new code/abstract pattern should have 
its own ID-symbols.

%38 16/6/04

SP71, v 5.4: at present, during parsing (phase 1), the program 
only retains alignments from the most recent cycle. This means 
that 'good' alignments from early cycles are lost. This needs 
to be changed so that it retains alignments from all cycles but 
only uses a subset as driving patterns for the next cycle. Then, 
when all cycles are complete, the best alignments from all cycles 
can be used to derive new patterns to be added to Old. Likewise, 
in phase 2, the best alignments from all cycles need to be used 
for calculating frequencies and deriving grammars.

These changes have been made except that new patterns are 
created by sequence::create_patterns() as before with 
alignments containing only two rows, an abstract pattern is 
created in that method as before and an abstract pattern is 
derived from combination::make_composite_aligment() by 
creating a code pattern and adding ID-symbols.

Point of note:

1 Because the system is able to form composite alignments, it is 
able to form grammars like this:

GRAMMAR GR5

Grammar GR5, derived from NULL, G = 4706.36, E = 36.70, score = 4743.07:

Grammar patterns:

ID59 (< 2 t h a >)*1

ID60 (< 3 t >)*1

ID61 (< 5 4 b o y r u n s >)*1

Code patterns:

ID58 (< 2 > < 3 > < 5 4 >)*1

In other words, the grammar, excluding the code pattern, does 
not need to contain an abstract pattern.

2 Although it is a neat idea to make abstract patterns by the 
same process that makes code patterns, it is not clear what 
should happen when the sub-alignments contain 'discrimination' 
symbols. The resulting code pattern will encode a specific 
pattern from New and will lack the generality of a truly 
abstract pattern. However, since this possible merging of 
processes *is* a neat idea, it deserves further thought.

%39 21/6/04

FURTHER THOUGHTS ON CREATION OF ABSTRACT PATTERNS BY CREATION OF 'CODE' PATTERNS

Perhaps the best way forward is to try creating a 'code' pattern 
for all 'completed' alignments (those in current_alignments when 
all cycles have been completed), adding those code patterns to 
Old patterns, and then seeing what the result is.

There may be a case for comparing all proposed new additions to Old 
with existing patterns in Old and this may be a mechanism for 
forming abstractions.

Versions 5.5 will distinguish between 'current' alignments and 
'driving' alignments, as described in %38, and will add a code 
pattern for *every* completed alignment to old_patterns, as 
just described.

%40 22/6/04

INTERMEDIATE RESULTS FROM SP71, V 5.5

After two New patterns have been processed, the Old patterns are:

OLD PATTERNS:

ID49 (< 1 t h a t b o y r u n s >)*1

ID56 (< 2 t >)*1

ID57 (< 3 h a t b o y r u n s >)*1

ID62 (< 11 t h a t g i r l r u n s >)*1

ID78 (< 12 t h a t >)*1

ID82 (< 14 13 g i r l >)*1

ID83 (< 14 15 b o y >)*1

ID81 (< 16 r u n s >)*1

ID77 (< 17 < 12 > < 14 > < 16 > >)*1

ID87 (< 18 t h a t >)*1

ID91 (< 20 19 g i >)*1

ID92 (< 20 21 b o y >)*1

ID90 (< 22 r >)*1

ID94 (< 23 l r >)*1

ID93 (< 24 u n s >)*1

ID86 (< 25 < 18 > < 20 > < 22 > < 23 > < 24 > >)*1

An obvious problem is that there are duplicates. For example, 
there is:

ID78 (< 12 t h a t >)*1

from:

0     t h a t       g i r l r u n s   0
      | | | |               | | | |  
1 < 1 t h a t b o y         r u n s > 1

and:

ID87 (< 18 t h a t >)*1

from:

0     t h a t       g i r l r u n s   0
      | | | |           |     | | |  
1 < 1 t h a t b o y     r     u n s > 1

It looks as if we need to institute a rule that:

Before any pattern is added to old_patterns, a check is made to see 
whether old_patterns already contains a pattern with the same CONTENTS 
symbols. If it does, the two patterns are merged in the sense that a 
copy of each CLASS_SYMBOL in the newly-created pattern is added to 
the pre-existing pattern unless a copy is already present in the 
pre-existing pattern.

This rule will be implemented in v 5.5.

%41 24/6/04

FURTHER INTERMEDIATE RESULTS FROM V 5.5

The program has been modified so that it does *not* form an abstract 
pattern explicitly when it creates new sub-patterns but it does 
create an 'abstract' pattern implicitly by creating an encoding 
for each good alignment. Also, the distinction between 'code' 
patterns and other patterns has been dropped.

With these four patterns:

NEW PATTERNS:

ID1 (t h a t b o y r u n s)*1

ID2 (t h a t g i r l r u n s)*1

ID3 (t h a t b o y w a l k s)*1

ID4 (t h a t g i r l w a l k s)*1

the best grammar is:

GRAMMAR GR80

Grammar GR80, derived from GR62, G = 10434.73, E = 337.55, score = 10772.28:

Grammar patterns:

ID548 (< 3 11 6 7 33 > < 1 5 13 14 8 > < 10 >)*1

ID549 (< 3 11 6 7 33 t h a t >)*4

ID550 (< 1 5 13 14 8 b o y >)*2

ID551 (< 10 r u n s >)*2

ID563 (< 3 11 6 7 33 > < 1 4 34 > < 10 >)*1

ID565 (< 1 4 34 g i r l >)*2

ID583 (< 3 11 6 7 33 > < 1 5 13 14 8 > < 9 32 35 >)*1

ID586 (< 9 32 35 w a l k s >)*2

ID637 (< 3 11 6 7 33 > < 1 4 34 > < 9 32 35 >)*1

Points to note:

1 This grammar is, its essentials, the five words in the original 4 
sentences (each with code symbols) together with an 'abstract' 
pattern representing the encoding of each of the four sentences. 
Each of the latter patterns represents an encoding of a specific 
sentence so it is not truly general or abstract.

2 There are far more ID/CLASS_SYMBOLs than are needed and the excess 
are not removed by cleaning up because there is at least one reference 
for each referent. This excess of class symbols can mean that 'good' 
alignments receive unecessarily high scores (because of the excess 
of ID symbols) and so may be deselected.

In v 5.6, this excess of code symbols may be tamed by giving using 
the same CLASS_SYMBOLs for every instance of a given sequence of 
CONTENTS symbols rather than creating new ones for each instance. 
This implies generalisation from one context to another - which is 
probably something that is needed in the long run.

%42 25/6/04

INTERMEDIATE RESULTS FROM SP71, V 5.6

With these four New patterns:

ID1 (t h a t b o y r u n s)*1

ID2 (t h a t g i r l r u n s)*1

ID3 (t h a t b o y w a l k s)*1

ID4 (t h a t g i r l w a l k s)*1

the best grammar is currently:

Grammar GR131, derived from GR98, G = 9471.92, E = 147.07, score = 9618.99:

Grammar patterns:

ID722 (< 5 t h a t >)*4

ID723 (< 7 b o y >)*2

ID724 (< 1 r u n s >)*2

ID728 (< 6 g i r l >)*2

ID743 (< 43 w a l k s >)*2

This is 'correct' in the sense that it enables all four sentences to 
be analysed in terms of the three words they each contain.

The reason that the program does not detect the division of 'r u n s' 
and 'w a l k s' into a stem with a terminal 's' is that the full 
patterns 't h a t b o y r u n s' and 't h a t g i r l r u n s' have 
been removed from Old by the time the last two patterns appear 
(containing 'w a l k s').

The program needs to be modified to form code/abstract patterns 
after the formation of each composite alignment.

With this modification, the best 3 grammars are:

GRAMMAR GR182

Grammar GR182, derived from GR146, G = 10822.95, E = 110.57, score = 10933.52:

Grammar patterns:

ID1079 (< 1 t h a t >)*4

ID1080 (< 3 b o y >)*2

ID1081 (< 5 r u n s >)*2

ID1099 (< 2 g i r l >)*2

ID1130 (< 4 w a l k s >)*2

GRAMMAR GR183

Grammar GR183, derived from GR140, G = 10862.75, E = 94.50, score = 10957.24:

Grammar patterns:

ID1079 (< 1 t h a t >)*4

ID1080 (< 3 b o y >)*2

ID1081 (< 5 r u n s >)*2

ID1099 (< 2 g i r l >)*2

ID1106 (< 4 w a l k s >)*2

ID1107 (< 59 < 1 > < 3 > < 4 > >)*1

GRAMMAR GR162

Grammar GR162, derived from GR146, G = 10862.16, E = 95.08, score = 10957.24:

Grammar patterns:

ID1079 (< 1 t h a t >)*4

ID1080 (< 3 b o y >)*2

ID1081 (< 5 r u n s >)*2

ID1099 (< 2 g i r l >)*2

ID1130 (< 4 w a l k s >)*2

ID1159 (< 55 < 1 > < 2 > < 4 > >)*1

GRAMMAR GR172

Grammar GR172, derived from GR146, G = 10862.16, E = 95.08, score = 10957.24:

Grammar patterns:

ID1079 (< 1 t h a t >)*4

ID1080 (< 3 b o y >)*2

ID1081 (< 5 r u n s >)*2

ID1099 (< 2 g i r l >)*2

ID1130 (< 4 w a l k s >)*2

ID1199 (< 60 < 1 > < 2 > < 4 > >)*1

The main problem here is that each 'abstract' pattern only encodes one 
specific sentence. Another problem is that the CONTENTS symbols in 
pattern ID1159 are the same as the CONTENTS symbols in pattern ID1199. 

%43 21/7/04

Current thoughts:

1 Each pattern should have an ID-symbol for the pattern itself and zero 
or more ID-symbols for the context or contexts in which it may appear, 
if any. At present, the program provides each pattern with *only* a 
context ID-symbol and it deliberately generalises from one context 
to another. This avoids the proliferation of class symbols but is 
probably not entirely satisfactory in the long run because, while 
there should be some generalisation across contexts, there will also 
be cases where different contexts should be distinguished. For 
example, a word like 'bank' should be marked as *both* a noun and a verb.

The program needs to be modified to give each pattern its own unique 
ID-symbol, regardless of whether it gets one or more context ID-symbols.

2 It seems to be necessary to check each proposed new pattern against 
those already in Old to see that it does not have the same CONTENTS 
symbols as an existing pattern. If this kind of match is found, then 
the proposed new pattern is discarded and the existing pattern is 
used instead. Probably, the existing pattern needs to be modified 
to receive the context ID-symbol of the proposed new pattern. To 
avoid undue proliferation of these context ID-symbols, they probably 
need to be tamed by some other method than the existing method, as 
described below.

3 Checking proposed new patterns against existing Old patterns is 
rather similar to matching New patterns from the environment against 
existing Old patterns. In the latter case, we may get exact matches 
with CONTENTS symbols of the Old patterns or we may get partial 
matches. Partial matches lead to the creation of new patterns.

So, if we are to follow through logically, checking a proposed new 
pattern against Old patterns should sometimes lead to partial matches 
and, in such cases, we would expect to generate new patterns -- which 
would themselves need to be checked against Old patterns. This 
recursive loop could lead to a mushrooming of proposed new patterns 
and could be difficult to manage.

4 A process of matching proposed new patterns against Old patterns 
seems to be needed in order to generalise 'code' patterns that the 
program creates. For example, ID1199 (< 60 < 1 > < 2 > < 4 > >)*1 
may be matched against ID1107 (< 59 < 1 > < 3 > < 4 > >)*1 which 
should lead to something like IDxxxx (< yy < 1 > < 2 3 > < 4 > >).

%44 22/7/04

(continued)

5 Regarding the possibility of a recursive explosion described 
under 3, this should be kept in check if the learning system is 
repeatedly purging itself of 'bad' patterns and only keeping 
patterns in the best one or two grammars. This should ensure 
that Old does not contain much redundancy in the form of repetitions 
of patterns or parts of patterns and thus reduce the chance of a 
recursive explosion.

6 Whether or not the recursive explosion is checked as described 
under 5, a possible way to manage it might be to put the CONTENTS 
symbols of proposed new patterns into the repository of New patterns, 
ahead of what is already there. Then the proposed new patterns would 
be processed in exactly the same way as New patterns from 
the environment. 

7 An alternative scheme which may be used as a stop-gap, pending 
something better, is as follows: an arbitrary restriction may be 
imposed that, with regard to patterns derived from an incomplete 
match between New and Old, only the first step in the recursive 
loop will be taken (ie the only proposed new patterns that will 
be matched to Old patterns will be ones derived from a match between 
an original New pattern and an Old pattern). In addition, the system 
may look for opportunities to merge abstract patterns as 
described next.

8 It looks as if the process is splitting into two more-or-less 
distinct modules:

* If there is a partial match between a New pattern and a 
pattern in Old, derive new patterns or merge the patterns.

* If there is an exact match between a New pattern and one or 
more patterns in Old, encode the New pattern, or part of it, 
in terms of the Old patterns. The encoding is then a proposed 
new pattern to be added to Old.

In both cases, proposed new patterns (which may be DATA patterns 
or CODE patterns) may be treated as New patterns to be analysed 
in the same way. This should achieve recursive parsing *and* 
recursive derivation of new patterns.

This means a fairly radical reorganisation of the program and 
should be marked with a new version number.

A snag with this approach is that we would have to ditch a lot 
of code used for building and displaying multiple alignments. 
If multiple alignments are to be displayed, they would have 
to be reconstructed from successive encodings.

%45 23/7/04

(continued)

9 Comparing proposed new patterns with existing patterns may 
provide a means of identifying significant suffixes (or prefixes). 
For example, matching 'r u n s' with 'w a l k s' should reveal 
the terminal 's'. But this kind of comparison between relatively 
small patterns is also likely to throw up a lot of rubbish. 

In earlier versions of SP71, the terminal 's' gets identified because 
whole sentences are compared with each other. This expands the 
context and thus reduces the amount of rubbish but, in the long 
run, it may not be a viable means of suppressing rubbish. What 
makes the terminal 's' viable in the long run is the large number 
of different words to which it applies. It may be that we have to 
put up with the rubbish in order to allow 'good' substructures 
an opportunity to reveal themselves. It is possible that the 
larger context of a whole sentence may also help to show what 
is significant even though that structure is expressed in the 
form of abstract patterns rather than specific sentences.

10 Here is a tentative structure for SP71, v 6.0:

#1 Instead of building multiple alignments explicitly, as is 
done at present, the system will derive encodings from the matches 
that it finds between patterns and then repeat the process by looking 
for matches for the encodings. If multiple alignments are needed for 
display purposes, these may be derived from the sequence of encodings. 
This is a major reorganisation and will be attempted first.

#2 Once the system has been reorganised to process encodings 
repeatedly, then the next part of the system may be attempted: 
applying the same principles to newly-created encodings so that 
the system can learn part-whole hierarchies (and heterarchies) 
and class-inclusion hierarchies (and heterarchies).

%46 26/7/04

(continued)

11 SP71, v 6.0, has been developed to the point where parsing in all 
cycles after the first is done using code patterns derived from 
previous cycles. On each cycle, all codes from previous cycles are 
deleted and the search for alignments continues with codes derived 
from the previous cycle only. The process for selecting alignments 
without undue bias to one part of the New pattern or another is 
applied only in the first cycle.

The next step is to write a function that can derive an alignment 
recursively from a code pattern and the code patterns that it 
contains.

12 A snag with the present scheme is that the scoring method loses 
information about the number of original New symbols in an alignment. 
This can be remedied by carrying this information from code pattern 
to code pattern in a succession of encodings.

13 A possible alternative to the present scheme is to stick to the 
original method for forming multiple alignments but to derive encodings 
as and when required. This may be a path to follow at some stage but, 
for the time being, it is probably best to continue developing v 6.0 
along the current lines.

%47 27/7/04

(continued)

There are snags in creating the function build_multiple_alignments() in 
a 'kosha' way. Without the flexibility of the full SP system, it is necessary 
to make awkward fudges and simplifying assumptions. In the long run, it 
is better to create multiple alignments form code patterns using the SP 
system itself. For the time being, the writing of this function will be 
halted (and the code put in odds_and_ends.cpp).

Further development will concentrate on working with simple code patterns. 
Now that parsing with code patterns is working reasonably well, we may now 
look at learning with code patterns - meaning deriving new patterns from 
partial matches between patterns.

At present, there seems no escape from the need to check each proposed 
new pattern against the patterns in Old, with the possibility that this 
will yield more partial matches leading to the creation of more new 
patterns ... and so on. We shall follow this path unless something 
better turns up.

The focus now is on the development of 'sequence::create_patterns()': 
deriving new patterns from a partial match between two patterns. Here, 
the focus is on CONTENTS symbols, not IDENFIFICATION symbols.

The aim is to *integrate* parsing and learning: instead of a succession 
of parsing 'cycles', the program will either find an exact match between 
the New pattern (or part of it) and the CONTENTS symbols of an Old 
pattern, or it will find a partial match. In both cases, the result 
will be one or more encodings of the New pattern, either in terms of 
the ID-symbols of a pre-existing Old pattern or in terms of newly-created 
Old patterns.

For the time being, the potential recursive explosion will be tamed 
by *not* matching newly-created patterns against the Old patterns.

'sequence::create_patterns()' will be renamed as 'sequence::create_encoding()' 
and this single function will either create a parsing-style encoding or it 
will create new patterns and derive an encoding from them. This function 
will also supercede the function 'sequence::make_code()'. The latter 
function already does a form of finding partial matches between patterns, 
so it is logical to integrate it with 'sequence::create_encoding()' which 
will be designed to be a more general method for processing partial matches.

%48 29/7/04

SP71, v 6.1

This version of the program now integrates the creation of new patterns 
with the parsing process.

At present, the program distinguishes between two situations:

* Alignments that are 'full' in the sense that they encode all the 
CONTENTS symbols of the target pattern but they do not necessarily 
encode all the CONTENTS symbols of the driving pattern.

* Alignments that are partial matches between the CONTENTS symbols 
of the driving pattern and the target pattern.

In the former case, the program derives a code pattern for the 
driving pattern. In the latter case, it creates new patterns and 
could potentially encode the driving pattern in terms of 
those patterns.

Questions that arise:

1 It would be nice if the process of deriving an encoding from a 'full' 
alignment were fully integrated with the process of forming new 
pattern from a partial alignment between two patterns. This is because:

* Both processes depend on their being an incomplete match between 
the two patterns. It would be logical to treat them in the same way.

* The decision to regard an alignment as 'full' even if its driving 
pattern is not full matched is really a hang-over from when the 
parsing process would only work if alignments with partially-matched 
New patterns were accepted. This is no longer necessary so there 
may be a case for insisting that the driving pattern must be fully 
matched as well as the target pattern. But this issue goes away 
if the process of deriving new patterns is integrated with the 
process of creating an encoding.

2 If 'a b c d e f g h i' is matched with 'a b c g h i' the system 
needs to create a disjunctive group comprising 'd e f' and a 'null' 
pattern represented by something like '< 1 2 >'. Since a null element 
is likely to be required in several different contexts, this raises 
the question of whether we create separate null elements for every 
different context, each with its own identifier, or whether we have 
a single null element that may be listed as appearing in several 
different contexts. This relates to the general question of how 
disjunctive classes are specified:

* Every member of a given disjuntive class has an ID-symbol representing 
that class or ...

* Every context lists the patterns that may appear in that context. 
For example, 'a b c < 22 1 42 87 35 21 > g h i', or something similar, 
could be a way of specifying which patterns could appear between 'a b c' 
and 'g h i'. It looks as if some kind of 'punctuation' symbol would be 
needed to achieve legal alignments.

The second option could lead to the first if recurrent groupings of 
ID-symbols were given their own ID-symbol. This would then be, in 
effect, a symbol for the whole disjunctive set of ID-symbols.

3 If the test for 'full' alignments were to insist that CONTENTS symbols 
in both the driving pattern and the target pattern had to be fully 
matched, this would mean that alignments like this:

    a b c d e f g h i
    | | |
< 1 a b c >

would be regarded as partial matches so that they could be processed 
to create new patterns (which in this case would be something like 
'< 2 d e f g h i >'). This would open the door to the creation of 
'intermediate' level structures - which are the kinds of structures 
that SP70 could not learn and which SP71 is intended to learn.

4 Here are some tentative ideas for integrating 
'sequence::create_encoding()' and 'sequence::make_code()':

* The integrated function would be modelled on 
'sequence::create_encoding()'.

* Where the CONTENTS symbols of a target pattern are completely matched, 
the method would return the ID-symbols of that pattern as an encoding 
of the relevant portion of the driving pattern.

* Where CONTENTS symbols in the driving pattern or the target pattern 
are not fully matched, the method would create new patterns with their 
own encodings (as at present). The method should be able to form 'null' 
patterns.

* If a coherent sequence of one or more unmatched symbols is too small 
to justify the 'cost' of encoding them as a separate pattern, they would 
be passed through directly into the encoding.

The next step is to enable 'sequence::create_encoding()' to be able to 
create null patterns. This has now been done.

%49 29/7/04

SP71, v 6.1, gives results like this:

From alignment ID42

0     < 0 5 > < 2 6 > < 3 7 >   0
      | |   | | |   | | |   |  
1 < 4 < 0   > < 2   > < 3   > > 1

encoding is:

ID46 (< 4 >)*1

NSC = 5867.96, EC = 11.32, CR = 518.52, CD = 5856.65

< (0, 2.84, LB, CN), 4 (1, 5.64, CS, CN), 
> (2, 2.84, RB, CN), frequency = 1.

The reason that the result is '< 4 >' and not '< 4 5 6 7 >' is that 
'sequence::make_code()' looks for unmatched ID-symbols rather than unmatched 
symbols of any kind. If 'sequence::make_code()' is integrated with 
'sequence::create_encoding()', then this problem may be cured. In that 
case, an alignment like this:

    a b c d e f g h i
    | | |
< 1 a b c >

may result in an encoding something like this: '< 1 > d e f g h i' or, 
perhaps, '< 1 > < 2 >', where '< 2 >' is the code for '< 2 d e f g h i >'.

%50 30/7/04

FURTHER THOUGHTS (SP71, V 6.1): INTEGRATION OF make_code() and 
create_encoding()

With an alignment like this:

    a b c d e f g h i
    | | |
< 1 a b c >

the best encoding looks something like this: '< 1 > d e f g h i'.

With an alignment like this:

0     < 0 5 > < 2 6 > < 3 7 >   0
      | |   | | |   | | |   |  
1 < 4 < 0   > < 2   > < 3   > > 1

the best encoding looks something like this: '< 4 5 6 7 >'.

In these two cases, the rule seems to be:

"If the CONTENTS symbols of the target pattern are fully matched, substitute 
the ID-symbols for that pattern. Also, add to the encoding any driving 
symbols in the alignment that are not matched."

[An issue here is the positioning of the driving symbols. In the first 
case, they follow the last bracket of the encoding. In the second case, they 
precede the last bracket of the encoding. A possible answer here is that, 
in the first case, the relative positions of the unmatched driving symbols 
and the last bracket are undefined whereas in the second case the relative 
positions are defined. A tentative rule is: "If the relative positions of 
symbols are defined, then honour those positions. Otherwise, try to ensure 
coherence of encoding symbols."]

With an alignment like this:

    a b c d e f g h i
    | | |       | | |
< 1 a b c x y z g h i >

the best encoding looks something like this:

< 1 a b c < 2 > g h i >
< 2 3 d e f >
< 2 4 x y z >
< 1 3 >

So a tentative rule covering all cases is:

"If the CONTENTS symbols of the target pattern are fully matched, substitute 
the ID-symbols for that pattern. Also, add to the encoding any driving 
symbols in the alignment that are not matched.

If the CONTENTS symbols of the target pattern are *not* fully matched, 
create new patterns for the matched and unmatched parts of the alignment 
and then encode the driving pattern in terms of those patterns."

This (composite) rule will be tried in v 6.2.

Further thoughts:

With an alignment like this:

0           < 2 6 >         0
            | |   |        
1 < 4 < 0 > < 2   > < 3 > > 1

the best encoding looks something like this: '< 4 < 0 > < 2 6 > < 3 > >'. 
Alternatively, it may be argued that, since the CONTENTS symbols of the 
target pattern are not all matched, it is not appropriate to use it at all. 
Another possible encoding is: '< 7 < 2 6 > >'. This is created by merging 
the driving pattern with that part of the target pattern that it has been 
matched to and then giving the new pattern its own ID-symbols.

%51 1/8/04

SP71, v 6.2, does not yet fully integrate the process of creating new 
patterns and creating encodings. But the process of creating encodings 
now allows unmatched symbols in the driving pattern to be encorporated 
into the encoding. The two functions are moving closer together and it 
should be possible to integrate them fully at some stage.

%52 3/8/04

With an alignment like this:

0           < 5 > < 7 8 >   0
            | | | | |   |  
1 < 9 < 3 > < 5 > < 7   > > 1

the program is creating illegal patterns like this:

ID27 (< 13 < 5 > < 7 >)*1

and this:

ID30 (< 17 > >)*1

and a 'silly' pattern like this:

ID31 (< 15 14 8 >)*1

The illegal patterns can be avoided if, instead of creating a separate 
unified pattern for each coherent subsequence that is unified, the program 
creates a single unified pattern containing slots for the variable parts of 
the alignment. What this means, in effect, is that the role of the unified 
pattern and the role of the abstract pattern are merged. There is no need 
for a separate abstract pattern.

This makes good sense if we look ahead to the possibility that the system 
will detect and abstract patterns for discontinuous dependencies in syntax. 
It also makes sense if we are thinking of class hierarchies where the 
information at any one level in a hierarchy above the 'instance' level 
is a unification of two or more patterns relating to that level.

There may also be a case for encoding the unmatched portions of the alignment 
in terms of single patterns corresponding to the original driving pattern or 
target pattern rather than a succession of discrete patterns whose sequence 
must then be recorded in a separate encoding pattern.

These things should be explored in a new version of the program: SP71, v 6.3.

%53 4/8/04

This alignment:

0     t h a t       g i r l r u n s   0
      | | | |               | | | |  
1 < 1 t h a t b o y         r u n s > 1

gives rise to these patterns:

ID36 (< 11 10 g i r l >)*1

ID37 (< 11 12 b o y >)*1

ID33 (< 13 t h a t < 11 > r u n s >)*2

Then, in Phase 2, we get alignments like this:

0      t h a t        b o y r u n s   0
       | | | |              | | | |  
1 < 13 t h a t < 11 >       r u n s > 1

and this:

0         t h a t b o y   r u n s 0
                  | | |          
1 < 11 12         b o y >         1

From the first of these alignments is derived encodings like these:

ID59 (< 22 21 b o y >)*1

ID60 (< 22 23 < 11 > >)*1

ID56 (< 24 t h a t < 22 > r u n s >)*3

If the parameters are set to be generous enough, the second alignment 
would lead to the encoding '< 11 12 >'. 

Problems:

1 It is not appropriate for the system to create patterns like ID56, ID59 
and ID60. This merely adds complexity to what was already encoded in 
a sensible way.

2 At present, the system does not make the 'correct' connection between 
the first and second alignments, above, that would lead to an encoding 
corresponding to an alignment like this:

0      t h a t         b o y   r u n s   0
       | | | |         | | |   | | | |  
1 < 13 t h a t < 11    | | | > r u n s > 1
               | |     | | | |
2              < 11 12 b o y >           2

3 If adjustments were made so that the program could make that kind of 
connection, a problem arises from the fact that the current version of 
the program makes alignments between code patterns, not alignments. This 
means that the system has no way to check that the ordering of New symbols 
is honoured in every alignment. The system would make an alignment between, 
for example, '< 13 t h < 11 > a t r u n s >' and '< 11 12 b o y >' 
even if the New pattern were to be 't h a t b o y r u n s'.

[continued 5/8/04] It looks as if we need to return to alignments as the 
basis for learning rather than encodings of alignments. This would avoid 
the awkward problem of building alignments from encodings (for display 
purposes). Since each alignment contains all the information that is 
contained in the corresponding encoding, any learning that can be done 
with encodings should also be possible with alignments.

SP71, v 7.0, will follow this path, building on the developments in 
SP71, v 6.3.

%54 5/8/04

FURTHER THOUGHTS ABOUT SP71, V 7.0

Regarding the proposals in %53, these amount to the following rules:

1 If the CONTENTS symbols of the target pattern are fully matched, make 
an alignment in which the matched CONTENTS symbols are converted into 
columns as usual and the unmatched columns of the driving pattern are 
copied into columns of the same depth as the new alignment and these are 
added at one or both ends of the columns corresponding to the target 
pattern.

2 If the CONTENTS symbols of the target pattern are not fully matched, 
then the system creates new patterns in the normal way.

In this version of the program, it is probably not necessary to invoke 
the combine_alignments() function. The effect of this function can be 
achieved via repeated alignment of single patterns. And the use of this 
function complicates the learning process because it obscures the simple 
idea that each hit sequence is between two patterns and *only* two 
patterns.

In short, the combine_alignments() function will be dropped and the process 
for building multiple alignments will be modified in accordance with 
rules 1 and 2.

%55 10/8/04

INTERIM RESULTS FROM SP71, V 7.0

In the program as it stands now, combine_alignments() has been removed and, 
on each cycle of Phase 1, the program checks to see whether the target Old 
pattern has been 'fully' matched (all CONTENTS symbols matched) or not. 
If it has, the program makes an alignment (which incorporates all the 
unmatched symbols in the driving pattern) and uses that alignment as a 
driving pattern on the next cycle. If the CONTENTS symbols are not fully 
matched, the hit sequence is marked as a candidate for the learning of 
new patterns.

There are two problems here:

1 With an input file like this:

[ 
    [
        (j o h n l o v e s m a r y)
    ]
    [
        (< !0 !5 j o h n >)
        (< !2 !6 l o v e s >)
        (< !3 !7 m a r y >)
        (< !4 < 0 > < 2 > < 3 > >)
    ]
]

the program makes the 'correct' alignments on the next cycle but, with 
the Phase 2 'learning' part of the program disabled, it cannot go on to 
build an alignment that includes '< !4 < 0 > < 2 > < 3 > >' because none 
of the alignments formed on the first cycle can make a 'full' CONTENTS 
symbol match with that pattern.

2 If the Phase 2 learning part of the program were not disabled, each 
partial alignment like this:

0 j o h n         l o v e s   m a r y 0
                  | | | | |          
1           < 2 6 l o v e s >         1
            | |             |
2 < 4 < 0 > < 2             > < 3 > > 2

would lead to learning from the partial match. And this learning would 
be 'spurious' because it would lead to the re-learning of 
already-existing patterns.

To avoid these problems:

1 It looks as if the combine_alignments() function needs to be re-introduced. 
We need also to return to the scheme in which unmatched New symbols 
are *not* included in alignments.

2 We need to relax the rule that requires target patterns to be fully 
matched before they can be used in alignments.

3 Learning should probably be postponed until all cycles of recognise() 
have been completed.

These modifications will be made in v 7.1.

%56 11/8/04

INTERIM COMMENTS ON SP71, V 7.1

This version of the program is nearly back to where we were before: 
building complete alignments (rather than code patterns) and combining 
alignments at the end of each cycle. The main difference compared with 
SP61 or SP62 is that alignments are always built by aligning a driving 
pattern or alignment with one of the Old patterns rather than allowing 
alignments to be target patterns. This should facilitate learning because 
it reduces the complication of learning new patterns from alignments.

Rather than attempt to learn new patterns on every cycle of the recognise() 
function, there seems to be a case for doing this when the system cannot 
find any more ways of encoding the New pattern in terms of Old patterns 
(as suggested in %55). This modification will be introduced into the 
current version.

Alignments for learning will have these properties:

1 The New pattern is partially matched or the CONTENTS symbols of the 
*last* Old pattern are partially matched, or both these things.

2 The CONTENTS symbols of all other Old patterns must be fully matched.

Given these conditions, it is possible to derive new patterns from the 
New pattern or the Old pattern or both of them.

It should also be possible to derive intermediate levels of structure - 
which is one of the main goals in developing SP71.

Given the use of combine_alignments(), it should be possible to insist that 
driving alignments for the next cycle must always be ones in which the 
CONTENTS symbols are fully matched. If this fails, then parsing fails 
and learning begins.

%57 12/8/04

FURTHER INTERIM COMMENTS ON SP71, V 7.1

Given an appropriate grammar, the program now forms alignments like this:

0                   j o h n         l o v e s         m a r y             0
                    | | | |         | | | | |         | | | |            
1             < 0 5 j o h n >       | | | | |         | | | |             1
              | |           |       | | | | |         | | | |            
2             | |           | < 2 6 l o v e s >       | | | |             2
              | |           | | |             |       | | | |            
3             | |           | | |             | < 3 7 m a r y >           3
              | |           | | |             | | |           |          
4 < 4 < 100 > < 0           > < 2             > < 3           > < 102 > > 4

What sort of new patterns should this give rise to? 

In general, with this version of the program, we need consider *only* the 
New pattern and the latest Old pattern to have been added to an alignment. 
In both cases, new patterns are derived from the given pattern if the given 
pattern is partially matched (or possibly if there is a null element - see 
below). The CONTENTS symbols of all other Old patterns should be fully matched 
and so they should not be involved in learning.

As before, it looks as if we should look for *coherent* subsequences of 
CONTENTS symbols that are matched or unmatched. In this case, 
'< 0 > < 2 > < 3 >' is a coherent matched subsequence of row 4. So 
the program should form new patterns something like this:

< 104 < 100 > < 103 > < 102 > >
< 103 < 0 > < 2 > < 3 > >

What about an alignment like this?

0                   j o h n       x y z l o v e s         m a r y             0
                    | | | |             | | | | |         | | | |            
1             < 0 5 j o h n >           | | | | |         | | | |             1
              | |           |           | | | | |         | | | |            
2             | |           | < 2 6     l o v e s >       | | | |             2
              | |           | | |                 |       | | | |            
3             | |           | | |                 | < 3 7 m a r y >           3
              | |           | | |                 | | |           |          
4 < 4 < 100 > < 0           > < 2                 > < 3           > < 102 > > 4

This may be processed in two stages:

1 In the first stage, the unmatched subsequence 'x y z' will lead to 
patterns like this:

< 105 < 100 > < 0 > < 103 > < 2 > < 3 > < 102 > >
< 103 104 x y z >
< 105 106 >

The second pattern clearly lies between 'j o h n' and 'l o v e s' but it 
is not so clear where it lies in relation to the pattern '< 4 ... >'. The 
rule seems to be to establish the encodings for 'j o h n' and 'l o v e s' 
in the pattern in row 4 and put the new structure between those two 
encodings.

2 In the second stage, '< 2 > < 3 >' is seen to be a coherent, matched 
subsequence which leads to these two patterns:

< 107 < 100 > < 0 > < 103 > < 108 > < 102 > >
< 108 109 < 2 > < 3 > >

The subsequence '< 0 >' is not abstracted as a separate pattern because it 
is already a coherent structure with its own code symbols.

In general, the process for abstracting new patterns must be sensitive to 
pre-established coherent sequences and the 'reference' symbols that 
identify them.

Question: with an alignment like this:

0 j o h n x y z l o v e s       m a r y             0
                                | | | |            
1                         < 3 7 m a r y >           1
                          | |           |          
2 < 4 < 100 > < 0 > < 2 > < 3           > < 102 > > 2

why should the program not abstract patterns like these:

< 103 104 j o h n x y z l o v e s >
< 103 105 < 100 > < 0 > < 2 > >
< 106 < 103 > < 3 > < 102 > >

This is a possibility but there may be a case for concentrating on the 
unification of patterns that involve two or more pre-established 
patterns or references to them. 

%58 13/8/04

FURTHER THOUGHTS ON SP71, V 7.1

Given that the program uses combine_alignments(), there may be a case for 
insisting that an alignment must be 'full' in the sense that all New 
symbols are matched and all CONTENTS symbols of Old patterns must be 
matched before the next cycle can be started. If this condition does not 
obtain, then parsing should stop and learning should proceed.

So an alignment like this:

0       j o h n   x y z l o v e s         m a r y             0
        | | | |         | | | | |         | | | |            
1 < 0 5 j o h n >       | | | | |         | | | |             1
                        | | | | |         | | | |            
2                 < 2 6 l o v e s >       | | | |             2
                                          | | | |            
3                                   < 3 7 m a r y >           3

should give patterns like this:

< 8 9 x y z >
< 8 10 >
< 11 < 0 > < 8 > < 2 > < 3 > >

And an alignment like this:

0       j o h n         l o v e s         m a r y   0
        | | | |         | | | | |         | | | |            
1 < 0 5 j o h n >       | | | | |         | | | |   1
                        | | | | |         | | | |            
2                 < 2 6 l o v e s >       | | | |   2
                                          | | | |            
3                                   < 3 7 m a r y > 3

may be taken on to the next cycle but, if no appropriate pattern is found, 
the learning processes should create a pattern like this:

< 8 < 0 > < 2 > < 3 > >

In short, the overall goal of the parsing and learning processes is to map 
every New pattern to a *single* abstract Old pattern via one or more levels 
of encoding. If parsing fails to obtain such a mapping, then learning 
processes should take over.

An alignment like this:

0       j o h n         l o v e s         m a r y v e r y m u c h 0
        | | | |         | | | | |         | | | |            
1 < 0 5 j o h n >       | | | | |         | | | |                 1
                        | | | | |         | | | |            
2                 < 2 6 l o v e s >       | | | |                 2
                                          | | | |            
3                                   < 3 7 m a r y >               3

should lead to the creation of patterns like these:

< 8 < 0 > < 2 > < 3 > >
< 9 v e r y m u c h >
< 10 < 8 > < 9 > >

or, perhaps, these:

< 8 < 0 > < 2 > < 3 > < 9 > >
< 9 v e r y m u c h >

The former gives us a handle on intermediate-level structures but 
the latter does not.

A question arises whether this approach to the abstraction of structure 
is going to give us a satisfactory handle on the indentification of 
intermediate-level structures in the long run. There may be a case for 
matching Old patterns against Old patterns in order to discover such 
structures, something like this:

0 < 8 < 0 > < 2 > < 3 > < 9 > >         0
      | | | | | | | | |
1 < 8 < 0 > < 2 > < 3 > < 10 > < 11 > > 1

giving rise to new patterns like these:

< 12 < 0 > < 2 > < 3 > >
< 13 < 12 > < 9 > > 
< 14 < 12 > < 10 > < 11 > >

or, perhaps, these:

< 12 < 0 > < 2 > < 3 > < 9 > >
< 9 15 < 10 > < 11 > >

In the latter example, '< 10 > < 11 >' is assigned to the pre-existing 
class '< 9 >'.

Another possibility is:

< 12 < 0 > < 2 > < 3 > >
< 13 < 12 > < 9 > > 
< 9 15 < 10 > < 11 > >

Here, the system recognises both the unified 'chunk' which is 
'< 12 < 0 > < 2 > < 3 > >' and the disjunctive class.

As a tentative rule: "Always make coherent unified sequences into chunks 
and always recognises disjunctive classes."

%59 16/8/04

(continued from %58) In SP71, v 7.1, the above rule will be used unless 
or until it proves to be unsatisfactory. A probable rider to the rule 
is that "If an unmatched portion of the New pattern is found to lie 
'opposite' a reference to a pre-existing class, then that portion of 
the New pattern will be made into a new pattern and assimilated to the 
pre-existing class." Another probable rider is that "A 'full' alignment 
should map the New pattern, directly or indirectly, on to a *single* Old 
pattern. If the New pattern is fully matched to two or more independent 
Old patterns (as, for example, after the application of combine_alignments()), 
then these should be conjoined, via references, into a single Old pattern. 
This should be done only *after* a cycle to check that the given 
combination of Old patterns is not *already* represented by an Old pattern."

Another thought is that the parsing/recognition process will naturally 
give rise to matches between Old patterns, when a fully-matched New pattern 
is matched against the Old patterns. In this case, the lowest Old pattern 
in the driving alignment is being matched against other Old patterns. It 
may be possible to derive new patterns from mis-matches arising in this 
kind of situation. For example, the driving alignment might be something 
like this:

    p u t          i t   o n
    | | |          | |   | |
< 3 p u t < prn 10 i t > o n >

and this might be aligned with '< 4 p u t < np > o n >' like this:

    p u t          i t   o n
    | | |          | |   | |
< 3 p u t < prn 10 i t > o n >
|   | | | |            | | | |
< 4 p u t < np         > o n >

From this kind of alignment, we may infer that the class '< prn >' or 
'i t' may be assimilated to the class '< np >'.

If we are to take advantage of this kind of mismatch for learning, we 
need to be prepared to derive new patterns from the mis-matches at 
the *end* of the parsing/recognition process rather than simply terminating 
that process when one or more alignments have been found that fully match 
the New pattern. In general, continue the parsing/recognition cycles 
until a mis-match is found, not until a full match is obtained.

%60 25/8/04

If we adopt the tentative rule that "the learning of new patterns is invoked 
if and only if the New pattern is not fully matched, directly or indirectly, 
to *one* Old pattern", then sub-structure can be learned from alignments 
like this:

    j o h n       l o v e s m a r y
    | | | |       | | | | |
< 1 j o h n >     | | | | |
                  | | | | |
              < 2 l o v e s >

Here, the program should form Old patterns like these:

< 3 < 1 > < 2 > >
< 4 m a r y >
< 5 < 3 > < 4 > >

rather than these:

< 3 < 1 > < 2 > < 4 > >
< 4 m a r y >

Apart from the fact that it recognises a sub-structure, the justification 
for favouring the first set of patterns over the second is that it conforms 
to the rule that "any coherent sequence of structures should be formed 
into a discrete pattern". This rule is applied at the lowest level 
(when patterns like '< 1 j o h n >' and '< 2 l o v e s >' are identified), 
so it seems reasonable that it should be applied at higher levels too.

Likewise, sub-structures can be learned from alignments like this:

        j o h n       l o v e s m a r y
        | | | |       | | | | |
    < 1 j o h n >     | | | | |
    | |         |     | | | | |
    | |         | < 2 l o v e s >
    | |         | | |           |
< 3 < 1         > < 2           > < 4 > >

As before, the sequence '< 1 > < 2 >' should be recognised as a coherent 
sub-structure by making it into a discete pattern with its own ID-symbols. 
'm a r y' should be made into a discrete pattern with its own ID-symbols 
and assigned to the category '< 4 >'.

%61 26/8/04

OPTIONS FOR CREATING NEW PATTERNS

With an alignment like this:

0                   j o h n         l o v e s         m a r y             0
                    | | | |         | | | | |         | | | |            
1             < 0 5 j o h n >       | | | | |         | | | |             1
              | |           |       | | | | |         | | | |            
2             | |           | < 2 6 l o v e s >       | | | |             2
              | |           | | |             |       | | | |            
3             | |           | | |             | < 3 7 m a r y >           3
              | |           | | |             | | |           |          
4 < 4 < 100 > < 0           > < 2             > < 3           > < 102 > > 4

The most appropriate new patterns seem to be ones like these:

< 5 < 0 > < 2 > < 3 > >             'unified' new pattern
< 6 < 100 > < 5 > < 102 > >         'unmatched' new pattern

Notice that these omit the unmatched 'code' symbols '5', '6' and '7'. 
Question: should these be included in the new patterns or should they 
be included in separate 'code' patterns?

Here is a tentative rule: "Form a 'unified' pattern from the hit symbols 
in the target pattern and also form an 'unmatched' new pattern out of the 
unmatched CONTENTS symbols of the target pattern (row 4). The latter 
should incorporate references that tie the 'unmatched' new pattern to 
the unified pattern."

An alternative tentative rule is "Form a 'unified' pattern from the hit 
symbols in the target pattern and also form an 'unmatched' new pattern 
out of the unmatched CONTENTS symbols of the target pattern (row 4). The 
former should incorporate references that tie the 'unmatched' new pattern 
to the unified pattern."

Here are the patterns created according to the second rule:

< 5 < 100 > < 0 > < 2 > < 3 > < 102 > >             'unified' new pattern
< 6 < 100 > < 102 > >                               'unmatched' new pattern

The result in this case does not look very sensible! In fact, pattern '5' 
has the same CONTENTS symbols as pattern '4'.

Here is another tentative rule:

"Form new patterns from each matched or unmatched *coherent* sequence of two 
or more DATA symbols in the case of 'basic' patterns or two or more 'references' 
in the case of 'abstract' patterns. Then create a new abstract pattern to tie
these elements together, including singletons left over from the 
original patterns."

In this example, the result would be:

< 5 < 0 > < 2 > < 3 > >             'unified' new pattern
< 6 < 100 > < 5 > < 102 > >         'abstract' new pattern

which looks reasonable.

For an alignment like this:

a b c x d e f y g h i z j k l
      |       |       |
p q r x s t u y v w 1 z 2 3 4

the results would be:

< 5 #1 a b c >
< 5 #2 p q r >
< 6 #3 d e f >
< 6 #4 s t u >
< 7 #5 g h i >
< 7 #6 v w 1 >
< 8 #7 j k l >
< 8 #8 2 3 4 >
< 9 < 5 > x < 6 > y < 7 > z < 8 > >

OK, this looks reasonable except that there is a need to encode 
specific sequences with code patterns as well. Question: should these 
code patterns be formed when the abstract pattern is formed or at some 
other time? 

But what if the alignment was this:

a b c x d e f y g     z j k l
      |       |       |
p q r x s t u y v w 1 z 2 3 4

In this case, there seems to be a need to form 'g' into a pattern such 
as '< 7 #5 g >' so that its place in the overall scheme can be marked. 
This is despite the fact that it is a singleton DATA_SYMBOL.

For an alignment like this:

a x b
  |
p x q

the best result seems to be simply to increment the frequency value 
of 'x'.

A possible alternative is:

< 1 #1 a >
< 1 #2 p >
< 2 #3 b >
< 2 #4 q >
< 3 < 1 > x < 2 > >

with code patterns as before.

With an alignment like this:

      x d e f y       z j k l
      |       |       |
p q r x       y v w 1 z

the best result may be something like this:

< 5 #1 >
< 5 #2 p q r >
< 6 #3 d e f >
< 6 #4 >
< 7 #5 >
< 7 #6 v w 1 >
< 8 #7 j k l >
< 8 #8 >
< 9 < 5 > x < 6 > y < 7 > z < 8 > >

Here is another tentative rule:

"1 From the matched target symbols, make a new pattern from each 
sequence of two or more DATA_SYMBOLs or two or more 'references'. 
2 Make a new pattern from every unmatched sequence of target symbols 
and every corresponding sequence of New symbols, including singletons 
and null patterns. 3 Make an abstract pattern from these elements."

Given this rule, there will probably also be a need for some kind 
of cleaning up operation.

With this alignment:

0                    j o h n          l o v e s          m a r y             0
                     | | | |          | | | | |          | | | |            
1             < 0 #5 j o h n >        | | | | |          | | | |             1
              | |            |        | | | | |          | | | |            
2             | |            | < 2 #6 l o v e s >        | | | |             2
              | |            | | |              |        | | | |            
3             | |            | | |              | < 3 #7 m a r y >           3
              | |            | | |              | | |            |          
4 < 4 < 100 > < 0            > < 2              > < 3            > < 102 > > 4

the resulting patterns would be:

< 5 < 0 > < 2 > < 3 > >
< 6 #1 < 100 > >
< 6 #2 >
< 7 #3 < 102 > >
< 7 #4 >
< 8 < 6 > < 5 > < 7 > >
< 8 #1 #3 >     (code pattern)
< 8 #2 #4 >     (code pattern)

This looks pretty clumsy compared with:

< 5 < 0 > < 2 > < 3 > >             'unified' new pattern
< 6 < 100 > < 5 > < 102 > >         'abstract' new pattern

Here is another tentative rule:

"Make a new pattern from every coherent sequence of two or more matched 
DATA_SYMBOLs or 'references' in the target pattern and likewise for coherent 
unmatched sequences. Make a new pattern from every coherent sequence of one 
or more unmatched New symbols. Derive an abstract pattern from the resulting 
patterns. Include a code pattern for the New pattern."

In this case, the result would be two patterns just shown together with 
the code pattern '< 5 #5 #6 #7 >'.

%62 6/12/04

NEW START

Version 7.2 of SP71 will attempt to implement these ideas:

1 Learning will wait until has completed its recognition of Old patterns 
as far as possible.

2 During recognition, an alignment cannot proceed to the next cycle 
unless all the CONTENTS symbols of its Old patterns are fully matched.

[3 During recognition, a New pattern may be parsed into two or more 
*independent* Old patterns. During learning, these may be combined into 
an abstract pattern. This may be put on hold for the time being.]

4 Recognition is always between a driving New pattern or a driving 
alignment and an Old pattern, never between two alignments. This 
should facilitate learning (see next).

5 Because of 4, there will always be *one* Old pattern that is significant 
for learning. Because of 2, we can be sure that the *only* Old pattern that 
is not fully matched is the current target Old pattern (although in specific 
cases, it may be only the New pattern that is not fully matched). Thus 
learning is about the relationship between the New pattern and one Old pattern.

6 Given a partial match between one New pattern and one Old pattern, 
the system will create new Old patterns as follows: 

"Make a new pattern from every coherent sequence of two or more matched 
CONTENTS symbols in the target pattern and likewise for coherent unmatched 
sequences. Make a new pattern 
from every coherent sequence of one or more unmatched New symbols. Derive 
an abstract pattern from the resulting patterns. Include a code pattern 
for the New pattern."

%63 15/12/04

RESULTS FROM SP71, V 7.2

With input like this:

[ 
    [
        (j o h n r u n s)
    ]
    [
        (< !N !0 m a r y >)
        (< !N !1 j o h n >)
        (< !V !0 r u n s >)
        (< !V !1 w a l k s >)
        (< !S < N > < V > < Adv > >)
        (< !Adv !0 f a s t >)
        (< !Adv !1 s l o w l y >)
    ]
]

the program produces results like these:

Learning from alignment ID21:

0           j o h n         r u n s             0
            | | | |         | | | |            
1     < N 1 j o h n >       | | | |             1
      | |           |       | | | |            
2     | |           | < V 0 r u n s >           2
      | |           | | |           |          
3 < S < N           > < V           > < Adv > > 3

Patterns:

ID33 (< 3 < N > < V > >)*1

ID34 (< 4 5 >)*1

ID35 (< 4 6 < Adv > >)*1

ID30 (< 7 < 3 > < 4 > >)*1

This seems to be basically 'correct' except that ID33 has the same frequency 
as ID30 from which it is referenced, which suggests that a better result 
might have been:

Patterns:

ID34 (< 4 5 >)*1

ID35 (< 4 6 < Adv > >)*1

ID30 (< 7 < N > < V > < 4 > >)*1

However, the result is interesting because IT SHOWS THAT V 7.2 OF SP71 CAN 
FORM INTERMEDIATE-LEVEL STRUCTURES, which in this example is the pattern 
ID33. This is what we have been aiming for.

With input like this:

[ 
    [
        (j o h n x y z r u n s)
    ]
    [
        (< !N !0 m a r y >)
        (< !N !1 j o h n >)
        (< !V !0 r u n s >)
        (< !V !1 w a l k s >)
        (< !S < N > < V > < Adv > >)
        (< !Adv !0 f a s t >)
        (< !Adv !1 s l o w l y >)
    ]
]

the program now produces results like this:

Learning from alignment ID22:

0           j o h n       x y z r u n s             0
            | | | |             | | | |            
1     < N 1 j o h n >           | | | |             1
      | |           |           | | | |            
2     | |           | < V 0     r u n s >           2
      | |           | | |               |          
3 < S < N           > < V               > < Adv > > 3

Patterns:

ID34 (< 3 < N > >)*1

ID35 (< 4 5 x y z >)*1

ID36 (< 4 6 >)*1

ID37 (< 7 < V > >)*1

ID38 (< 8 9 >)*1

ID39 (< 8 10 < Adv > >)*1

ID31 (< 11 < 3 > < 4 > < 7 > < 8 > >)*1

This basically correct except that each of ID34 and ID36 is a reference to 
a reference and they both have the same frequency. A better result might 
have been something like:

ID35 (< 4 5 x y z >)*1

ID36 (< 4 6 >)*1

ID38 (< 8 9 >)*1

ID39 (< 8 10 < Adv > >)*1

ID31 (< 11 < N > < 4 > < V > < 8 > >)*1

In general, there may be a case for some post-processing of patterns 
along these lines:

* Where a pattern has the same frequency as another pattern from which 
it is referenced, then the reference may be replaced by the CONTENTS 
symbols of the given pattern and the pattern may be deleted.

* Where the CONTENTS symbols of a pattern are merely a aingle reference, 
then all references to that pattern may be replaced by the reference within 
the pattern and the pattern may be deleted.

%64 17/12/04

FURTHER RESULTS FROM SP71, V 7.2

In the model as it stands now, an alignment like this:

ID42 : ID41 : ID24 : #64 NSC = 3226.47, EC = 32.00, CR = 100.83, CD = 3194.47,
Absolute P = 0.00

0          w e r u n         f a       s          t     0
           | | | | |         | |       |          |    
1      < 3 w e r u n >       | |       |          |     1
       | |           |       | |       |          |    
2      | |           | < 4 6 f a >     |          |     2
       | |           | | |       |     |          |    
3      | |           | | |       | < 7 s >        |     3
       | |           | | |       | | |   |        |    
4      | |           | | |       | | |   | < 8 10 t >   4
       | |           | | |       | | |   | | |      |  
5 < 11 < 3           > < 4       > < 7   > < 8      > > 5

counts as 'FULL_A' because all the New symbols are matched and all the CONTENTS 
symbols of all the Old symbols are matched.

But an alignment like this:

ID69 : ID68 : ID24 : #163 NSC = 3562.33, EC = 32.01, CR = 0.01, CD = 3530.32,
Absolute P = 0.00

0          w e r u n             s         l o w l y     0
           | | | | |             |         | | | | |    
1      < 3 w e r u n >           |         | | | | |     1
       | |           |           |         | | | | |    
2      | |           |       < 7 s >       | | | | |     2
       | |           |       | |   |       | | | | |    
3      | |           |       | |   | < 8 9 l o w l y >   3
       | |           |       | |   | | |             |  
4 < 11 < 3           > < 4 > < 7   > < 8             > > 4

only counts as 'FULL_B' because one of the Old symbols does not have all its 
CONTENTS symbols matched. However, '< 4 >' in row 4 represents a class that 
includes a NULL element. So there is a case for regarding it as NULL in 
itself - which means that the whole alignment should, perhaps, be classified 
as 'FULL_A'.

This issue may have a bearing on whether or not the program manages to find 
'correct' grammars. At this stage, where the program is finding mainly 'bad' 
patterns, the issue is probably not critical. It is probably too soon to 
know whether this issue will matter at later stages, where the program is 
finding 'good' patterns.

%65 17/12/04

An alternative to this:

Learning from alignment ID20:

0     w e r u n     s l o w l y 0
      | | | | |     |          
1 < 1 w e r u n f a s t >       1

Patterns:

ID27 (< 3 w e r u n >)*1

ID28 (< 4 5 >)*1

ID29 (< 4 6 f a >)*1

ID30 (< 7 s >)*1

ID31 (< 8 9 l o w l y >)*1

ID32 (< 8 10 t >)*1

ID24 (< 11 < 3 > < 4 > < 7 > < 8 > >)*1

is this:

Learning from alignment ID20:

0     w e r u n     s l o w l y 0
      | | | | |     |          
1 < 1 w e r u n f a s t >       1

Patterns:

ID27 (< 3 w e r u n >)*1

ID29 (< 4 f a >)*1

ID30 (< 7 s >)*1

ID31 (< 8 9 l o w l y >)*1

ID32 (< 8 10 t >)*1

ID24 (< 11 < 3 > < 4 > < 7 > < 8 > >)*1

ID25 (< 12 < 3 > < 7 > < 8 > >)*1

In other words, we can substitute 'direct' encoding for the use of 'null' 
patterns such as ID28. It is not clear at this point which is best but we 
can get round this problem by allowing the system to use *both* kinds 
of encoding.

This issue has a bearing on whether a set of New patterns that contains 
sentences like 'w e r u n f a s t' and 'w e r u n' should best be encoded 
like this:

< 1 w e >
< 2 r u n >
< 3 f a s t >
< 3 >
< 4 < 1 > < 2 > < 3 > >

[17 symbols]

or like this:

< 1 w e >
< 2 r u n >
< 3 f a s t >
< 4 < 5 > < 3 > >
< 5 < 1 > < 2 > >

[18 symbols]

In this example, the number of symbols is very close. Which is best for a 
particular set of sentence probably will depend on the exact frequency of 
occurrence of patterns, sub-patterns and symbols. This should 'come out 
in the wash' when the program is run.

Only the second example illustrates intermediate structures (in keeping 
with the main goal of this phase of development).

Providing alternative encodings of null elements should solve the problem 
described in %64: there should *always* be a 'FULL_A' alignment for each 
New pattern in Phase 2.

This is a good place to start a new version of the program. The main goal 
of version 7.3 will be:

* To provide both kinds of encoding of null elements as described above.

And these ideas (from %63) may also be developed:

* Where a pattern has the same frequency as another pattern from which 
it is referenced, then the reference may be replaced by the CONTENTS 
symbols of the given pattern and the pattern may be deleted.

* Where the CONTENTS symbols of a pattern are merely a aingle reference, 
then all references to that pattern may be replaced by the reference within 
the pattern and the pattern may be deleted.

%66 18/12/04

RESULTS FROM SP71, V 7.3

With additional abstract patterns as described in %65, we now get alignments like:

ID43 : ID42 : ID24 : #64 NSC = 3226.47, EC = 32.00, CR = 100.83, CD = 3194.47,
Absolute P = 0.00

0          w e r u n         f a       s          t     0
           | | | | |         | |       |          |    
1      < 3 w e r u n >       | |       |          |     1
       | |           |       | |       |          |    
2      | |           | < 4 6 f a >     |          |     2
       | |           | | |       |     |          |    
3      | |           | | |       | < 7 s >        |     3
       | |           | | |       | | |   |        |    
4      | |           | | |       | | |   | < 8 10 t >   4
       | |           | | |       | | |   | | |      |  
5 < 11 < 3           > < 4       > < 7   > < 8      > > 5

and:

ID91 : ID90 : ID24 : #284 NSC = 3562.33, EC = 32.01, CR = 0.01, CD = 3530.32,
Absolute P = 0.00

0          w e r u n             s         l o w l y     0
           | | | | |             |         | | | | |    
1      < 3 w e r u n >           |         | | | | |     1
       | |           |           |         | | | | |    
2      | |           |       < 7 s >       | | | | |     2
       | |           |       | |   |       | | | | |    
3      | |           |       | |   | < 8 9 l o w l y >   3
       | |           |       | |   | | |             |  
4 < 11 < 3           > < 4 > < 7   > < 8             > > 4

as before. But we also get alignments like this:

ID44 : ID42 : ID25 : #73 NSC = 3226.47, EC = 40.00, CR = 80.66, CD = 3186.47,
Absolute P = 0.00

0          w e r u n         f a       s          t     0
           | | | | |         | |       |          |    
1      < 3 w e r u n >       | |       |          |     1
       | |           |       | |       |          |    
2      | |           | < 4 6 f a >     |          |     2
       | |           |                 |          |    
3      | |           |             < 7 s >        |     3
       | |           |             | |   |        |    
4      | |           |             | |   | < 8 10 t >   4
       | |           |             | |   | | |      |  
5 < 12 < 3           >             < 7   > < 8      > > 5

and this:

ID92 : ID90 : ID25 : #293 NSC = 3968.87, EC = 24.00, CR = 165.37, CD = 3944.87,
Absolute P = 0.00

0          w e r u n       s         l o w l y     0
           | | | | |       |         | | | | |    
1      < 3 w e r u n >     |         | | | | |     1
       | |           |     |         | | | | |    
2      | |           | < 7 s >       | | | | |     2
       | |           | | |   |       | | | | |    
3      | |           | | |   | < 8 9 l o w l y >   3
       | |           | | |   | | |             |  
4 < 12 < 3           > < 7   > < 8             > > 4

ID92 solves the previous problem but we get the seamingly anomalous alignment ID44.

%67 20/12/04

FURTHER NOTES

Alignment ID44 (above) is anomalalous in the sense that it provides full 
matching for all the New symbols and all the Old symbols but an encoding 
as '12 4' would not be decodable because the position of '4' relative to 
the rest of the alignment is not defined. It looks as if alignments like 
this should be discarded as 'illegal'. But it is not entirely clear how 
one might recognise such alignments as illegal.

Meanwhile, we seem to need another version of SP71. V 7.4 will not create 
two abstract patterns when there are null elements (as in v 7.3) but will 
create new abstract patterns when required.

The problem arises from alignments like this:

ID69 : ID68 : ID24 : #163 NSC = 3562.33, EC = 32.01, CR = 0.01, CD = 3530.32,
Absolute P = 0.00

0          w e r u n             s         l o w l y     0
           | | | | |             |         | | | | |    
1      < 3 w e r u n >           |         | | | | |     1
       | |           |           |         | | | | |    
2      | |           |       < 7 s >       | | | | |     2
       | |           |       | |   |       | | | | |    
3      | |           |       | |   | < 8 9 l o w l y >   3
       | |           |       | |   | | |             |  
4 < 11 < 3           > < 4 > < 7   > < 8             > > 4

This is formed in Phase 2, which comes after the learning process in 
Phase 1 and at a stage when there should be at least one FULL_A alignment 
for each New pattern.

If an alignment like this were to be deemeed legal, there would still be 
a problem because the null pattern '< 4 5 >' would be assigned zero frequency 
so it would not appear in any grammar created by the program.

Another problem is that, if null patterns are preserved in some way, there 
will be a proliferation of null patterns for all the different contexts in 
which they may occur - unless there is some mechanism for recognising that 
they are all the same and assigning them all to the same class. This would 
have the effect of merging all classes containing a null pattern - and 
this might be a generalisation too far.

It looks as if null patterns may create more problems than they solve. For 
the time being, the program will be developed in such a way that it never 
forms null patterns and the apparent need for a null pattern is met along 
the lines of v 7.3.

When there is an apparent need for null patterns, V 7.4 will create two 
versions of the abstract pattern (as in v 7.3) but will not create any 
null patterns. Also, a substructure like '< 7 > < 8 >' in row 4 of ID69 
will be formed into a discrete pattern and the ID-symbol for that pattern 
will be used in the two versions of the abstract pattern.

Apart from the last feature, the program has been modified as described 
and is now producing alignments like these:

ID43: NSC = 3226.47, EC = 24.00, CR = 134.44, CD = 3202.47,
Absolute P = 5.96046447754e-008

0         w e r u n       f a       s         t     0
          | | | | |       | |       |         |    
1     < 3 w e r u n >     | |       |         |     1
      | |           |     | |       |         |    
2     | |           | < 4 f a >     |         |     2
      | |           | | |     |     |         |    
3     | |           | | |     | < 5 s >       |     3
      | |           | | |     | | |   |       |    
4     | |           | | |     | | |   | < 6 8 t >   4
      | |           | | |     | | |   | | |     |  
5 < 9 < 3           > < 4     > < 5   > < 6     > > 5

and

ID92: NSC = 3968.87, EC = 24.00, CR = 165.37, CD = 3944.87,
Absolute P = 5.96046447754e-008

0          w e r u n       s         l o w l y     0
           | | | | |       |         | | | | |    
1      < 3 w e r u n >     |         | | | | |     1
       | |           |     |         | | | | |    
2      | |           | < 5 s >       | | | | |     2
       | |           | | |   |       | | | | |    
3      | |           | | |   | < 6 7 l o w l y >   3
       | |           | | |   | | |             |  
4 < 10 < 3           > < 5   > < 6             > > 4

This is in line with current thinking.

However, the program is also producing anomalous alignments like these:

ID44: NSC = 3226.47, EC = 32.00, CR = 100.83, CD = 3194.47,
Absolute P = 2.32830643654e-010

0          w e r u n       f a       s         t     0
           | | | | |       | |       |         |    
1      < 3 w e r u n >     | |       |         |     1
       | |           |     | |       |         |    
2      | |           | < 4 f a >     |         |     2
       | |           |               |         |    
3      | |           |           < 5 s >       |     3
       | |           |           | |   |       |    
4      | |           |           | |   | < 6 8 t >   4
       | |           |           | |   | | |     |  
5 < 10 < 3           >           < 5   > < 6     > > 5

and

ID52: NSC = 3226.47, EC = 32.00, CR = 100.83, CD = 3194.47,
Absolute P = 2.32830643654e-010

0              w e r u n       f a       s         t       0
               | | | | |       | |       |         |      
1          < 3 w e r u n >     | |       |         |       1
           | |           |     | |       |         |      
2          | |           | < 4 f a >     |         |       2
           | |           | | |     |     |         |      
3          | |           | | |     | < 5 s >       |       3
           | |           | | |     | | |   |       |      
4          | |           | | |     | | |   | < 6 8 t >     4
           | |           | | |     | | |   | | |     |    
5 < 10     < 3           > | |     | < 5   > < 6     > >   5
           | |           | | |     | | |   | | |     |    
6      < 9 < 3           > < 4     > < 5   > < 6     >   > 6

and

ID54: NSC = 3226.47, EC = 32.00, CR = 100.83, CD = 3194.47,
Absolute P = 2.32830643654e-010

0              w e r u n       f a       s         t       0
               | | | | |       | |       |         |      
1          < 3 w e r u n >     | |       |         |       1
           | |           |     | |       |         |      
2          | |           | < 4 f a >     |         |       2
           | |           | | |     |     |         |      
3          | |           | | |     | < 5 s >       |       3
           | |           | | |     | | |   |       |      
4          | |           | | |     | | |   | < 6 8 t >     4
           | |           | | |     | | |   | | |     |    
5 < 9      < 3           > < 4     > < 5   > < 6     > >   5
           | |           |           | |   | | |     |    
6     < 10 < 3           >           < 5   > < 6     >   > 6

It is not clear at present what should be done about these.

There is also a FULL_B alignment like this:

ID91: NSC = 3562.33, EC = 32.01, CR = 0.01, CD = 3530.32,
Absolute P = 2.31305015528e-010

0         w e r u n             s         l o w l y     0
          | | | | |             |         | | | | |    
1     < 3 w e r u n >           |         | | | | |     1
      | |           |           |         | | | | |    
2     | |           |       < 5 s >       | | | | |     2
      | |           |       | |   |       | | | | |    
3     | |           |       | |   | < 6 7 l o w l y >   3
      | |           |       | |   | | |             |  
4 < 9 < 3           > < 4 > < 5   > < 6             > > 4

This is eliminated from Phase 2 in the normal way.

Alignments like ID52 and ID54 may be ruled out if there is a rule that 
ID-symbols must be matched to C-symbols and vice versa. This can be 
made optional (as in SP62).

%68 21/12/04

FURTHER NOTES

A switch has been added (ID_C_SYMBOL_CONSTRAINT) which, when ON, ensures 
that matches are only between symbols with different status. For this to 
work, it is necessary that all the symbols in all New patterns should be 
given the status of IDENTIFICATION symbols.

With the switch ON, all alignments like ID52 and ID54 (above) are 
eliminated. But 'illegal' alignments like ID44 remain.

An alignment like this:

ID44 : ID42 : ID25 : #73 NSC = 3226.47, EC = 32.00, CR = 100.83, CD = 3194.47,
Absolute P = 0.00

0          w e r u n       f a       s         t     0
           | | | | |       | |       |         |    
1      < 3 w e r u n >     | |       |         |     1
       | |           |     | |       |         |    
2      | |           | < 4 f a >     |         |     2
       | |           |               |         |    
3      | |           |           < 5 s >       |     3
       | |           |           | |   |       |    
4      | |           |           | |   | < 6 8 t >   4
       | |           |           | |   | | |     |  
5 < 10 < 3           >           < 5   > < 6     > > 5

leads to a spuriously high count of 2 for the pattern in row 5 because 
the same pattern fits the sentence 'w e r u n s l o w l y'. This is a very 
good reason for ruling out alignments like this as 'illegal'. It is not 
immediately clear how one can test for this kind of alignment.

%69 22/12/04

FURTHER NOTES ON SP71, V 7.4

Alignments like ID44, above, can be tested for by the following rule: "There 
should be only one LEFT_BRACKET with the status IDENTIFICATION and one 
RIGHT_BRACKET with the same status. Any alignment that does not fit this 
rule is illegal."

As I write this, I can see that this rule is nonsense! It immediately 
rules out alignments created by combining smaller alignments.

What is wrong with ID44 is that it tries to mix two kinds of encoding: 
1 encoding New as a succession of smaller patterns and 2 encoding New as an 
abstract pattern with 'corrections' or 'additions'. So now we may make a 
new stab at defining a rule that would identify such anomalous alignments:

"Given that BRACKET symbols may be embedded within an alignment, ID-symbols 
are only permitted at level 0."

According to this rule, alignments produced by combining smaller alignments 
would be legal but alignments like ID44 would be illegal.

This has been completed satisfactorily and seems to work as intended.

The next step is to make discrete patterns from any sequence of two or 
more 'references', as described in %67.

%70 23/12/04

FURTHER NOTES ON SP71, V 7.4

With regard to making discrete sub-patterns from any sequence of two or more 
references (as above), it looks as if the most straightforward way is by essentially 
the same mechanism as is used for other learning. With an alignment like this:

ID69 : ID68 : ID24 : #175 NSC = 3562.33, EC = 32.01, CR = 0.01, CD = 3530.32,
Absolute P = 0.00

0         w e r u n             s         l o w l y     0
          | | | | |             |         | | | | |    
1     < 3 w e r u n >           |         | | | | |     1
      | |           |           |         | | | | |    
2     | |           |       < 5 s >       | | | | |     2
      | |           |       | |   |       | | | | |    
3     | |           |       | |   | < 6 7 l o w l y >   3
      | |           |       | |   | | |             |  
4 < 9 < 3           > < 4 > < 5   > < 6             > > 4

the system should reprocess the pattern in row 4 to become something like:

< 20 < 5 > < 6 > >
< 21 < 3 > < 20 > >

This is because ID69 is a partial alignment and any partial alignment should be 
a signal for learning.

The trouble with this idea is that an alignment like ID69 is only formed in 
Phase 2 and learning occurs in Phase 1!

%71 24/12/04

FURTHER NOTES ON SP71, V 7.4

The program now forms 'correct' alignments with intermediate structures like 
these:

ID53 : ID46 : ID25 : #98 NSC = 3226.47, EC = 24.00, CR = 134.44, CD = 3202.47,
Absolute P = 0.00

0          w e r u n       f a           s         t       0
           | | | | |       | |           |         |      
1      < 3 w e r u n >     | |           |         |       1
       | |           |     | |           |         |      
2      | |           | < 4 f a >         |         |       2
       | |           | | |     |         |         |      
3      | |           | | |     |     < 5 s >       |       3
       | |           | | |     |     | |   |       |      
4      | |           | | |     |     | |   | < 6 8 t >     4
       | |           | | |     |     | |   | | |     |    
5      | |           | | |     | < 9 < 5   > < 6     > >   5
       | |           | | |     | | |                   |  
6 < 11 < 3           > < 4     > < 9                   > > 6

and

ID79 : ID72 : ID25 : #189 NSC = 3537.27, EC = 32.01, CR = 0.01, CD = 3505.26,
Absolute P = 0.00

0          w e r u n                 s         l o w l y       0
           | | | | |                 |         | | | | |      
1      < 3 w e r u n >               |         | | | | |       1
       | |           |               |         | | | | |      
2      | |           |           < 5 s >       | | | | |       2
       | |           |           | |   |       | | | | |      
3      | |           |           | |   | < 6 7 l o w l y >     3
       | |           |           | |   | | |             |    
4      | |           |       < 9 < 5   > < 6             > >   4
       | |           |       | |                           |  
5 < 11 < 3           > < 4 > < 9                           > > 5

and

ID80 : ID72 : ID24 : #183 NSC = 3968.87, EC = 24.00, CR = 165.37, CD = 3944.87,
Absolute P = 0.00

0          w e r u n           s         l o w l y       0
           | | | | |           |         | | | | |      
1      < 3 w e r u n >         |         | | | | |       1
       | |           |         |         | | | | |      
2      | |           |     < 5 s >       | | | | |       2
       | |           |     | |   |       | | | | |      
3      | |           |     | |   | < 6 7 l o w l y >     3
       | |           |     | |   | | |             |    
4      | |           | < 9 < 5   > < 6             > >   4
       | |           | | |                           |  
5 < 10 < 3           > < 9                           > > 5

However, there seems to be problems in grammar formation that need sorting out.

%72 28/12/04

FURTHER NOTES ON SP71, V 7.4

Many of the anomalies have been ironed out but the program is tending to produce 
grammars comprising patterns which are the same as the original sentences with 
ID-symbols added. To try to understand what is going on, the program is tested 
with this input:

[ 
    [
        (w e r u n f a s t)
        (w e w a l k f a s t)
    ]
    [
    ]
]

The best grammars in this case are:

GRAMMAR GR13

Grammar GR13, derived from GR5, G = 6113.71, E = 69.19, score = 6182.90:

Grammar patterns:

ID80 (< 3 w e >)*2

ID81 (< 4 6 r u n >)*1

ID82 (< 7 f a s t >)*2

ID102 (< 4 5 w a l k >)*1

GRAMMAR GR11

Grammar GR11, derived from GR4, G = 6152.22, E = 33.68, score = 6185.90:

Grammar patterns:

ID76 (< 3 w e >)*2

ID77 (< 4 6 r u n >)*1

ID78 (< 7 f a s t >)*2

ID79 (< 8 < 3 > < 4 > < 7 > >)*2

ID95 (< 4 5 w a l k >)*1

GRAMMAR GR10

Grammar GR10, derived from GR5, G = 6152.22, E = 51.43, score = 6203.65:

Grammar patterns:

ID80 (< 3 w e >)*2

ID81 (< 4 6 r u n >)*1

ID82 (< 7 f a s t >)*2

ID91 (< 4 5 w a l k >)*1

ID93 (< 8 < 3 > < 4 > < 7 > >)*2

GRAMMAR GR14

Grammar GR14, derived from GR4, G = 6152.22, E = 51.43, score = 6203.65:

Grammar patterns:

ID76 (< 3 w e >)*2

ID77 (< 4 6 r u n >)*1

ID78 (< 7 f a s t >)*2

ID79 (< 8 < 3 > < 4 > < 7 > >)*2

ID105 (< 4 5 w a l k >)*1

GRAMMAR GR6

Grammar GR6, derived from GR3, G = 8644.70, E = 22.76, score = 8667.46:

Grammar patterns:

ID75 (< 1 w e r u n f a s t >)*1

ID83 (< 2 w e w a l k f a s t >)*1

Comments:

1 Grammar GR6 has a higher (worse) score than the 'encoded' grammars, 
in accordance with our intuitions.

2 GR11, which has an abstract pattern, has a higher (worse) score 
than GR13, in contradiction of our intuitions.

3 GR11, GR10, and GR14 are identical in terms of the sequences of symbols 
in the patterns. There is a case for checking for duplicate grammars and 
removing them.

4 All three of those grammars have a G value of 6152.22, but GR11 has an 
E value of 33.68 whereas GR10 and GR14 have E values of 51.43. It is not 
clear why there should be these differences in E values and, consequently, 
in compression scores.

5 G values are very much higher than E values which means they have a 
disproportionate effect on overall score. This is probably because DATA 
symbols are given the bit costs that they have in New patterns, whereas 
they should probably have much lower bit costs in Old patterns.

A new version of SP71 will be started (v 7.5) to try to get to the bottom 
of these points and correct any errors that there may be in the program.

%73 30/12/04

NOTES ON SP71, V 7.5

The apparent anomalies in scoring noted in %72 have appeared again 
as follows:

GR11 (ID13, 18, 19, 20, 21)

G = 149.58
E = 33.68
S = 183.25

GR10 (ID13, 18, 19, 20, 21)

G = 149.58
E = 51.43
S = 201.01

GR14 (ID13, 18, 19, 20, 21)

G = 149.58
E = 51.43
S = 201.01

The anomaly apparently arises because of the sequence in which each grammar 
is created and the alignments they are derived from:

GR4 (ID34, full) -> GR14 (ID59, composite)

GR4 (ID34, full) -> GR11 (ID61, full)

GR5 (ID33, composite) -> GR10 (ID61, full)

The alignments marked 'full' are those that have an abstract pattern to tie 
the elements together. This abstract pattern means that their encoding costs 
are lower. The alignments marked 'composite' are simply a concatenation of 
elements without an abstract pattern to tie them together and their encoding 
costs are higher.

GR14 and GR10 are each derived from one composite alignment and one full 
alignment and their E and S values are relatively high. Grammar GR11 is 
derived from two full alignments which means that its E and S values are lower.

So the varying E and S values for identical grammars is 'correct' and in 
accordance with how the program was intended to operate.

Since, in general, we don't want duplicate grammars to be produced, it looks 
as if the next step to take is to compare each new grammar with those that 
have been produced before and, where two grammars are found to be identical, 
to delete one of them. If two identical grammars have different scores, then 
the one to delete is the one with the worst score. This feature will be 
programmed into SP71, v 7.5.

This has been done and it seems to work.

Now most of the points from %73 have been covered except that the program 
is tending to favour grammars consisting of whole sentences instead of 
ones where words are encoded in an abstract sentence pattern. This seems 
to be a matter of the 'weights' of different kinds of symbol and this 
needs more thought.

If the program is going to recognise intermediate structure, it should 
be able to recognise that the first sentence in the example here:

j o h n r u n s
j o h n r u n s f a s t

is an element within the longer sentence. And it should not matter in what 
order the sentences are presented. This will make our next test problem.

%74 31/12/04

FURTHER NOTES ON SP71, V 7.5

With this input:

[ 
    [
        (j o h n r u n s)
        (j o h n r u n s f a s t)
    ]
    [
    ]
]

The program forms this alignment (as expected):

ID42: NSC = 3366.46, EC = 10.76, CR = 312.81, CD = 3355.70,
Absolute P = 0.000575891732354

0     j o h n r u n s f a s t 0
      | | | | | | | |        
1 < 1 j o h n r u n s >       1

but the one from which learning is done is:

ID66: NSC = 3369.62, EC = 27.54, CR = 0.01, CD = 3342.08,
Absolute P = 5.13528168354e-009

0     j o h n r u n s f a                     s   t 0
      | | | | | | | |                         |    
1 < 1 j o h n r u n s >                       |     1
                                              |    
2                                       < 6 7 s >   2
                                        | |     |  
3                       < 9 < 2 > < 5 > < 6     > > 3

This is odd because ID42 has a higher CD score. This needs looking at.

The problem is that ID42 is being classified as a FULL_B alignment 
and, for that reason, is not a candidate for learning!

Now that the program is corrected so that learning can be done from 
PARTIAL alignments or from FULL_B alignments, the best alignment is:

ID59: NSC = 3805.69, EC = 25.92, CR = 146.85, CD = 3779.78,
Absolute P = 1.57929184473e-008

0     j o h n r u n s f a     s t 0
      | | | | | | | |         |  
1 < 1 j o h n r u n s >       |   1
                              |  
2                       < 6 7 s > 2

The NSC for ID42 is 3366.46 but the NSC for ID59 is 3805.69 and the 
difference (439.23) is accounted for by bit_cost of the extra 's'.

Learning with ID59 leads to an error, possibly because the learning 
method is not designed to work with composite alignments. The program 
will be modified so that this kind of alignment is marked and excluded 
from the learning process.

At present, the program produces results like this:

Learning from alignment ID41:

0     j o h n r u n s a w a y 0
      | | | | | | | |        
1 < 1 j o h n r u n s >       1

Patterns:

ID73 (< 12 j o h n r u n s >)*1

ID74 (< 13 a w a y >)*1

ID76 (< 14 < 12 > < 13 > >)*1

ID68 (< 15 < 14 > >)*1

This is basically 'correct' except for two points:

* There is a need to recognise that the contents symbols of '< 1 j o h n r u n s >' 
and '< 12 j o h n r u n s >' are the same. In general, it looks as if there is 
a need to check that a pattern has not already been created before giving it 
ID-symbols and adding it to Old.

* ID68 should not be produced at all.

Further development should attend to these points.

%75 4/1/05

FURTHER NOTES ON SP71, V 7.5

With this input:

[ 
    [
        (j o h n r u n s)
        (j o h n r u n s a w a y)
    ]
    [
    ]
]

the program now learns new patterns like this:

CONTENTS symbols of pattern ID69 match those of
pre-existing pattern ID3 (< 1 j o h n r u n s >)*1

Learning from alignment ID39:

0     j o h n r u n s a w a y 0
      | | | | | | | |        
1 < 1 j o h n r u n s >       1

Patterns:

ID70 (< 11 12 a w a y >)*1

ID72 (< 13 < 1 > < 11 > >)*1

Here, ID3 was created as a 'receptacle' pattern from the first New pattern 
and then, when the program examines ID39, it discovers that the hit sequence 
in the alignment matches the CONTENTS symbols of ID3, so it deletes the 
newly-created pattern representing the hit sequence and uses ID3 instead.

Question: What happens if the New patterns are delivered in the reverse 
order?

With this input:

[ 
    [
        (j o h n r u n s a w a y)
        (j o h n r u n s)
    ]
    [
    ]
]

the program learns new patterns like this:

CONTENTS symbols of pattern ID78 match those of
pre-existing pattern ID59 (< 14 j o h n r u n s >)*1

Learning from alignment ID60:

0     j o h n r u n s           0
      | | | | | | | |          
1 < 1 j o h n r u n s a w a y > 1

Patterns:

ID80 (< 15 16 a w a y >)*1

ID81 (< 17 < 14 > < 15 > >)*1

This is essentially the same as before except that ID numbers and ID-symbols 
are different.

%76 4/1/05

FURTHER NOTES ON SP71, V 7.5

There seems to be a case for returning to the earlier coding scheme where 
all DATA_SYMBOLS (symbol types that are found in the New patterns) have a 
higher bit_cost than all other symbols, regardless of whether they are in 
New patterns or Old patterns. This would provide an incentive for economising 
on such symbols amongst the Old patterns and would thus favour grammars 
that are 'coded' rather than grammars that are simply a copy of the New 
patterns or something close to that.

It is true that an Old symbol that matches a New symbol may be seen as a 
relatively small 'code' for that symbol but this is really a red herring 
in the context of grammar learning. In order to explore the coding issues 
that are the current focus of interest, it is probably best to return to 
the previous scheme for the weighting of DATA_SYMBOLs and this will be done.

To get a tighter grip on coding issues, we shall go back to this simple 
example:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    (m a r y w a l k s)
    ]
    [
    ]
]

At present, the best grammar obtained is:

Grammar GR177, derived from grammar GR147 and alignment ID444,
G = 8111.66, E = 119.57, score = 8231.23:

Grammar patterns:

ID15 (< 6 8 r u n s >)*2

ID197 (< 17 18 m a r y >)*2

ID198 (< 17 19 j o h n >)*2

ID335 (< 25 w a l k s >)*2

which raises questions like:

* Why is an abstract pattern not useful.

* What about the terminal 's' on 'runs' and 'walks'?

* Why are 'runs' and 'walks' not assigned to the same class?

A possible reason for this poor best grammar is that the EXTRACTION_LIMIT 
is currently set to 1. When it is set to 5, intermediate results include:

Learning from alignment ID49:

0           j o h       n       w a l k s     0
            | | |       |               |    
1     < 2 4 j o h >     |               |     1
      | |         |     |               |    
2     | |         | < 5 n >             |     2
      | |         | | |   |             |    
3     | |         | | |   | < 6 7       s >   3
      | |         | | |   | | |           |  
4 < 9 < 2         > < 5   > < 6           > > 4

Patterns:

ID59 (< 11 < 2 > < 5 > >)*1

ID60 (< 12 w a l k >)*1

ID62 (< 13 < 6 > >)*1

ID54 (< 14 < 11 > < 12 > < 13 > >)*1

ID55 (< 15 < 11 > < 13 > >)*1

The main anomaly here is the creation of ID62. It contains a reference to a 
reference and this is unnecessary. The program will be modified to try to 
detect this kind of construction and avoid it.

%77

FURTHER NOTES ON SP71, V 7.5

With this input:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    (m a r y w a l k s)
    ]
    [
    ]
]

the program currently produces learned patterns like this:

CONTENTS symbols of pattern ID71 match those of
pre-existing pattern ID60 (< 12 w a l k >)*1

CONTENTS symbols of pattern ID73 match those of
pre-existing pattern ID14 (< 6 7 s >)*1

Learning from alignment ID42:

0     j o h n w a l k s   0
      | | | |         |  
1 < 1 j o h n r u n   s > 1

Patterns:

ID70 (< 15 j o h n >)*1

ID72 (< 16 18 r u n >)*1

ID65 (< 19 < 15 > < 16 > < 6 > >)*1

The main problem here is that 'r u n' has been put into a different class 
from the pre-existing pattern 'w a l k'.

This looks like a good opportunity to rationalise the current unsatisfactory 
system of 'class symbols' and 'discrimination symbols'. Here is a tentative 
scheme:

* 'Class symbols' will be 'context symbols' and one such symbol type will 
be assigned to each context.

* 'Discrimination symbols' will be unique pattern identifiers and there 
will be one for each pattern.

* When a pre-existing pattern is found as above then the context symbol for 
the current context will be added to that pattern.

* When grammars have been created, there will be a cleaning up of unnecessary 
ID-symbols, as in previous versions of the SP70/71 series.

These changes will be attempted in SP71, v 7.6.

%78 6/1/05

NOTES ON SP71, V 7.6

With this input:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    (m a r y w a l k s)
    ]
    [
    ]
]

The best two grammars (before cleaning up) are:

GRAMMAR GR214

Grammar GR214, derived from grammar GR174 and alignment ID947,
G = 26637.34, E = 349.88, score = 26987.22:

Grammar patterns:

ID15 (< 26 24 4 id6 r u n s >)*2

ID70 (< 46 35 23 17 9 id13 j o h n >)*2

ID96 (< 51 49 47 18 id21 w a l k s >)*2

ID339 (< 50 48 46 42 40 33 25 23 id28 m a r y >)*2

GRAMMAR GR215

Grammar GR215, derived from grammar GR165 and alignment ID947,
G = 26671.48, E = 330.57, score = 27002.04:

Grammar patterns:

ID15 (< 26 24 4 id6 r u n s >)*2

ID70 (< 46 35 23 17 9 id13 j o h n >)*2

ID96 (< 51 49 47 18 id21 w a l k s >)*2

ID336 (< id30 < 23 > < 24 > >)*2

ID339 (< 50 48 46 42 40 33 25 23 id28 m a r y >)*2

There are two problems here:

* The abstract pattern (ID336) does not cover ID96.

* The system is missing the grammars that recognise the terminal 's' 
in all sentences.

The results will be examined to see why these anomalies are occurring.

After the two sentences 'j o h n r u n s' and 'j o h n w a l k s', 
the best two grammars are:

GRAMMAR GR74

Grammar GR74, derived from grammar GR13 and alignment ID238,
G = 19137.48, E = 159.15, score = 19296.62:

Grammar patterns:

ID14 (< 16 11 4 id5 s >)*2

ID60 (< 15 10 7 id10 w a l k >)*1

ID70 (< 17 9 id13 j o h n >)*2

ID72 (< 10 id15 r u n >)*1

GRAMMAR GR59

Grammar GR59, derived from grammar GR9 and alignment ID243,
G = 19181.28, E = 118.34, score = 19299.62:

Grammar patterns:

ID14 (< 16 11 4 id5 s >)*2

ID60 (< 15 10 7 id10 w a l k >)*1

ID65 (< id16 < 9 > < 10 > < 11 > >)*2

ID70 (< 17 9 id13 j o h n >)*2

ID72 (< 10 id15 r u n >)*1

In both of them the terminal 's' is recognised.

After 'm a r y r u n s' has been processed, the best two grammars are:

GRAMMAR GR123

Grammar GR123, derived from grammar GR95 and alignment ID593,
G = 26513.52, E = 182.51, score = 26696.03:

Grammar patterns:

ID15 (< 26 24 4 id6 r u n s >)*2

ID70 (< 35 23 17 9 id13 j o h n >)*2

ID96 (< 18 id21 w a l k s >)*1

ID339 (< 33 25 23 id28 m a r y >)*1

GRAMMAR GR114

Grammar GR114, derived from grammar GR96 and alignment ID598,
G = 26546.62, E = 163.54, score = 26710.16:

Grammar patterns:

ID15 (< 26 24 4 id6 r u n s >)*2

ID70 (< 35 23 17 9 id13 j o h n >)*2

ID96 (< 18 id21 w a l k s >)*1

ID336 (< id30 < 23 > < 24 > >)*2

ID339 (< 33 25 23 id28 m a r y >)*1

This seems to be where the rot sets in. It may be something to do with 
the fact that, a present, the program does not have an ability to 
recognise that if an unmatched portion of New occurs 'opposite' a 
reference to a disjunctive class, then it may be assigned to that class.

%79 7/1/05

FURTHER NOTES ON SP71, V 7.6

A revision of the learning method has produced this result:

Learning from alignment ID6:

0 j o h n r u n s         0
              |          
1 < id1 j o h n r u n s > 1

Patterns:

ID11 (< 2 id2 j o h n r u >)*1

ID12 (< 2 id3 j o h >)*1

ID13 (< 3 id4 n >)*1

ID14 (< 4 id5 s >)*1

ID15 (< 4 id6 r u n s >)*1

ID16 (< 5 id7 < 3 > < 4 > >)*1

ID8 (< id8 < 2 > < 5 > >)*1

This is OK but it is slightly odd that ID16 is recognised as a subsequence 
of ID8. As a result of having these patterns in Old, we later get 
alignments like this:

NEW ALIGNMENT (PATTERN ID2, CYCLE 3, PHASE 1)

ID59 : ID54 : ID8 : #141 NSC = 6435.02, EC = 34.99, CR = 183.93, CD = 6400.03,
Absolute P = 0.00

0               j o h                   n       w a l k s       0
                | | |                   |               |      
1       < 2 id3 j o h >                 |               |       1
        | |           |                 |               |      
2       | |           |         < 3 id4 n >             |       2
        | |           |         | |       |             |      
3       | |           |         | |       | < 4 id5     s >     3
        | |           |         | |       | | |           |    
4       | |           | < 5 id7 < 3       > < 4           > >   4
        | |           | | |                                 |  
5 < id8 < 2           > < 5                                 > > 5

Tracing back how this was built, ID54 is:

NEW ALIGNMENT (PATTERN ID2, CYCLE 2, PHASE 1)

ID54 : ID53 : ID16 : #131 NSC = 6435.02, EC = 43.30, CR = 148.62, CD = 6391.72,
Absolute P = 0.00

0         j o h                   n       w a l k s     0
          | | |                   |               |    
1 < 2 id3 j o h >                 |               |     1
                                  |               |    
2                         < 3 id4 n >             |     2
                          | |       |             |    
3                         | |       | < 4 id5     s >   3
                          | |       | | |           |  
4                 < 5 id7 < 3       > < 4           > > 4

and ID53 is:

COMPOSITE ALIGNMENT (PATTERN ID2, CYCLE 1, PHASE 1)

ID53: NSC = 6435.02, EC = 46.59, CR = 138.12, CD = 6388.43,
Absolute P = 9.44930139943e-015

0         j o h           n w a l k   s   0
          | | |           |           |  
1 < 2 id3 j o h >         |           |   1
                          |           |  
2                 < 3 id4 n >         |   2
                                      |  
3                             < 4 id5 s > 3

All these alignments are classified as FULL_B meaning that all the 
CONTENTS symbols in all their Old patterns are fully matched, although 
the New symbols need not all be matched. In terms of the current rules 
for building alignments and for learning, these alignments are OK. But ID59 
is still anomalous for the purposes of learning because the unmatched symbols 
in the New pattern cannot be related in an unambiguous way to the sequence of 
symbols in the bottom row of the alignment (the last row to be added to the 
alignment).

So far, it has been assumed that learning of new patterns could be 
achieved via the New pattern and *one* Old pattern. This has a pleasing 
simplicity that should, in principle, scale up to the learning of 
arbitrarily complex structures. But it does not work for an alignment 
like ID59. Here are some possible answers:

1 Create a single Old pattern by unifying all the Old patterns in a 
given alignment. Learning of new patterns can be done from the New pattern 
and this 'derived' Old pattern. An attraction of this option is that it would 
allow us to return to 'basic' parsing without the formation of composite 
alignments (which have never seemed entirely satisfactory).

2 Identify the 'highest' pattern in an alignment where a mismatch with the 
New pattern occurs. Then do learning from the New pattern and the Old pattern 
that has been identified. A possible difficulty here is that it may not 
always be clear which level is mismatched.

3 Allow learning from a composite alignment like ID53. This probably means 
creating a single Old pattern from the separate Old patterns, much as in 1.

4 Stop parsing as soon as a 'mismatch' occurs and do learning at that point. 
With the examples above, this would mean parsing would stop with alignment 
ID54 and learning would focus on that part of the New pattern not covered by 
'< 2 id3 j o h >' and the Old pattern in row 4. An apparent attraction of 
this option is that it would allow the system to find new structure within 
structures that are less than the length of a New pattern. As before, it may 
be difficult to define 'mismatch'.

The first possibility will be tried in SP71, v 7.7.

%80 11/1/05

NOTES ON SP71, V 7.7

The following output shows programming errors:

Learning from alignment ID59:

0               j o h                   n       w a l k s       0
                | | |                   |               |      
1       < 2 id3 j o h >                 |               |       1
        | |           |                 |               |      
2       | |           |         < 3 id4 n >             |       2
        | |           |         | |       |             |      
3       | |           |         | |       | < 4 id5     s >     3
        | |           |         | |       | | |           |    
4       | |           | < 5 id7 < 3       > < 4           > >   4
        | |           | | |                                 |  
5 < id8 < 2           > < 5                                 > > 5

Patterns:

ID66 (< 6 id10 < 2 j o h > < 5 < 3 n > < 4 s >)*1

ID67 (< 7 id11 w a l k >)*1

ID69 (< 8 id12 < 6 > < 7 > >)*1

ID70 (< 9 id13 < 4 s >)*1

ID71 (< 10 id14 w a l k s >)*1

ID72 (< 10 id15 > > >)*1

ID73 (< 11 id16 < 6 > < 7 > < 9 > < 10 > >)*1

ID61 (< id17 < 8 > < 11 > >)*1

But it also shows a problem in what was proposed under %79: we don't want 
to create abstract patterns with more than one level of nesting of patterns. 
So a pattern like this: '< 6 id10 < 2 j o h > < 5 < 3 n > < 4 s >' which, 
if it were correct, would be something like this: 
'< 6 id10 < 2 j o h > < 5 < 3 > < 7 > < 4 s > > >' has too many levels.

So a new proposal for v 7.7 is to create a notional Old pattern from all the 
patterns in the alignment that contain DATA_SYMBOLs and have an immediate 
match with the New pattern. Leave out all ID symbols. In this case, the 
notional Old pattern would be '< 2 j o h > < 3 n > < 4 s >'.

With an alignment like this:

Learning from alignment ID325:

0 m a r y  r u n                                 s     0
           | | |                                 |    
1 < 7 id11 r u n >                               |     1
                                                 |    
2                                < 28 16 9 4 id4 s >   2
                                 | |               |  
3                  < id29 < 27 > < 28              > > 3

Notional Old pattern: r u n < 27 > < 28 s > 

the notional Old pattern shows that the ID-symbols around 'r u n' have been 
omitted. This has a bearing on the possible use of composite patterns in 
learning.

This alignment also shows that the proposed rule, above, would leave out 
the reference '< 27 >'. This may be legitimate but we need to bear it 
in mind.

Here is an alternative rule for forming a notional Old pattern:

"Concatenate all the Old symbols in patterns that are directly matched 
to the New pattern, excluding those with the type UNIQUE_ID_SYMBOL."

%81 12/1/05

FURTHER NOTES ON SP71, V 7.7

In %80 it is proposed that a notional Old pattern can be made as a 
concatenation of patterns that are directly matched to New and then 
learning can proceed from there. The trouble with this idea is that 
it will lose information about intermediate-level structures and hence 
undermine what SP71 is all about. With an alignment like this:

0               j o h                   n       w a l k s       0
                | | |                   |               |      
1       < 2 id3 j o h >                 |               |       1
        | |           |                 |               |      
2       | |           |         < 3 id4 n >             |       2
        | |           |         | |       |             |      
3       | |           |         | |       | < 4 id5     s >     3
        | |           |         | |       | | |           |    
4       | |           | < 5 id7 < 3       > < 4           > >   4
        | |           | | |                                 |  
5 < id8 < 2           > < 5                                 > > 5

we need to preserve the intermediate-level structure '< 5 ... >' (even 
though it is probably 'wrong' in this case).

An alternative idea is that, rather than trying to apply learning to the 
New pattern and the lowest Old pattern (as originally conceived) or apply 
learning to the New pattern and a notional Old pattern constructed from 
relatively high level patterns (as in v 7.7), we should apply learning to 
the New pattern and ***the most appropriate level*** in a given alignment. 

In this example, 'w a l k' would fit between '>' and '<' in the middle of 
the pattern id7 in row 4 so the result should be something like 
'< 5 id7 < 3 > < 6 > < 4 > >' and '< 6 id9 w a l k >'. Notice that the 
newly-created abstract pattern retains the same class number as the one 
from which it was derived so it will fit in the same context.

If the alignment had been something like this:

0               j o h       x y     z   n               s       0
                | | |                   |               |      
1       < 2 id3 j o h >                 |               |       1
        | |           |                 |               |      
2       | |           |         < 3 id4 n >             |       2
        | |           |         | |       |             |      
3       | |           |         | |       | < 4 id5     s >     3
        | |           |         | |       | | |           |    
4       | |           | < 5 id7 < 3       > < 4           > >   4
        | |           | | |                                 |  
5 < id8 < 2           > < 5                                 > > 5

then the result would have been something like 
'< id10 < 2 > < 6 > < 5 > >' and the coded pattern '< 6 id11 x y z >'.

This scheme will be attempted in v 7.8. Here is a possible outline:

1 Translate the algment into al_array[] as before and mark up. Mark 
the beginnings and ends of coherent sequences of New-symbol hits. 
Then mark each column that is not part of a coherent sequence of New-symbol 
hits with proxy_new_int_pos. This means the int_pos of the first or last New 
symbol in the coherent sequence of New-symbol hits that the given column 
relates to. 

2 For the Old pattern in each row other than row 0, look for coherent 
sequence of Old-symbol hits and gaps between them.

%82 19/1/05

NOTES ON SP71, V 7.8

Here is an alignment that has still not been fully catered for:

0               j o h           n       w a l k s     0
                | | |           |               |    
1       < 2 id4 j o h >         |               |     1
        | |           |         |               |    
2       | |           | < 3 id5 n >             |     2
        | |           | | |       |             |    
3       | |           | | |       | < 4 id3     s >   3
        | |           | | |       | | |           |  
4 < id7 < 2           > < 3       > < 4           > > 4

At present, the program successfully recognises 'w a l k' and abstracts it 
as a separate pattern. It also marks the al_array[] version of the alignment 
so that the ID number for that pattern extends from the column to the right 
of 'n' to the column to the left of 's'. What is unclear at present is how 
to handle this information.

Here are tentative rules:

1 For any given pattern in Old and for each unmatched portion of New, look 
to see whether there is any unmatched portion of the Old pattern (CONTENTS 
symbols only) that lies 'opposite' the unmatched portion of New. If there 
is, abstract that subsequence as a new pattern and create an abstract pattern 
and context that accommodates the unmatched portion of New and the unmatched 
portion of Old.

2 If there are one or more unmatched portions of the Old pattern that do not 
have any corresponding unmatched portion(s) of the New pattern, create an 
'abstract' pattern that is modelled on the Old pattern but omits the 
unmatched symbols. The relevant Old pattern will always be the last one 
added and this will be the lowest Old pattern in the alignment.

3 If there are one or more unmatched portions of the New pattern that do not 
have any corresponding unmatched portion(s) of the Old pattern, create an 
abstract pattern that is modelled on the Old pattern but with one or more 
references added for the patterns derived from the unmatched portions of 
New. The relevant Old pattern will always be the last one added and this will 
be the lowest Old pattern in the alignment. The reference to the newly-created 
subsequence of the New pattern must be inserted *between* references within the 
Old pattern. If there are no references, the new reference must be inserted 
between the matched symbols in the Old pattern. For unmatched New subsequences 
at the beginning or end of the alignment, the new reference must be inserted at 
the beginning or end of the abstract pattern.

In terms of processing, the abstract pattern can always be modelled on the Old 
pattern but with a different 'id?' symbol and with all unmatched CONTENTS symbols 
replaced by an appropriate reference (for 1 and 3), or omitted (for 2). Matched 
subsequences of the Old pattern can also be abstracted and made into distinct 
patterns unless they are single references.

%83 24/1/05

FURTHER NOTES ON SP71, V 7.8

The program now learns 'correctly' from this alignment:

0               j o h           n       w a l k s     0
                | | |           |               |    
1       < 2 id4 j o h >         |               |     1
        | |           |         |               |    
2       | |           | < 3 id5 n >             |     2
        | |           | | |       |             |    
3       | |           | | |       | < 4 id3     s >   3
        | |           | | |       | | |           |  
4 < id7 < 2           > < 3       > < 4           > > 4

The results are:

Patterns:

ID52 (< id9 w a l k >)*1

No patterns found for row 1.

No patterns found for row 2.

No patterns found for row 3.

ID54 (< id10 < 2 > < 3 > >)*1

ID56 (< 4 >)*1

Context symbol 5 added to pattern ID54 (< 5 id10 < 2 > < 3 > >)*1

Context symbol 6 added to pattern ID52 (< 6 id9 w a l k >)*1

Single reference pattern ID56 is deleted.

ID58 (< id11 < 5 > < 6 > < 4 > >)*1

These patterns are abstracted as intended. But there is still a problem with 
the appropriate representation of 'null' elements of an abstract pattern because 
ID58 suggests that 'w a l k' is always present although it was not when 'id7' 
was created. 

In fact, 'id7' is a generalisation from the two patterns from which it was 
derived: 'j o h n r u n s' and '< id1 j o h n r u n s >'. This generalisation 
suggests that the following two patterns are legal: 'j o h n r u n r u n s' 
and 'j o h n s'.

This over-generalisation can be corrected if, together with the 'general' 
patterns above, we include patterns that code the specific sequences in New 
and Old. In this case, the code patterns would include an ID-symbol for the 
abstract pattern and ID-symbols for each of the three constituents.

As things stand, the ID-symbols for each of the three constituents are sufficient 
and the abstract pattern adds nothing. This may explain why the program is not 
giving a high priority to grammars that contain an abstract pattern. We probably 
need to reduce the bit_cost of the 'id' symbols so that they are just sufficient 
to differentiate each alternative within a given context rather than being big 
enough to identify the pattern uniquely, regardless of the context. We probably 
need also to clean up the grammars at intermediate stages to eliminate ID-symbols 
that are not needed at all.

With an alignment like this:

0      j o h       n w a l k s   0
       | | |       |         |  
1 < #1 j o h n r u n         s > 1

the program produces these results:

CONTENTS symbols of pattern ID68 match those of
pre-existing pattern ID52 (< 8 6 #9 w a l k >)*1

CONTENTS symbols of pattern ID70 match those of
pre-existing pattern ID10 (< 2 #4 j o h >)*1

ID71 (< #15 n r u >)*1

CONTENTS symbols of pattern ID72 match those of
pre-existing pattern ID11 (< 3 #5 n >)*1

CONTENTS symbols of pattern ID74 match those of
pre-existing pattern ID9 (< 9 4 #3 s >)*1

Context symbol 10 added to pattern ID10 (< 10 2 #4 j o h >)*1

Context symbol 11 added to pattern ID71 (< 11 #15 n r u >)*1

Context symbol 12 added to pattern ID11 (< 12 3 #5 n >)*1

Context symbol 13 added to pattern ID9 (< 13 9 4 #3 s >)*1

ID76 (< #16 < 10 > < 11 > < 12 > < 13 > >)*1

As before, the abstract pattern adds nothing to the efficiency of encoding 
because the '#' symbols have been given enough bits to identify them uniquely.

The program has failed to add in a reference to 'w a l k'. This is a programming 
error that needs correction. When it is corrected, the patterns will generate 
incorrect forms such as 'j o h n r u n w a l k s'.

Another snag is that the patterns fail to show that some elements are optional. 
If we are to avoid the problems associated with 'null' patterns, we probably 
need *two* abstract patterns, something like this: 
'< #16 < 10 > < 12 > < 14 > < 13 > >' (where '< 14 >' is a reference 
to 'w a l k') and '< #17 < 10 > < 11 > < 12 > < 13 > >'.

The trouble with this idea is that it introduces redundancy into the grammar and 
this grammar could be large. On reflection, it looks as if the use of a 'null' 
pattern might not be so bad after all. If a null pattern is used, then the procedure 
that looks for matches between patterns would need to be modified so that it can 
recognise that one null pattern is a match for another one.

In summary, these seem to be the things that need to be done:

1 Correct the programming error so that there is a reference to 'w a l k' 
in the abstract pattern that is abstracted from this alignment:

0      j o h       n w a l k s   0
       | | |       |         |  
1 < #1 j o h n r u n         s > 1

This has been done.

2 Introduce null elements wherever an unmatched part pattern is an alternative 
to nothing. Ensure that any newly-created null element can be recognised as 
being the same as a previously-created one. This has been done.

3 To ensure lossless compression, create code patterns for each New pattern 
and include them with the grammars for these patterns. This is something for 
version 7.9.

4 To ensure that the abstract patterns have a function in compression, only 
introduce '#' symbols when they are actually needed to differentiate alternatives, 
re-use the same symbols in different contexts, and give these symbols the minimum 
number of bits needed to differentiate them from each other. Again, this is 
something for version 7.9. The potential ambiguity arising from the re-use of the 
same symbols in different contexts should be reduced by the constraints on the 
matching of strings containing brackets. If the number of alternatives in a given 
context is increased, then the number of bits assigned to each '#' symbol would 
need to be increased.

5 Clean up grammars more often (ie get rid of context symbols that are not used 
in a particular grammar and, perhaps, rename the symbols from the beginning 
(mainly for cosmetic purposes). At the end of the processing of any given New pattern, 
replace all the Old symbols with the patterns in the best grammar found for the 
New patterns up to and including the current New pattern. This is something for 
version 7.9.

%84 27/1/05

FURTHER NOTES ON SP71, V 7.8

On reflection, there is no need to include code patterns for the New patterns in 
the grammars that SP71 creates. This is because the sizes of the code patterns 
are accounted for in the size of E for each grammar and this is added to G to 
obtain an overall score. This has been done.

In Phase 2, the program forms selected alignments like this:

SELECTED ALIGNMENT (PATTERN ID1 (ID3), CYCLE 1, PHASE 2)

ID201: NSC = 5255.17, EC = 7.18, CR = 0.00, CD = 5247.99,
Absolute P = 0.00689655172414

0      j o h       n r u n s   0
       | | |       |       |  
1 < #1 j o h n r u n       s > 1

Since Phase 2 deals only in alignments where all the CONTENTS symbols of Old 
patterns are fully matched, there seems to be a case for excluding this kind 
of alignment from the selection. This should increase the chance of including 
small alignments like the one that encodes the terminal 's'. This will be tried.

%85 28/1/05

FURTHER NOTES ON SP71, V 7.8

With this input:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    (m a r y w a l k s)
    ]
    [
    ]
]

the program finds plausible structures for the first two patterns. But with the 
third pattern, it fails to 'realise' that 'm a r y' can occur in the same contexts 
as 'j o h n'. So it makes alignments like this:

NEW ALIGNMENT (PATTERN ID3 (ID3), CYCLE 2, PHASE 2)

ID310 : ID306 : ID65 : #1026 NSC = 9480.76, EC = 28.72, CR = 0.00, CD = 9452.04,
Absolute P = 0.00

0          m a r y                       r u n            s     0
           | | | |                       | | |            |    
1 < 10 #17 m a r y >                     | | |            |     1
                                         | | |            |    
2                                < 8 #14 r u n >          |     2
                                 | |           |          |    
3                                | |           | < 9 4 #3 s >   3
                                 | |           | | |        |  
4                    < #15 < 7 > < 8           > < 9        > > 4

In phase 1, the program should be able to learn the correct categorization of 
'm a r y' from an alignment like this:

SELECTED ALIGNMENT (PATTERN ID3, CYCLE 2, PHASE 1)

ID176: NSC = 4813.06, EC = 24.72, CR = 0.01, CD = 4788.35,
Absolute P = 3.61949493907e-008

0 m a r y             r u n            s     0
                      | | |            |    
1             < 8 #14 r u n >          |     1
              | |           |          |    
2             | |           | < 9 4 #3 s >   2
              | |           | | |        |  
3 < #15 < 7 > < 8           > < 9        > > 3

This needs looking at.

%86

NOTES ON SP71, V 7.9

Continuing previous discussion, the reason that 'm a r y' is not recognised 
as belonging in context class '7' is because alignment ID176 is not used for 
learning (the program is already designed to assign 'm a r y' to '7' with an 
alignment like this). However, if the number of alignments used for learning 
is increased, the program does not produce an alignment like ID176 - so the 
program still fails to recognise the category of 'm a r y'.

The reason that the program does not form alignments like ID176 is because there 
are many more patterns in Old and the program fails to select the '< 9 4 #3 s >' 
alignment. This means that it does not form any combinations in cycle 1 with 
'm a r y r u n s' as the New pattern and it cannot form an alignment like ID176. 
By increasing the number of alignments that are selected, this may cure this 
problem. This is indeed the case but then the resulting alignment is not selected 
for learning because its score is too low. This may be cured by increasing the 
number of alignments used for learning. We do eventually get these results:

Learning from alignment ID497:

0 m a r y             r u n                  s     0
                      | | |                  |    
1             < 8 #14 r u n >                |     1
              | |           |                |    
2             | |           | < 21 14 9 4 #3 s >   2
              | |           | |       |        |  
3 < #15 < 7 > < 8           > <       9        > > 3

Patterns:

CONTENTS symbols of pattern ID636 match those of
pre-existing pattern ID537 (< 3 22 30 29 23 #29 m a r y >)*1

Patterns for alignment ID497, row 1:

No patterns found for row 1.

Patterns for alignment ID497, row 2:

No patterns found for row 2.

Patterns for alignment ID497, row 3:

ID637 (< 7 >)*1

ID638 (< #51 < 8 > < 9 > >)*1

Context symbol 7 added to pattern ID537 (< 7 3 22 30 29 23 #29 m a r y >)*1

Single reference pattern ID637 is deleted.

Context symbol 57 added to pattern ID638 (< 57 #51 < 8 > < 9 > >)*1

ID640 (< #52 < 7 > < 57 > >)*1

UNIQUE_ID_SYMBOLS V DISCRIMINATION SYMBOLS

The idea of a 'discrimination symbol' that discriminates amongst alternatives in a 
given context makes sense if any given pattern occurs in only one context. But many 
patterns can occur in two or more different contexts. In that case it makes more 
sense to assign each pattern a unique_id_symbol, as at present and vary the weight 
attached to any given symbol, depending on how often the pattern that it identifies 
is used. So SP71, v 7.10, will retain unique_id_symbols.

%87 1/2/05

NOTES ON SP71, V 7.10

This version re-introduces cleaning up of grammars (removing unnecessary code symbols) 
and tidying up of grammars (renumbering code symbols to look tidy). This is done at 
the end of the processing each New pattern and the Old patterns are replaced by 
the patterns in the best 2 grammars.

Now, the process looks promising with the first two New patterns but after the 
third New pattern, the Old patterns are:

ID1065 (< 4 #9 w a l k >)*1

ID1066 (< 1 #10 j o h n >)*2

ID1067 (< 4 #11 r u n >)*2

ID1068 (< 5 #12 s >)*3

ID1069 (< 2 #30 m a r y >)*1

ID1070 (< 3 #40 < 4 > < 5 > >)*3

ID1075 (< #13 < 1 > < 4 > < 5 > >)*2

This is not too bad but ID1070 is not needed at all and, as before, the program 
fails to recognise that 'j o h n' and 'm a r y' are contextually equivalent.

This seems to have been due to a programming error and is now fixed:

Grammar GR131, derived from grammar GR70
and alignment ID744 (< #42 < 4 4 23 #27 m a r y > < 5 #11 r u n > < 6 43 6 34 6 #12 s > >)*1

G = 31687.36, E = 175.66, score = 31863.01.

Grammar patterns:

ID321 (< 4 #10 j o h n >)*2

ID322 (< 5 #11 r u n >)*2

ID323 (< 6 43 6 34 6 #12 s >)*3

ID403 (< #42 < 4 > < 5 > < 6 > >)*3

ID320 (< 5 #9 w a l k >)*1

ID355 (< 4 4 23 #27 m a r y >)*1

But there is at least one other error as shown by two instances of '4' in ID355. 
This is simply because context symbols are added without any check on whether 
they might be there already. This error is now corrected:

Grammar GR132, derived from grammar GR77
and alignment ID650 (< #42 < 4 22 #27 m a r y > < 5 #11 r u n > < 42 33 6 #12 s > >)*1

G = 31513.75, E = 144.58, score = 31658.32.

Grammar patterns:

ID284 (< 5 #9 w a l k >)*1

ID285 (< 4 #10 j o h n >)*2

ID286 (< 5 #11 r u n >)*2

ID287 (< 42 33 6 #12 s >)*3

ID319 (< 4 22 #27 m a r y >)*1

ID367 (< #42 < 4 > < 5 > < 6 > >)*3

%88 2/2/05

FURTHER NOTES ON SP71, V 7.10

With some further tidying up of the program, this input file:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    (m a r y w a l k s)
    ]
    [
    ]
]

Now gives this final result:

OLD PATTERNS DERIVED FROM THE BEST 2 GRAMMARS AT THE END OF PATTERN ID4, PHASE 2:

ID1411 (< 2 #2 w a l k >)*2

ID1412 (< 1 #1 j o h n >)*2

ID1413 (< 2 #3 r u n >)*2

ID1414 (< 3 #6 s >)*4

ID1415 (< 1 #4 m a r y >)*2

ID1416 (< #5 < 1 > < 2 > < 3 > >)*4

This is derived from the best two grammar which, before cleaning and tidying are:

GRAMMAR GR346

Grammar GR346, derived from grammar GR246
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29137.28, E = 148.34, score = 29285.62.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID911 (< #48 < 1 > < 2 > < 3 > >)*4

GRAMMAR GR347

Grammar GR347, derived from grammar GR247
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29137.28, E = 148.34, score = 29285.62.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID883 (< #6 < 1 > < 2 > < 3 > >)*4

The remaining grammars are:

GRAMMAR GR347

Grammar GR347, derived from grammar GR247
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29137.28, E = 148.34, score = 29285.62.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID883 (< #6 < 1 > < 2 > < 3 > >)*4

GRAMMAR GR368

Grammar GR368, derived from grammar GR268
and alignment ID1325 (< 1 #4 m a r y > < 43 #50 < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29133.57, E = 191.18, score = 29324.75.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID918 (< 43 #50 < 2 > < 3 > >)*4

GRAMMAR GR349

Grammar GR349, derived from grammar GR250
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29173.12, E = 159.05, score = 29332.17.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID911 (< #48 < 1 > < 2 > < 3 > >)*4

ID918 (< 43 #50 < 2 > < 3 > >)*4

GRAMMAR GR350

Grammar GR350, derived from grammar GR251
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29173.12, E = 159.05, score = 29332.17.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID883 (< #6 < 1 > < 2 > < 3 > >)*4

ID918 (< 43 #50 < 2 > < 3 > >)*4

GRAMMAR GR361

Grammar GR361, derived from grammar GR259
and alignment ID1389 (< #51 < 1 #4 m a r y > < 43 #50 < 2 #2 w a l k > < 48 3 #5 s > > >)*1

G = 29164.47, E = 176.40, score = 29340.88.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID918 (< 43 #50 < 2 > < 3 > >)*4

ID919 (< #51 < 1 > < 43 > >)*4

GRAMMAR GR353

Grammar GR353, derived from grammar GR256
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29204.03, E = 155.35, score = 29359.38.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID911 (< #48 < 1 > < 2 > < 3 > >)*4

ID918 (< 43 #50 < 2 > < 3 > >)*4

ID919 (< #51 < 1 > < 43 > >)*4

GRAMMAR GR354

Grammar GR354, derived from grammar GR257
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 29204.03, E = 155.35, score = 29359.38.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID883 (< #6 < 1 > < 2 > < 3 > >)*4

ID918 (< 43 #50 < 2 > < 3 > >)*4

ID919 (< #51 < 1 > < 43 > >)*4

GRAMMAR GR372

Grammar GR372, derived from grammar GR278
and alignment ID1325 (< 1 #4 m a r y > < 43 #50 < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 35535.23, E = 208.31, score = 35743.54.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID918 (< 43 #50 < 2 > < 3 > >)*4

ID937 (< 52 #61 r y >)*2

ID951 (< 57 #69 m a >)*2

GRAMMAR GR355

Grammar GR355, derived from grammar GR276
and alignment ID1310 (< #6 < 1 #4 m a r y > < 2 #2 w a l k > < 48 3 #5 s > >)*1

G = 35574.78, E = 176.17, score = 35750.96.

Grammar patterns:

ID878 (< 2 #2 w a l k >)*2

ID879 (< 1 #1 j o h n >)*2

ID880 (< 2 #3 r u n >)*2

ID881 (< 48 3 #5 s >)*4

ID882 (< 1 #4 m a r y >)*2

ID911 (< #48 < 1 > < 2 > < 3 > >)*4

ID918 (< 43 #50 < 2 > < 3 > >)*4

ID937 (< 52 #61 r y >)*2

ID951 (< 57 #69 m a >)*2

It is interesting that grammars GR361, GR353 and GR354 have an hierarchical 
structure, even though it is spurious for this input.

The 'cost factor' of 300 seems to tilt the grammars heavily towards those that 
minimise the number DATA_SYMBOLs. There is no sign of grammars with 'r u n s' 
and 'w a l k s'. With a cost factor of 10, one of the grammars contains 
'w a l k s'. With a cost factor of 2, the best two grammars are:

GRAMMAR GR178

Grammar GR178, derived from grammar GR138
and alignment ID1088 (< #55 m a r y w a l k s >)*1

G = 432.87, E = 36.41, score = 469.29.

Grammar patterns:

ID677 (< #1 j o h n r u n s >)*1

ID678 (< #7 j o h n w a l k s >)*1

ID679 (< #2 m a r y r u n s >)*1

ID685 (< #55 m a r y w a l k s >)*1

GRAMMAR GR211

Grammar GR211, derived from grammar GR159
and alignment ID1143 (< #6 < 49 47 1 #3 m a r y > < 2 48 #56 w a l k s > >)*1

G = 328.93, E = 160.76, score = 489.69.

Grammar patterns:

ID681 (< 49 47 1 #3 m a r y >)*2

ID682 (< 73 47 1 #4 j o h n >)*2

ID683 (< 2 #5 r u n s >)*2

ID700 (< 2 48 #56 w a l k s >)*2

ID727 (< #69 < 1 > < 2 > >)*4

With a cost factor of 3, the best 5 grammars are:

GRAMMAR GR209

Grammar GR209, derived from grammar GR159
and alignment ID1143 (< #6 < 49 47 1 #3 m a r y > < 2 48 #56 w a l k s > >)*1

G = 423.18, E = 160.76, score = 583.94.

Grammar patterns:

ID681 (< 49 47 1 #3 m a r y >)*2

ID682 (< 73 47 1 #4 j o h n >)*2

ID683 (< 2 #5 r u n s >)*2

ID700 (< 2 48 #56 w a l k s >)*2

ID727 (< #69 < 1 > < 2 > >)*4

GRAMMAR GR210

Grammar GR210, derived from grammar GR160
and alignment ID1143 (< #6 < 49 47 1 #3 m a r y > < 2 48 #56 w a l k s > >)*1

G = 423.18, E = 160.76, score = 583.94.

Grammar patterns:

ID681 (< 49 47 1 #3 m a r y >)*2

ID682 (< 73 47 1 #4 j o h n >)*2

ID683 (< 2 #5 r u n s >)*2

ID684 (< #6 < 1 > < 2 > >)*4

ID700 (< 2 48 #56 w a l k s >)*2

GRAMMAR GR195

Grammar GR195, derived from grammar GR163
and alignment ID1150 (< #57 < 49 47 1 #3 m a r y > < 2 48 #56 w a l k s > >)*1

G = 459.49, E = 157.59, score = 617.08.

Grammar patterns:

ID681 (< 49 47 1 #3 m a r y >)*2

ID682 (< 73 47 1 #4 j o h n >)*2

ID683 (< 2 #5 r u n s >)*2

ID700 (< 2 48 #56 w a l k s >)*2

ID702 (< #57 < 47 > < 48 > >)*2

ID727 (< #69 < 1 > < 2 > >)*4

GRAMMAR GR196

Grammar GR196, derived from grammar GR164
and alignment ID1150 (< #57 < 49 47 1 #3 m a r y > < 2 48 #56 w a l k s > >)*1

G = 459.49, E = 157.59, score = 617.08.

Grammar patterns:

ID681 (< 49 47 1 #3 m a r y >)*2

ID682 (< 73 47 1 #4 j o h n >)*2

ID683 (< 2 #5 r u n s >)*2

ID684 (< #6 < 1 > < 2 > >)*4

ID700 (< 2 48 #56 w a l k s >)*2

ID702 (< #57 < 47 > < 48 > >)*2

GRAMMAR GR178

Grammar GR178, derived from grammar GR138
and alignment ID1088 (< #55 m a r y w a l k s >)*1

G = 621.38, E = 36.41, score = 657.79.

Grammar patterns:

ID677 (< #1 j o h n r u n s >)*1

ID678 (< #7 j o h n w a l k s >)*1

ID679 (< #2 m a r y r u n s >)*1

ID685 (< #55 m a r y w a l k s >)*1

Here, the grammar which repeats the original sentences comes well down the 
list instead of at the top of the list.

A little experimentation shows that a cost factor of 10 is, with this input, 
at or near the 'tipping point' between grammars in which 'r u n', 'w a l k' 
and 's' predominate and those where 'r u n s' and 'w a l k s' are dominant. 
Likewise, a cost factor of 2 is at or near the tipping point between grammars 
in which the original four sentences are the best grammar and those where 
the inclusion of 'w a l k s' and 'r u n s' is best.

%89 2/2/05

FURTHER NOTES ON SP71, V 7.10

With this input:

[ 
    [
        (w e r u n)
        (w e w a l k)
        (t h e y r u n)
        (t h e y w a l k)
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (t h e y r u n f a s t)
        (t h e y r u n s l o w l y)
        (t h e y w a l k f a s t)
        (t h e y w a l k s l o w l y)
    ]
    [
    ]
]

the best grammar produced is:

GRAMMAR GR2174

Grammar GR2174, derived from grammar GR2054
and alignment 
ID7695 (< #2 < 1 #1 t h e y > < 2 #4 w a l k > < 136 3 #7 s l o w l y > >)*1

G = 1521.47, E = 364.02, score = 1885.49.

Grammar patterns:

ID6289 (< 2 #4 w a l k >)*6

ID6290 (< 1 #6 w e >)*6

ID6291 (< 2 #8 r u n >)*6

ID6292 (< 1 #1 t h e y >)*6

ID6293 (< 3 #5 f a s t >)*4

ID6294 (< 136 3 #7 s l o w l y >)*4

ID6377 (< #193 < 1 > < 2 > >)*6

ID6385 (< #194 < 1 > < 2 > < 3 > >)*8

and Old patterns derived from the best 2 grammars after cleaning and tidying:

OLD PATTERNS DERIVED FROM THE BEST 2 GRAMMARS AT THE END OF PATTERN ID12, PHASE 2:

ID7792 (< 2 #4 w a l k >)*6

ID7793 (< 1 #6 w e >)*6

ID7794 (< 2 #8 r u n >)*6

ID7795 (< 1 #1 t h e y >)*6

ID7796 (< 3 #5 f a s t >)*4

ID7797 (< 3 #7 s l o w l y >)*4

ID7798 (< #2 < 1 > < 2 > >)*6

ID7799 (< #3 < 1 > < 2 > < 3 > >)*8

This is close to the 'right' answer except that the program has failed to detect 
that ID7798 is embedded in ID7799. And all the frequency values look right 
except for the frequency of ID7798, which should be 4.

%90 3/2/05

FURTHER NOTES ON SP71, V 7.10

At least part of the reason that the program does not find intermediate 
structure in the example from %89 can be seen from the way it learns from 
a parsing produced for the fifth New pattern, the first of the New 
patterns that has three words instead of two:

Learning from alignment ID442:

0             w e          r u n   f a s t 0
              | |          | | |          
1      < 1 #4 w e >        | | |           1
       | |        |        | | |          
2      | |        | < 2 #5 r u n >         2
       | |        | | |          |        
3 < #2 < 1        > < 2          > >       3

Patterns:

ID447 (< #34 f a s t >)*1

No patterns found for row 1.

No patterns found for row 2.

No patterns found for row 3.

At present, the program sees that all three Old patterns are fully matched 
and fails to realise that ID447 has not yet been fitted into an abstract 
pattern. A new version of SP71 (v 7.11) will be started to explore 
how this can be solved.

%91 6/2/05

NOTES ON SP71, V 7.11

This version attempts to take account of unmatched portions of New that are 
outside the main alignment by extending the existing learning mechanisms. This 
dose not result in the anticipated hierarchical structure and has been fiddly 
and complicated to program.

A neater and simpler idea may be to return to the learning processes in v 7.10 
and then take account of unmatched portions of New that are outside the main 
alignment (or alignments) at the stage when the program forms combinations of 
alignments. Here is an outline of what may work:

1 Modify the parsing process so that one alignment can only proceed from one 
cycle to the next if, in addition to its having all its CONTENTS symbols matched, 
all the New symbols within the scope of the alignment form a coherent hit 
sequence with no gaps between the New hit symbols. With this rule in place, 
one can be confident that learning that involves patterns *within* the scope 
of an alignment will only apply to the last-added Old pattern in an alignment, 
which is always the bottom pattern. There is no need to test whether higher-level 
Old patterns might be involved in learning.

2 With regard to unmatched New symbols that are *outside* the scope of any 
alignment, the program forms these into new encoded patterns and then creates 
an abstract pattern to tie together the newly-created patterns and references 
to the lowest-level patterns of the one or more alignments that have been formed. 
This technique can be applied to composite alignments as well as single alignments.

These things will be done in v 7.12.

%92 8/2/05

NOTES ON SP71, V 7.12

This has now been augmented as described in %92. But the program is still failing to 
find hierarchical structure in grammars although it does form hierarchical 
structures during learning. Here are some examples with this input:

[ 
    [
        (w e r u n)
        (w e w a l k)
        (t h e y r u n)
        (t h e y w a l k)
        (w e r u n f a s t)
    ]
    [
    ]
]

1 Learning from alignment ID454:

0             w e            r u n   f a s t 0
              | |            | | |          
1      < 1 #4 w e >          | | |           1
       | |        |          | | |          
2      | |        | < 2 3 #5 r u n >         2
       | |        | |   |          |        
3 < #6 < 1        > <   3          > >       3

Part patterns from New:

ID462 (< #34 f a s t >)*1

Context symbol 24 added to pattern ID439 (< 24 #6 < 1 > < 3 > >)*4

Context symbol 25 added to pattern ID462 (< 25 #34 f a s t >)*1

ID463 (< #35 < 24 > < 25 > >)*1

This example shows how the system can learn hiearchical structures. But for some 
reason that is not yet entirely clear, it does not recognise these hierarchical 
structures in the grammars that it forms.

2 The aggregation method also gives results like this:

Learning from alignment ID114:

0 t h e y r u n   0
          | | |  
1 < 2 #4  r u n > 1

Part patterns from New:

ID118 (< #15 t h e y >)*1

Context symbol 9 added to pattern ID118 (< 9 #15 t h e y >)*1

Context symbol 10 added to pattern ID105 (< 10 2 #4 r u n >)*1

ID119 (< #16 < 9 > < 10 > >)*1

3 And the method for processing an Old pattern gives results like this:

Learning from alignment ID116:

0 t h e y           r u n     0
                    | | |    
1            < 2 #4 r u n >   1
             | |          |  
2 < #5 < 1 > < 2          > > 2

Part patterns from New:

CONTENTS symbols of pattern ID120 match those of
pre-existing pattern ID118 (< 9 #15 t h e y >)*1

Part patterns for Old pattern in row 2 (alignment ID116):

ID121 (< 1 >)*1

ID122 (< 2 >)*1

Context symbol 1 added to pattern ID118 (< 1 9 #15 t h e y >)*1

Single reference pattern ID121 is deleted.

Single reference pattern ID122 is deleted.

CONTENTS symbols of pattern ID124 match those of
pre-existing pattern ID106 (< #5 < 1 > < 2 > >)*2

It would be useful if the abstract pattern created with ID114 was the same as 
as the abstract pattern created with ID116.

4 Again, the aggregation method gives different results in two cases where it 
should give the same results:

Learning from alignment ID224:

0 t h e y w a l k   0
          | | | |  
1 < 3 #3  w a l k > 1

Part patterns from New:

CONTENTS symbols of pattern ID236 match those of
pre-existing pattern ID216 (< 1 4 #1 t h e y >)*1

Start of aggregate_part_patterns_and_alignments().

Context symbol 14 added to pattern ID216 (< 14 1 4 #1 t h e y >)*1

Context symbol 15 added to pattern ID212 (< 15 3 #3 w a l k >)*1

ID237 (< #23 < 14 > < 15 > >)*1

End of aggregate_part_patterns_and_alignments().

and

Learning from alignment ID225:

0          t h e y w a l k 0
           | | | |        
1 < 1 4 #1 t h e y >       1

Part patterns from New:

CONTENTS symbols of pattern ID244 match those of
pre-existing pattern ID212 (< 15 3 #3 w a l k >)*1

Start of aggregate_part_patterns_and_alignments().

Context symbol 16 added to pattern ID216 (< 16 14 1 4 #1 t h e y >)*1

Context symbol 17 added to pattern ID212 (< 17 15 3 #3 w a l k >)*1

ID245 (< #24 < 16 > < 17 > >)*1

End of aggregate_part_patterns_and_alignments().

5 This example is problematic:

Learning from alignment ID455:

0        w e                       r u n   f a s t 0
         | |                       | | |          
1 < 1 #4 w e >                     | | |           1
                                   | | |          
2                         < 2 3 #5 r u n >         2
                          | |            |        
3              < #2 < 4 > < 2            > >       3

Part patterns from New:

CONTENTS symbols of pattern ID465 match those of
pre-existing pattern ID462 (< 25 #34 f a s t >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 3 (alignment ID455):

ID466 (< 4 >)*1

ID467 (< 2 >)*1

Single reference pattern ID466 is deleted.

Single reference pattern ID467 is deleted.

Context symbol 26 added to pattern ID462 (< 26 25 #34 f a s t >)*1

Context symbol 26 added to pattern ID470 (< 26 #36 >)*1

ID469 (< #37 < 4 > < 2 > < 26 > >)*1

End of process_old_pattern().

Questions and issues:

* The initial 'w e', with '< 1 #4 w e >' does not enter into learning at all but 
the trailing 'f a s t' does enter into the learning process. There may be a case 
for a rule that, in process_old_pattern(), the only New part patterns that are 
involved are those that fall within the scope of the Old pattern (meaning that 
leading and trailing unmatched portions of New would be excluded). 'Within the 
scope of the Old pattern' means that there must be a matched New symbol to the 
left and right of the given New part pattern and these matched New symbols must 
fall within the scope of the Old pattern (but see 7 below).

* aggregate_part_patterns_and_alignments() deals with all New part patterns that 
are outside the scope of any Old pattern which seems to confirm the rule just 
described.

process_old_pattern() will be changed in accordance with this rule.

6 Question: why is the program not recognising hierarchical structure in the 
grammars? The grammars are derived from FULL_A alignments so we need to look 
at those. For pattern ID5, the best alignments are:

ID531: (< #2 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > >)*1

ID534: (< 24 #6 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > >)*1

ID594: (< #2 < 32 4 27 1 #4 w e > < 2 3 #3 w a l k > >)*1

ID596: (< 24 #6 < 32 4 27 1 #4 w e > < 2 3 #3 w a l k > >)*1

ID666: (< #2 < 1 4 #1 t h e y > < 28 2 3 #5 r u n > >)*1

ID667: (< 24 #6 < 1 4 #1 t h e y > < 28 2 3 #5 r u n > >)*1

ID738: (< #2 < 1 4 #1 t h e y > < 2 3 #3 w a l k > >)*1

ID739: (< 24 #6 < 1 4 #1 t h e y > < 2 3 #3 w a l k > >)*1

ID811: (< #39 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > < 31 30 29 26 25 #34 f a s 
t > >)*1

ID813: (< #37 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > < 31 30 29 26 25 #34 f a s 
t > >)*1

ID816: (< #40 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > < 31 30 29 26 25 #34 f a s 
t > >)*1

ID819: (< #38 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > < 31 30 29 26 25 #34 f a s 
t > >)*1

The hierarchical parsing is not present in the set of full alignments from which the 
grammars are derived in spite of the fact that the necessary patterns are present 
in Old when parsing for Phase 2 is done:

ID436: (< 2 3 #3 w a l k >)*2

ID437: (< 32 4 27 1 #4 w e >)*2

ID438: (< 28 2 3 #5 r u n >)*2

ID439: (< 24 #6 < 1 > < 3 > >)*4

ID440: (< 1 4 #1 t h e y >)*2

ID462: (< 31 30 29 26 25 #34 f a s t >)*1

ID463: (< #35 < 24 > < 25 > >)*1

Since the relevant parsings are not present, it is not surprising that the hierarchical 
structure does not appear in the grammars.

The reason the hierarchical parsing does not appear is probably because the presence 
in the Old patterns of patterns like:

ID469: (< #37 < 4 > < 2 > < 26 > >)*1

ID473: (< #38 < 27 > < 28 > < 29 > >)*1

ID479: (< #39 < 4 > < 2 > < 30 > >)*1

ID485: (< #40 < 1 > < 3 > < 31 > >)*1

means that there are too many opportunities to form the non-hierarchical parsings. 
If more alignments were selected on each cycle, the hierarchical parsing should 
come in.

Looking more closely, we find that the program has recognised pattern 
ID439: (< 24 #6 < 1 > < 3 > >)*4 in the three-word sentence but the 
resulting alignment:

0                        w e               r u n                        f a s 0
                         | |               | | |                        | | |
1         < 32 4 27 1 #4 w e >             | | |                        | | | 1
          |         |        |             | | |                        | | |
2         |         |        | < 28 2 3 #5 r u n >                      | | | 2
          |         |        | |      |          |                      | | |
3         |         |        | |      |          | < 31 30 29 26 25 #34 f a s 3
          |         |        | |      |          |                           
4 < 24 #6 <         1        > <      3          >                            4


0 t     0
  |    
1 |     1
  |    
2 |     2
  |    
3 t >   3
       
4     > 4

is recognised as illegal and is deleted - so it cannot go on into cycle 3 and form 
part of an hierarchical parsing. This is the key reason why the program is not 
forming hierarchical parsings and not recognising hierarchical structures in its 
grammars.

If the last right bracket in row 4 were to be positioned immediately to the right 
of '< 28 2 3 #5 r u n >' in row 2, then the alignment would not be rejected as 
illegal and it could proceed to cycle 3. We need to look at why the last bracket 
is wrongly positioned and correct this.

When this fault is corrected, we get an hierarchical parsing like this:

NEW ALIGNMENT (PATTERN ID5 (ID5), CYCLE 3, PHASE 2)

ID914 : ID840 : ID468 : #2546 NSC = 5209.04, EC = 67.47, CR = 77.20, CD = 5141.57,
Absolute P = 0.00

0                              w e               r u n                      0
                               | |               | | |                     
1               < 32 4 27 1 #4 w e >             | | |                      1
                |         |        |             | | |                     
2               |         |        | < 28 2 3 #5 r u n >                    2
                |         |        | |      |          |                   
3               |         |        | |      |          |   < 31 30 29 26 25 3
                |         |        | |      |          |   |             | 
4       < 24 #6 <         1        > <      3          > > |             |  4
        | |                                              | |             | 
5 < #35 < 24                                             > <             25 5


0     f a s t     0
      | | | |    
1     | | | |     1
      | | | |    
2     | | | |     2
      | | | |    
3 #34 f a s t >   3
              |  
4             |   4
              |  
5             > > 5

and this alignment appears in the cumulative list of full alignments:

ID914: (< #35 < 24 #6 < 32 4 27 1 #4 w e > < 28 2 3 #5 r u n > > < 31 30 29 26 25 
#34 f a s t > >)*1

But none of the grammars are recognising this hierarchical structure.

7 On reflection, the proposed restriction that process_old_pattern() should only 
consider part New patterns that have hit New symbols on either side within the 
scope of the Old pattern (6 above) would prevent the method dealing sensibly 
with alignments like this:

Learning from alignment ID11:

0      w e w a l k 0
       | |        
1 < #1 w e r u n > 1

Part patterns from New:

ID16 (< #3 w a l k >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID11):

ID18 (< #4 w e >)*1

ID19 (< #5 r u n >)*1

Context symbol 1 added to pattern ID18 (< 1 #4 w e >)*1

Context symbol 2 added to pattern ID19 (< 2 #5 r u n >)*1

Context symbol 2 added to pattern ID16 (< 2 #3 w a l k >)*1

ID20 (< #6 < 1 > < 2 > >)*1

or this:

Learning from alignment ID116:

0 t h e y           r u n     0
                    | | |    
1            < 2 #4 r u n >   1
             | |          |  
2 < #5 < 1 > < 2          > > 2

Part patterns from New:

CONTENTS symbols of pattern ID120 match those of
pre-existing pattern ID118 (< 9 #15 t h e y >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 2 (alignment ID116):

ID121 (< 1 >)*1

ID122 (< 2 >)*1

Context symbol 1 added to pattern ID118 (< 1 9 #15 t h e y >)*1

Single reference pattern ID121 is deleted.

Single reference pattern ID122 is deleted.

CONTENTS symbols of pattern ID124 match those of
pre-existing pattern ID106 (< #5 < 1 > < 2 > >)*2

End of process_old_pattern().

There may still be a case for excluding part New patterns at the start or end 
of the alignment that do not fall opposite a part Old pattern.

%93 9/2/05

FURTHER NOTES ON SP71, V 7.12

Finally, the program has formed a plausible grammar with hierarchical structure!!! 
This is after process_old_pattern() was 'corrected' so that part New patterns which 
are at the beginning or end and are not opposite a part Old pattern are considered 
to be outside the scope of the alignment. This reduces the number of different 
non-hierarchical abstract patterns and gives the hierarchical parsings to come 
into view.

Here is the hierarchical grammar:

GRAMMAR GR196

Grammar GR196, derived from grammar GR121
and alignment ID807 (< #34 < 22 #6 < 27 4 24 1 #4 w e > < 25 2 3 #5 r u n > > < 26 23 #33 f a s t > >)*1

G = 10197.10, E = 274.21, score = 10471.31.

Grammar patterns:

ID451 (< 2 3 #3 w a l k >)*2

ID452 (< 27 4 24 1 #4 w e >)*3

ID453 (< 25 2 3 #5 r u n >)*3

ID454 (< 22 #6 < 1 > < 3 > >)*5

ID455 (< 1 4 #1 t h e y >)*2

ID477 (< 26 23 #33 f a s t >)*1

ID478 (< #34 < 22 > < 23 > >)*1

It is not given the lowest score for reasons that need looking at. The lowest score goes to:

GRAMMAR GR186

Grammar GR186, derived from grammar GR114
and alignment ID761 (< #2 < 27 4 24 1 #4 w e > < 25 2 3 #5 r u n > > < 26 23 #33 f a s t >)*1

G = 10154.65, E = 247.56, score = 10402.20.

Grammar patterns:

ID451 (< 2 3 #3 w a l k >)*2

ID452 (< 27 4 24 1 #4 w e >)*3

ID453 (< 25 2 3 #5 r u n >)*3

ID455 (< 1 4 #1 t h e y >)*2

ID461 (< #2 < 4 > < 2 > >)*5

ID477 (< 26 23 #33 f a s t >)*1

This balance may change when more three-word sentences are processed and the coding 
advantage of the hierarchical grammar should show more clearly. 

%94 10/2/05

FURTHER NOTES ON SP71, V 7.12

Possible reasons why the hierarchical grammar is not best in the examples in %93:

1 The best grammar has these scores: G = 10154.65, E = 247.56, score = 10402.20, 
while the hierarchical grammar has these scores: G = 10197.10, E = 274.21, score = 10471.31. 
In the hierarchical grammar, G is bigger, most likely because it has one extra pattern. 
But the best grammar also has a better (smaller) value for E and the reason for that 
is less obvious. Here are the two relevant alignments:

For the best grammar:

ID761 : ID750 : ID461 : #1925 NSC = 5262.41, EC = 55.44, CR = 94.93, CD = 5206.97,
Absolute P = 0.00

0                     w e               r u n                 f a s t   0
                      | |               | | |                 | | | |  
1      < 27 4 24 1 #4 w e >             | | |                 | | | |   1
       |    |             |             | | |                 | | | |  
2      |    |             | < 25 2 3 #5 r u n >               | | | |   2
       |    |             | |    |            |               | | | |  
3      |    |             | |    |            |   < 26 23 #33 f a s t > 3
       |    |             | |    |            |                        
4 < #2 <    4             > <    2            > >                       4

Number of unmatched code symbols = 11

For the hierarchical grammar:

ID807 : ID765 : ID478 : #2037 NSC = 5262.41, EC = 55.85, CR = 94.22, CD = 5206.55,
Absolute P = 0.00

0                              w e               r u n                 f a s 0
                               | |               | | |                 | | |
1               < 27 4 24 1 #4 w e >             | | |                 | | | 1
                |         |        |             | | |                 | | |
2               |         |        | < 25 2 3 #5 r u n >               | | | 2
                |         |        | |      |          |               | | |
3               |         |        | |      |          |   < 26 23 #33 f a s 3
                |         |        | |      |          |   |    |           
4       < 22 #6 <         1        > <      3          > > |    |            4
        | |                                              | |    |           
5 < #34 < 22                                             > <    23           5


0 t     0
  |    
1 |     1
  |    
2 |     2
  |    
3 t >   3
    |  
4   |   4
    |  
5   > > 5

Number of unmatched code symbols = 11

The number of unmatched ID symbols is the same in both cases so the difference in 
E values must be down to differences in weightings and E values from other parsings.

The best grammar is derived from GR114 which has these values:
G = 7722.39, E = 137.71, score = 7860.10, while the hierarchical grammar is derived 
from GR121 which has these values: G = 7728.49, E = 156.85, score = 7885.34. So 
the advantage is also in the precursor grammars, which are:

GRAMMAR GR114, derived from grammar GR105 and alignment:
ID702 (< #2 < 1 4 #1 t h e y > < 2 3 #3 w a l k > >)*1

G = 7722.39, E = 137.71, score = 7860.10.

Grammar patterns:

ID452 (< 27 4 24 1 #4 w e >)*3

ID453 (< 25 2 3 #5 r u n >)*3

ID461 (< #2 < 4 > < 2 > >)*5

ID451 (< 2 3 #3 w a l k >)*2

ID455 (< 1 4 #1 t h e y >)*2

and

GRAMMAR GR121, derived from grammar GR109 and alignment:
ID703 (< 22 #6 < 1 4 #1 t h e y > < 2 3 #3 w a l k > >)*1

G = 7728.49, E = 156.85, score = 7885.34.

Grammar patterns:

ID452 (< 27 4 24 1 #4 w e >)*3

ID453 (< 25 2 3 #5 r u n >)*3

ID454 (< 22 #6 < 1 > < 3 > >)*5

ID451 (< 2 3 #3 w a l k >)*2

ID455 (< 1 4 #1 t h e y >)*2

The critical difference is between ID461 (< #2 < 4 > < 2 > >)*5 and 
ID454 (< 22 #6 < 1 > < 3 > >)*5. ID454 has 2 ID symbols while ID461 has 
only 1. Since these two patterns are equivalent, it would be useful to know 
why the program has made two equivalent patterns and how it might be modified 
to avoid this.

2 To avoid confusing changes in numbering, the tidy_up_code_symbols() method 
has been excluded from the program. Also, copying of patterns when the two 
best grammars are merged is suppressed. In this case, GR114 is:

GRAMMAR GR114, derived from grammar GR105 and alignment:
ID669 (< #16 < 1 9 #15 t h e y > < 10 2 #3 w a l k > >)*1

G = 7722.39, E = 137.71, score = 7860.10.

Grammar patterns:

ID17 (< 27 9 24 1 #4 w e >)*3

ID18 (< 25 10 2 #5 r u n >)*3

ID108 (< #16 < 9 > < 10 > >)*5

ID15 (< 10 2 #3 w a l k >)*2

ID107 (< 1 9 #15 t h e y >)*2

and GR121 is:

GRAMMAR GR121, derived from grammar GR109 and alignment:
ID670 (< 22 #6 < 1 9 #15 t h e y > < 10 2 #3 w a l k > >)*1

G = 7728.49, E = 156.85, score = 7885.34.

Grammar patterns:

ID17 (< 27 9 24 1 #4 w e >)*3

ID18 (< 25 10 2 #5 r u n >)*3

ID19 (< 22 #6 < 1 > < 2 > >)*5

ID15 (< 10 2 #3 w a l k >)*2

ID107 (< 1 9 #15 t h e y >)*2

So the two 'critical' patterns are ID108 (< #16 < 9 > < 10 > >)*5 and 
ID19 (< 22 #6 < 1 > < 2 > >)*5. As before, the one leading to the hierarchical 
grammar has two ID symbols while the one leading to the best grammar has 
only one. Here are the origins of these two patterns:

ID19:

Learning from alignment ID10:

0      w e w a l k 0
       | |        
1 < #1 w e r u n > 1

Part patterns from New:

ID15 (< #3 w a l k >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID10):

ID17 (< #4 w e >)*1

ID18 (< #5 r u n >)*1

Context symbol 1 added to pattern ID17 (< 1 #4 w e >)*1

Context symbol 2 added to pattern ID18 (< 2 #5 r u n >)*1

Context symbol 2 added to pattern ID15 (< 2 #3 w a l k >)*1

ID19 (< #6 < 1 > < 2 > >)*1

and ID108:

Learning from alignment ID103:

0 t h e y r u n   0
          | | |  
1 < 2 #5  r u n > 1

Part patterns from New:

ID107 (< #15 t h e y >)*1

Start of aggregate_part_patterns_and_alignments().

Context symbol 9 added to pattern ID107 (< 9 #15 t h e y >)*1

Context symbol 10 added to pattern ID18 (< 10 2 #5 r u n >)*1

ID108 (< #16 < 9 > < 10 > >)*1

It is not obvious how to prevent the program forming equivalent abstract 
patterns like these. But it should not matter on the broad scale because 
grammars containing two equivalent patterns are likely to score worse 
than ones with only one and so the latter kinds of grammar should win 
overall.

RESULTS FOR SP71, V 7.12 WITH LARGER SAMPLE

With this input:

[ 
    [
        (w e r u n)
        (w e w a l k)
        (t h e y r u n)
        (t h e y w a l k)
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (t h e y r u n f a s t)
        (t h e y r u n s l o w l y)
        (t h e y w a l k f a s t)
        (t h e y w a l k s l o w l y)
    ]
    [
    ]
]

the best two grammars formed by the program are:

GRAMMAR GR1315, derived from grammar GR1215 and alignment:
ID6353 (< 39 #16 < 194 189 186 184 9 #15 t h e y > < 187 10 #3 w a l k > > 
< 188 179 40 #54 s l o w l y >)*1

G = 12794.73, E = 712.79, score = 13507.52.

Grammar patterns:

ID22 (< 187 10 #3 w a l k >)*6

ID24 (< 9 #4 w e >)*6

ID25 (< 10 #5 r u n >)*6

ID114 (< 194 189 186 184 9 #15 t h e y >)*6

ID115 (< 39 #16 < 9 > < 10 > >)*12

ID451 (< 23 #33 f a s t >)*4

ID811 (< 188 179 40 #54 s l o w l y >)*4

GRAMMAR GR1306, derived from grammar GR1216 and alignment:
ID6420 (< #55 < 39 #16 < 194 189 186 184 9 #15 t h e y > < 187 10 #3 w a l k > > 
< 188 179 40 #54 s l o w l y > >)*1

G = 12830.42, E = 694.16, score = 13524.59.

Grammar patterns:

ID22 (< 187 10 #3 w a l k >)*6

ID24 (< 9 #4 w e >)*6

ID25 (< 10 #5 r u n >)*6

ID114 (< 194 189 186 184 9 #15 t h e y >)*6

ID115 (< 39 #16 < 9 > < 10 > >)*12

ID451 (< 23 #33 f a s t >)*4

ID811 (< 188 179 40 #54 s l o w l y >)*4

ID812 (< #55 < 39 > < 40 > >)*4

The second-best grammar is hierarchical!

As before, the hierarchical grammar has a larger G because it has an extra 
pattern (the G values are 12794.73 and 12830.42). But it has a smaller E 
value, presumably because the hierarchical structure allows the New patterns 
to be encoded more efficiently (the two values are 712.79 and 694.16). The 
two scores (13507.52 and 13524.59) are close. These results are obtained 
with a cost_factor of 100.00.

Increasing the size of the cost_factor to 1000 still results in the 
hierarchical grammar coming second because the E values are the same and 
the G values, although larger, have the same relative sizes.

Changes in cost_factor do not seem to put the hierarchical grammar at 
the top. When the cost factor is reduced to 5, other less plausible 
grammars are produced.

%95 10/2/05

FURTHER NOTES ON SP71, V 7.12

With this input:

[ 
    [
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (t h e y r u n f a s t)
        (t h e y r u n s l o w l y)
        (t h e y w a l k f a s t)
        (t h e y w a l k s l o w l y)
        (w e r u n)
        (w e w a l k)
        (t h e y r u n)
        (t h e y w a l k)
    ]
    [
    ]
]

the program creates these best three grammmars:

GRAMMAR GR5067, derived from grammar GR5009 and alignment:
ID12033 (< #249 < 193 #247 t h e > < 194 186 #235 y > > 
< 181 179 150 149 #21 w a l k >)*1

G = 13747.92, E = 710.89, score = 14458.81.

Grammar patterns:

ID156 (< 181 179 150 149 #21 w a l k >)*6

ID158 (< 148 13 #22 w e >)*6

ID159 (< 150 149 #23 r u n >)*6

ID160 (< 15 #24 f a s t >)*4

ID921 (< 15 #71 s l o w l y >)*4

ID6776 (< #185 < 148 > < 149 > >)*12

ID10737 (< 194 186 #235 y >)*8

ID10752 (< 193 #247 t h e >)*6

ID10757 (< #249 < 193 > < 194 > >)*8

GRAMMAR GR5068, derived from grammar GR5010 and alignment:
ID12033 (< #249 < 193 #247 t h e > < 194 186 #235 y > > 
< 181 179 150 149 #21 w a l k >)*1

G = 13747.92, E = 710.89, score = 14458.81.

Grammar patterns:

ID156 (< 181 179 150 149 #21 w a l k >)*6

ID158 (< 148 13 #22 w e >)*6

ID159 (< 150 149 #23 r u n >)*6

ID160 (< 15 #24 f a s t >)*4

ID921 (< 15 #71 s l o w l y >)*4

ID6782 (< #187 < 13 > < 150 > >)*12

ID10737 (< 194 186 #235 y >)*8

ID10752 (< 193 #247 t h e >)*6

ID10757 (< #249 < 193 > < 194 > >)*8

GRAMMAR GR5099, derived from grammar GR5017 and alignment:
ID12036 (< #185 < 182 180 178 148 13 #78 t h e y > 
< 181 179 150 149 #21 w a l k > >)*1

G = 13716.25, E = 752.74, score = 14468.99.

Grammar patterns:

ID156 (< 181 179 150 149 #21 w a l k >)*6

ID158 (< 148 13 #22 w e >)*6

ID159 (< 150 149 #23 r u n >)*6

ID160 (< 15 #24 f a s t >)*4

ID921 (< 15 #71 s l o w l y >)*4

ID1951 (< 182 180 178 148 13 #78 t h e y >)*6

ID6776 (< #185 < 148 > < 149 > >)*12

Somewhat as expected, none of them are hierarchical (in the sense 
that none of them have the three levels we are looking for).

It is a bit puzzling why 't h e y' is broken into two pieces in the 
first two grammars but not in the third. It may have something to do 
with the rather large number of ID symbols for ID1951 in the third 
grammar compared with the relative few for the three patterns:

ID10737 (< 194 186 #235 y >)*8

ID10752 (< 193 #247 t h e >)*6

ID10757 (< #249 < 193 > < 194 > >)*8

Also, it is not entirely clear why the program is not finding plausible 
hierarchical grammars because, in its learning phase, it is making the 
right kinds of structures as can be seen with pattern ID9:

Learning from alignment ID6746:

0                w e               r u n            0
                 | |               | | |           
1       < 13 #22 w e >             | | |            1
        | |          |             | | |           
2       | |          | < 77 14 #23 r u n >          2
        | |          | |    |            |         
3 < #25 < 13         > <    14           > < 15 > > 3

Part patterns from New:

Start of process_old_pattern().

Part patterns for Old pattern in row 3 (alignment ID6746):

ID6754 (< #182 < 13 > < 14 > >)*1

ID6755 (< 15 >)*1

Context symbol 145 added to pattern ID6754 (< 145 #182 < 13 > < 14 > >)*1

Single reference pattern ID6755 is deleted.

ID6756 (< #183 < 145 > < 15 > >)*1

End of process_old_pattern().

and it is creating corresponding full alignments in Phase 2:

ID6911: (< #183 < 145 #182 < 148 76 146 13 #22 w e > 
< 153 150 149 147 77 14 #23 r u n > > < 78 15 #24 f a s t > >)*1

%96 14/2/05

FURTHER NOTES ON SP71, V 7.12

As noted in %95, the program forms 'correct' hierarchical patterns when 
the small sentences are presented after the larger ones. But it is still 
failing to find hierarchical grammars. Here are some possible reasons.

A test input file has been prepared like this:

[ 
    [
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (t h e y r u n f a s t)
        (t h e y r u n s l o w l y)
        (t h e y w a l k f a s t)
        (t h e y w a l k s l o w l y)
        (w e r u n)
    ]
    [
    ]
]

When we get to Phase 2 of the processing of the 9th pattern ('w e r u n'), 
we get one 'correct' full parsing like this:

SELECTED ALIGNMENT (PATTERN ID2 (ID9), CYCLE 3, PHASE 2)                       
                                                                               
ID7101: NSC = 6988.50, EC = 83.57, CR = 83.63, CD = 6904.94,                   
Absolute P = 6.98833677674e-026                                                
                                                                               
0                                       w e                               r u 0
                                        | |                               | |  
1                   < 148 76 146 13 #22 w e >                             | | 1
                    |            |          |                             | |  
2                   |            |          | < 153 150 149 147 77 14 #23 r u 2
                    |            |          | |                    |           
3                   |            |          | |                    |          3
                    |            |          | |                    |           
4        < 145 #182 <            13         > <                    14         4
         |  |                                                                  
5 < #183 < 145                                                                5
                                                                               
                                                                               
0 n                     s l o w l y     0                                      
  |                     | | | | | |                                            
1 |                     | | | | | |     1                                      
  |                     | | | | | |                                            
2 n >                   | | | | | |     2                                      
    |                   | | | | | |                                            
3   |   < 144 78 15 #71 s l o w l y >   3                                      
    |   |        |                  |                                          
4   > > |        |                  |   4                                      
      | |        |                  |                                          
5     > <        15                 > > 5                                      

But the program fails to find the equivalent parsing for 'w e r u n f a s t' even 
though 'f a s t' has the context symbol '15' in the pattern 
ID160 (< #24 f a s t >)*1.

In broad terms, the reason seems to be that there are so many reasonably plausible 
alternatives that the 'correct' parsing is overwhelmed. Here are some indicative 
parsings with the current parameters:

COMPOSITE ALIGNMENT (PATTERN ID1 (ID9), CYCLE 1, PHASE 2)                      
                                                                               
ID6820: NSC = 6301.56, EC = 83.20, CR = 75.74, CD = 6218.36,                   
Absolute P = 8.9900377241e-026                                                 
                                                                               
0                     w e                               r u n               f 0
                      | |                               | | |               |  
1 < 148 76 146 13 #22 w e >                             | | |               | 1
                                                        | | |               |  
2                           < 153 150 149 147 77 14 #23 r u n >             | 2
                                                                            |  
3                                                               < 78 15 #24 f 3
                                                                               
                                                                               
0 a s t   0                                                                    
  | | |                                                                        
1 | | |   1                                                                    
  | | |                                                                        
2 | | |   2                                                                    
  | | |                                                                        
3 a s t > 3                                                                    

This composite alignment is a necessary precursor to the 'correct' alignment. 
But in the next cycle, the program finds alignments like these:

ID6831: NSC = 6301.56, EC = 73.10, CR = 86.20, CD = 6228.46,                   
Absolute P = 9.86909390439e-023                                                
                                                                               
0                           w e                               r u n           0
                            | |                               | | |            
1       < 148 76 146 13 #22 w e >                             | | |           1
        |     |                 |                             | | |            
2       |     |                 | < 153 150 149 147 77 14 #23 r u n >         2
        |     |                 | |                 |               |          
3       |     |                 | |                 |               | < 78 15 3
        |     |                 | |                 |               | | |      
4 < #85 <     76                > <                 77              > < 78    4
                                                                               
                                                                               
0     f a s t     0                                                            
      | | | |                                                                  
1     | | | |     1                                                            
      | | | |                                                                  
2     | | | |     2                                                            
      | | | |                                                                  
3 #24 f a s t >   3                                                            
              |                                                                
4             > > 4                                                            

and

ID6834: NSC = 6301.56, EC = 74.89, CR = 84.15, CD = 6226.67,                   
Absolute P = 2.86242274375e-023                                                
                                                                               
0                           w e                               r u n           0
                            | |                               | | |            
1       < 148 76 146 13 #22 w e >                             | | |           1
        |            |          |                             | | |            
2       |            |          | < 153 150 149 147 77 14 #23 r u n >         2
        |            |          | |                    |            |          
3       |            |          | |                    |            | < 78 15 3
        |            |          | |                    |            | |    |   
4 < #25 <            13         > <                    14           > <    15 4
                                                                               
                                                                               
0     f a s t     0                                                            
      | | | |                                                                  
1     | | | |     1                                                            
      | | | |                                                                  
2     | | | |     2                                                            
      | | | |                                                                  
3 #24 f a s t >   3                                                            
              |                                                                
4             > > 4                                                            

and

ID6840: NSC = 6301.56, EC = 78.04, CR = 80.74, CD = 6223.52,                   
Absolute P = 3.20831971279e-024                                                
                                                                               
0                            w e                               r u n          0
                             | |                               | | |           
1        < 148 76 146 13 #22 w e >                             | | |          1
         |            |          |                             | | |           
2        |            |          | < 153 150 149 147 77 14 #23 r u n >        2
         |            |          | |      |                          |         
3        |            |          | |      |                          |   < 78 3
         |            |          | |      |                          |         
4 < #187 <            13         > <     150                         > >      4
                                                                               
                                                                               
0        f a s t   0                                                           
         | | | |                                                               
1        | | | |   1                                                           
         | | | |                                                               
2        | | | |   2                                                           
         | | | |                                                               
3 15 #24 f a s t > 3                                                           
                                                                               
4                  4                                                           

and

ID6841: NSC = 6301.56, EC = 79.20, CR = 79.56, CD = 6222.36,                   
Absolute P = 1.43840603586e-024                                                
                                                                               
0                            w e                               r u n          0
                             | |                               | | |           
1        < 148 76 146 13 #22 w e >                             | | |          1
         |  |                    |                             | | |           
2        |  |                    | < 153 150 149 147 77 14 #23 r u n >        2
         |  |                    | |          |                      |         
3        |  |                    | |          |                      |   < 78 3
         |  |                    | |          |                      |         
4 < #185 < 148                   > <         149                     > >      4
                                                                               
                                                                               
0        f a s t   0                                                           
         | | | |                                                               
1        | | | |   1                                                           
         | | | |                                                               
2        | | | |   2                                                           
         | | | |                                                               
3 15 #24 f a s t > 3                                                           

but it fails to find the parsing which would be like ID6840 but with 
ID6756 (< #183 < 145 > < 15 > >)*1 in the bottom row.

Possible solutions:

1 Increase the number of alignments that are selected on each cycle.

2 Find some way of reducing the creation of abstract patterns that are 
distributionally equivalent or nearly so, such as:

ID162: (< #25 < 13 > < 14 > < 15 > >)*8
ID5108: (< #180 < 142 > < 143 > < 144 > >)*1
ID1965: (< #85 < 76 > < 77 > < 78 > >)*2

with

ID158: (< 148 76 146 13 #22 w e >)*4
ID1951: (< 142 76 13 #78 t h e y >)*4
ID156: (< 143 14 #21 w a l k >)*4
ID159: (< 153 150 149 147 77 14 #23 r u n >)*4
ID160: (< 78 15 #24 f a s t >)*4
ID921: (< 144 78 15 #71 s l o w l y >)*4

or

ID6754: (< 145 #182 < 13 > < 14 > >)*1
ID6763: (< #184 < 146 > < 147 > >)*1                                  
ID6776: (< #185 < 148 > < 149 > >)*1

with the same patterns as above.

3 The number of equivalent or nearly-equivalent patterns may be reduced if the 
program selects only *one* best grammar at the end of processing each 
New pattern instead of two as at present.

4 Here is an example of how one of the near-equivalent abstract patterns 
is created:

Learning from alignment ID6740:                                      
                                                                     
0 w e         r u n   0                                              
              | | |                                                  
1 < 77 14 #23 r u n > 1                                              
                                                                     
Part patterns from New:                                              
                                                                     
CONTENTS symbols of pattern ID6762 match those of                    
pre-existing pattern ID158 (< 13 #22 w e >)*4                        
                                                                     
Start of aggregate_part_patterns_and_alignments().                   
                                                                     
Context symbol 146 added to pattern ID158 (< 146 13 #22 w e >)*4     
                                                                     
Context symbol 147 added to pattern ID159 (< 147 77 14 #23 r u n >)*4
                                                                     
ID6763 (< #184 < 146 > < 147 > >)*1                                  
                                                                     
End of aggregate_part_patterns_and_alignments().                     
                                                                     
It is possible that it might not be necessary to create ID6763 if a search 
could be made to see if there is an abstract pattern that fits this 
composite pattern:

             w e                   r u n
             | |                   | | |
< 146 13 #22 w e >                 | | |
                                   | | |
                   < 147 77 14 #23 r u n >

5 When the number of alignments that are selected on each cycle is increased 
and only one grammar is selected on each cycle, then the 'correct' parsings 
are formed in Phase 2 of pattern ID9. But for some reason, the program is 
still not forming 'correct' hierarchical grammars. 

%97 21/2/05

FURTHER NOTES ON SP71, V 7.12

The program is producing identical grammars but with different scores. 
For example, it produces:

GRAMMAR GR5262 (PATTERN ID9, PHASE 2)                                                   
derived from grammar GR5188 and alignment:                                              
ID6312 (< #207 < 192 #206 < 195 193 13 #22 w e > 
< 200 197 196 194 14 #23 r u n > > < 15
#68 s l o w l y > >)*1                                                                  
                                                                                        
G = 9810.91, E = 161.87, score = 9972.78.                                               
                                                                                        
Grammar patterns:                                                                       
                                                                                        
ID148 (< 195 193 13 #22 w e >)*5                                                        
                                                                                        
ID149 (< 200 197 196 194 14 #23 r u n >)*5                                              
                                                                                        
ID150 (< 15 #24 f a s t >)*4                                                            
                                                                                        
ID6034 (< 192 #206 < 13 > < 14 > >)*9                                                   
                                                                                        
ID853 (< 15 #68 s l o w l y >)*4                                                        
                                                                                        
ID6036 (< #207 < 192 > < 15 > >)*8                                                      

and

GRAMMAR GR5265 (PATTERN ID9, PHASE 2)                                                   
derived from grammar GR5184 and alignment:                                              
ID6312 (< #207 < 192 #206 < 195 193 13 #22 w e > 
< 200 197 196 194 14 #23 r u n > > < 15 #68 s l o w l y > >)*1                                                                  
                                                                                        
G = 9810.91, E = 157.75, score = 9968.65.                                               
                                                                                        
Grammar patterns:                                                                       
                                                                                        
ID148 (< 195 193 13 #22 w e >)*5                                                        
                                                                                        
ID149 (< 200 197 196 194 14 #23 r u n >)*5                                              
                                                                                        
ID150 (< 15 #24 f a s t >)*4                                                            
                                                                                        
ID6034 (< 192 #206 < 13 > < 14 > >)*9                                                   
                                                                                        
ID6036 (< #207 < 192 > < 15 > >)*8                                                      
                                                                                        
ID853 (< 15 #68 s l o w l y >)*4                                                        

The difference in scores is due to differences in E values and these are due to 
differences in the alignments from which the grammars were derived.

GR5262 was derived from GR5188:

GRAMMAR GR5188 (PATTERN ID9, PHASE 2)                                                    
derived from grammar NULL and alignment:                                                 
ID6103 (< 192 #206 < 195 193 13 #22 w e > < 200 197 196 194 14 #23 r u n > > 
< 15 #24 f a s t >)*1                                                                                 
                                                                                         
G = 6087.19, E = 83.00, score = 6170.19.                                                 
                                                                                         
Grammar patterns:                                                                        
                                                                                         
ID148 (< 195 193 13 #22 w e >)*5                                                         
                                                                                         
ID149 (< 200 197 196 194 14 #23 r u n >)*5                                               
                                                                                         
ID150 (< 15 #24 f a s t >)*4                                                             
                                                                                         
ID6034 (< 192 #206 < 13 > < 14 > >)*9                                                    

and GR5265 was derived from GR5184:

GRAMMAR GR5184 (PATTERN ID9, PHASE 2)                                                   
derived from grammar NULL and alignment:                                                
ID6155 (< #207 < 192 #206 < 195 193 13 #22 w e > < 200 197 196 194 14 #23 r u n > > 
< 15 #24 f a s t > >)*1                                                                      
                                                                                        
G = 6117.98, E = 78.87, score = 6196.85.                                                
                                                                                        
Grammar patterns:                                                                       
                                                                                        
ID148 (< 195 193 13 #22 w e >)*5                                                        
                                                                                        
ID149 (< 200 197 196 194 14 #23 r u n >)*5                                              
                                                                                        
ID150 (< 15 #24 f a s t >)*4                                                            
                                                                                        
ID6034 (< 192 #206 < 13 > < 14 > >)*9                                                   
                                                                                        
ID6036 (< #207 < 192 > < 15 > >)*8                                                      

GR5188 is derived from an alignment (ID6103) that is contained within the alignment 
from which GR5184 was compiled (ID6155).

During the process of compiling grammars, there seems to be a case for excluding 
from consideration any alignment that is contained within another alignment for a 
given pattern from New. This should help to simplify the process of compiling 
grammars and should reduce the incidence of identical grammars derived via different 
routes and identical grammars with different scores.

This will be attempted in v 7.13.

%98 23/2/05

NOTES ON SP71, V 7.13

The program is forming similar abstract patterns by alternative routes:

Learning from alignment ID130:                                 
                                                               
0      w e w a l k f a s t   0                                 
       | |         | | | |                                     
1 < #1 w e r u n   f a s t > 1                                 
                                                               
Part patterns from New:                                        
                                                               
ID169 (< #25 w a l k >)*1                                      
                                                               
Start of process_old_pattern().                                
                                                               
Part patterns for Old pattern in row 1 (alignment ID130):      
                                                               
ID171 (< #26 w e >)*1                                          
                                                               
ID172 (< #27 r u n >)*1                                        
                                                               
ID173 (< #28 f a s t >)*1                                      
                                                               
Context symbol 14 added to pattern ID171 (< 14 #26 w e >)*1    
                                                               
Context symbol 15 added to pattern ID172 (< 15 #27 r u n >)*1  
                                                               
Context symbol 15 added to pattern ID169 (< 15 #25 w a l k >)*1
                                                               
Context symbol 16 added to pattern ID173 (< 16 #28 f a s t >)*1
                                                               
ID175 (< #29 < 14 > < 15 > < 16 > >)*1                         
                                                               
and:

Learning from alignment ID1018:                                     
                                                                    
0      w e w a l k s l o w l y   0                                  
       | |         | | | | | |                                      
1 < #2 w e r u n   s l o w l y > 1                                  
                                                                    
Part patterns from New:                                             
                                                                    
CONTENTS symbols of pattern ID1131 match those of                   
pre-existing pattern ID169 (< 15 #25 w a l k >)*1                   
                                                                    
Start of process_old_pattern().                                     
                                                                    
Part patterns for Old pattern in row 1 (alignment ID1018):          
                                                                    
CONTENTS symbols of pattern ID1133 match those of                   
pre-existing pattern ID171 (< 57 14 #26 w e >)*3                    
                                                                    
CONTENTS symbols of pattern ID1134 match those of                   
pre-existing pattern ID172 (< 15 #27 r u n >)*2                     
                                                                    
ID1135 (< #63 s l o w l y >)*1                                      
                                                                    
Context symbol 59 added to pattern ID171 (< 59 57 14 #26 w e >)*3   
                                                                    
Context symbol 60 added to pattern ID172 (< 60 15 #27 r u n >)*2    
                                                                    
Context symbol 60 added to pattern ID169 (< 60 15 #25 w a l k >)*1  
                                                                    
Context symbol 61 added to pattern ID1135 (< 61 #63 s l o w l y >)*1
                                                                    
ID1137 (< #64 < 59 > < 60 > < 61 > >)*1                             

These two abstract patterns then lead to two alternative hierarchical 
structures via two different routes:

Learning from alignment ID9179:                                          
                                                                         
0                   w e                       r u n            0         
                    | |                       | | |                      
1       < 59 14 #26 w e >                     | | |            1         
        | |             |                     | | |                      
2       | |             | < 193 152 60 15 #27 r u n >          2         
        | |             | |         |               |                    
3 < #64 < 59            > <         60              > < 61 > > 3         
                                                                         
Part patterns from New:                                                  
                                                                         
Start of process_old_pattern().                                          
                                                                         
Part patterns for Old pattern in row 3 (alignment ID9179):               
                                                                         
ID9202 (< #213 < 59 > < 60 > >)*1                                        
                                                                         
ID9203 (< 61 >)*1                                                        
                                                                         
Context symbol 232 added to pattern ID9202 (< 232 #213 < 59 > < 60 > >)*1
                                                                         
Single reference pattern ID9203 is deleted.                              
                                                                         
ID9204 (< #214 < 232 > < 61 > >)*1                                       

and:

Learning from alignment ID9180:                                          
                                                                         
0                   w e                       r u n            0         
                    | |                       | | |                      
1       < 59 14 #26 w e >                     | | |            1         
        |    |          |                     | | |                      
2       |    |          | < 193 152 60 15 #27 r u n >          2         
        |    |          | |            |            |                    
3 < #29 <    14         > <            15           > < 16 > > 3         
                                                                         
Part patterns from New:                                                  
                                                                         
Start of process_old_pattern().                                          
                                                                         
Part patterns for Old pattern in row 3 (alignment ID9180):               
                                                                         
ID9207 (< #215 < 14 > < 15 > >)*1                                        
                                                                         
ID9208 (< 16 >)*1                                                        
                                                                         
Context symbol 233 added to pattern ID9207 (< 233 #215 < 14 > < 15 > >)*1
                                                                         
Single reference pattern ID9208 is deleted.                              
                                                                         
ID9209 (< #216 < 233 > < 16 > >)*1                                       

FURTHER NOTES

1 When we trace through the compiling of grammars, we find that 7 'correct' grammars 
are created derived from alignments like: ID10561 (< #214 < 232 #213 < 192 151 1
< 238 231 153 61 16 #28 f a s t > >)*1

but the last of these does not proceed to be a basis for any later grammar because 
of the GRAMMAR_LIMIT cut-off of 30. As the tree of alternative grammars expands, 
the cut-off becomes progressively more severe. There may be a case for expressing 
the cut-off as a percentage of the available grammars rather than an absolute number.

2 With the input sentences as they are now, the best grammar found is:

GRAMMAR GR13615 (PATTERN ID9, PHASE 2)           
derived from grammar GR13435 and alignment:      
ID10837 (< 239 234 #217 w > < 240 235 #219 e > < 
                                                 
G = 13663.67, E = 1203.49, score = 14867.16.     
                                                 
Grammar patterns:                                
                                                 
ID169 (< 193 152 60 15 #25 w a l k >)*4          
                                                 
ID172 (< 245 242 237 193 152 60 15 #27 r u n >)*5
                                                 
ID173 (< 238 231 153 61 16 #28 f a s t >)*4      
                                                 
ID1135 (< 243 229 194 61 #63 s l o w l y >)*4    
                                                 
ID9215 (< 239 234 #217 w >)*5                    
                                                 
ID9216 (< 239 234 #218 t h >)*4                  
                                                 
ID9217 (< 240 235 #219 e >)*9                    
                                                 
ID9218 (< 241 236 #220 y >)*4                    

The reason for the fragmentation of 'w e' and 't h e y' seems to be that they 
both contain 'e' and, with a cost factor of 100.0, it makes sense to share this 
DATA_SYMBOL between the two words. This probably would not happen if we used 
'w e' and 'y o u'.

After this change, the best grammar is:

GRAMMAR GR11489 (PATTERN ID9, PHASE 2)                                           
derived from grammar GR11251 and alignment:                                      
ID10042 (< 170 210 207 204 59 14 #26 w e > < 211 208 205 171 60 15 #27 r u n >)*1
                                                                                 
G = 13097.82, E = 910.07, score = 14007.88.                                      
                                                                                 
Grammar patterns:                                                                
                                                                                 
ID169 (< 171 60 15 #25 w a l k >)*4                                              
                                                                                 
ID171 (< 170 210 207 204 59 14 #26 w e >)*5                                      
                                                                                 
ID172 (< 211 208 205 171 60 15 #27 r u n >)*5                                    
                                                                                 
ID173 (< 209 201 16 #28 f a s t >)*4                                             
                                                                                 
ID1135 (< 206 199 172 61 #63 s l o w l y >)*4                                    
                                                                                 
ID2144 (< 207 204 170 59 14 #78 y o u >)*4                                       
                                                                                 
ID6480 (< #177 < 170 > < 171 > < 172 > >)*4                                      

%99 24/2/05

FURTHER NOTES ON SP71, V 7.13

The program is forming 'correct' hierarchical structures and is incorporating 
them into grammars, but these grammars are receiving relative high (poor) scores 
and they are getting eliminated from the search before the final list of grammars 
is formed. A likely reason for this is that the E value associated with each 
full alignment is unnecessarily high. For example, compare this alignment:

ID8998: NSC = 5892.22, EC = 98.82, CR = 59.63, CD = 5793.40,                   
Absolute P = 1.78836529181e-030                                                
                                                                               
0                                               w e                           0
                                                | |                            
1                   < 170 210 207 204 59 14 #26 w e >                         1
                    |                 |             |                          
2                   |                 |             | < 211 208 205 171 60 15 2
                    |                 |             | |                 |      
3                   |                 |             | |                 |     3
                    |                 |             | |                 |      
4        < 202 #203 <                 59            > <                 60    4
         |  |                                                                  
5 < #204 < 202                                                                5
                                                                               
                                                                               
0     r u n                          s l o w l y     0                         
      | | |                          | | | | | |                               
1     | | |                          | | | | | |     1                         
      | | |                          | | | | | |                               
2 #27 r u n >                        | | | | | |     2                         
            |                        | | | | | |                               
3           |   < 206 199 172 61 #63 s l o w l y >   3                         
            |   |             |                  |                             
4           > > |             |                  |   4                         
              | |             |                  |                             
5             > <             61                 > > 5                         

with this one:

ID8936: NSC = 5892.22, EC = 99.06, CR = 59.48, CD = 5793.16,                    
Absolute P = 1.50971645409e-030                                                 
                                                                                
0                                   w e                               r u n   0 
                                    | |                               | | |     
1       < 170 210 207 204 59 14 #26 w e >                             | | |   1 
        |                 |             |                             | | |     
2       |                 |             | < 211 208 205 171 60 15 #27 r u n > 2 
        |                 |             | |                 |               |   
3       |                 |             | |                 |               | 3 
        |                 |             | |                 |               |   
4 < #64 <                 59            > <                 60              > 4 
                                                                                
                                                                                
0                      s l o w l y     0                                        
                       | | | | | |                                              
1                      | | | | | |     1                                        
                       | | | | | |                                              
2                      | | | | | |     2                                        
                       | | | | | |                                              
3 < 206 199 172 61 #63 s l o w l y >   3                                        
  |             |                  |                                            
4 <             61                 > > 4                                        

Both alignments have the same ID symbols except that the first one has '#204' and 
'#203' at the beginning whereas the first has only '#64' at the beginning. The 
symbol '#203' provides for the 'selection' of the hierarchical structure from 
alternatives that may fill the same slot. But ***there are no alternatives that 
may fill the same slot***! So it is not necessary to provide for anything other 
than '202' at the beginning of this pattern.

In general, we only need to provide 'discrimination' symbols when there are two 
or more alternatives for a given slot. The program will be modified so that 
patterns are only given unique ID symbols when there are two or more alternatives 
in a given slot or when it is a top level pattern. This should remove the cost 
penalty suffered by hierarchical parsings and hierarchical grammars.

%100

FURTHER NOTES ON SP71, V 7.13

With the modification described in the last section (and with the exclusion of 
composite alignments from learning) and with this input:

[ 
    [
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (y o u r u n f a s t)
        (y o u r u n s l o w l y)
        (y o u w a l k f a s t)
        (y o u w a l k s l o w l y)
        (w e r u n)
    ]
    [
    ]
]

The program now gives these three best grammars:

FINAL GRAMMARS (PATTERN ID9, PHASE 2):                                          
                                                                                
GRAMMAR GR10066 (PATTERN ID9, PHASE 2)                                          
derived from grammar GR9916 and alignment:                                      
ID8856 (< 168 < 176 173 170 55 13 #23 w e > < 177 174 171 56 14 #17 r u n > >)*1
                                                                                
G = 12896.97, E = 765.94, score = 13662.91.                                     
                                                                                
Grammar patterns:                                                               
                                                                                
ID161 (< 56 14 #18 w a l k >)*4                                                 
                                                                                
ID163 (< 176 173 170 55 13 #23 w e >)*5                                         
                                                                                
ID164 (< 177 174 171 56 14 #17 r u n >)*5                                       
                                                                                
ID165 (< 175 167 15 #144 f a s t >)*4                                           
                                                                                
ID882 (< 172 165 57 #141 s l o w l y >)*4                                       
                                                                                
ID1600 (< 173 170 55 13 #61 y o u >)*4                                          
                                                                                
ID7531 (< 168 < 55 > < 56 > >)*9                                                
                                                                                
GRAMMAR GR10097 (PATTERN ID9, PHASE 2)                                          
derived from grammar GR9947 and alignment:                                      
ID8853 (< 176 173 170 55 13 #23 w e > < 177 174 171 56 14 #17 r u n >)*1        
                                                                                
G = 12866.99, E = 806.99, score = 13673.98.                                     
                                                                                
Grammar patterns:                                                               
                                                                                
ID161 (< 56 14 #18 w a l k >)*4                                                 
                                                                                
ID163 (< 176 173 170 55 13 #23 w e >)*5                                         
                                                                                
ID164 (< 177 174 171 56 14 #17 r u n >)*5                                       
                                                                                
ID165 (< 175 167 15 #144 f a s t >)*4                                           
                                                                                
ID882 (< 172 165 57 #141 s l o w l y >)*4                                       
                                                                                
ID1600 (< 173 170 55 13 #61 y o u >)*4                                          
                                                                                
GRAMMAR GR10070 (PATTERN ID9, PHASE 2)                                          
derived from grammar GR9860 and alignment:                                      
ID8856 (< 168 < 176 173 170 55 13 #23 w e > < 177 174 171 56 14 #17 r u n > >)*1
                                                                                
G = 12930.28, E = 747.96, score = 13678.24.                                     
                                                                                
Grammar patterns:                                                               
                                                                                
ID161 (< 56 14 #18 w a l k >)*4                                                 
                                                                                
ID163 (< 176 173 170 55 13 #23 w e >)*5                                         
                                                                                
ID164 (< 177 174 171 56 14 #17 r u n >)*5                                       
                                                                                
ID165 (< 175 167 15 #144 f a s t >)*4                                           
                                                                                
ID882 (< 172 165 57 #141 s l o w l y >)*4                                       
                                                                                
ID1600 (< 173 170 55 13 #61 y o u >)*4                                          
                                                                                
ID7531 (< 168 < 55 > < 56 > >)*9                                                
                                                                                
ID7533 (< #146 < 168 > < 57 > >)*4                                              

The hierarchical grammar now has a higher score and is the third in the final list 
of grammars. There seems to be an anomaly in the frequencies of patterns: all of 
them seem to be correct except for ID7533 which should be 9 instead of 4. This 
needs checking out. If this error is corrected, it might be sufficient to put 
the hierarchical grammar at the top of the list.

The reason for the low count is that ID7533 is used in only 4 FULL_A alignments. 
The other 4 are ones like this:

ID5517: NSC = 5193.83, EC = 39.19, CR = 132.51, CD = 5154.64,                   
Absolute P = 1.58959743252e-012                                                 
                                                                                
0                              w e                   r u n          f a s t   0 
                               | |                   | | |          | | | |     
1              < 134 55 13 #23 w e >                 | | |          | | | |   1 
               |        |          |                 | | |          | | | |     
2              |        |          | < 141 56 14 #17 r u n >        | | | |   2 
               |        |          | |        |            |        | | | |     
3              |        |          | |        |            |   < 15 f a s t > 3 
               |        |          | |        |            |   | |          |   
4        < 132 <        13         > <        14           > > | |          | 4 
         |  |                                                | | |          |   
5 < #119 < 132                                               > < 15         > 5 
                                                                                
                                                                                
0   0                                                                           
                                                                                
1   1                                                                           
                                                                                
2   2                                                                           
                                                                                
3   3                                                                           
                                                                                
4   4                                                                           
                                                                                
5 > 5                                                                           

where the bottom pattern is derived like this:

Learning from alignment ID5334:                                                
                                                                               
0                   y o u               w a l k                 s l o w l y   0
                    | | |               | | | |                 | | | | | |    
1       < 55 13 #61 y o u >             | | | |                 | | | | | |   1
        |    |            |             | | | |                 | | | | | |    
2       |    |            | < 56 14 #18 w a l k >               | | | | | |   2
        |    |            | |    |              |               | | | | | |    
3       |    |            | |    |              |          < 57 s l o w l y > 3
        |    |            | |    |              |                              
4 < #19 <    13           > <    14             > < 15 > >                    4
                                                                               
Part patterns from New:                                                        
                                                                               
Start of process_old_pattern().                                                
                                                                               
Part patterns for Old pattern in row 4 (alignment ID5334):                     
                                                                               
ID5351 (< < 13 > < 14 > >)*1                                                   
                                                                               
ID5352 (< 15 >)*1                                                              
                                                                               
Context symbol 132 added to pattern ID5351 (< 132 < 13 > < 14 > >)*1           
                                                                               
Single reference pattern ID5352 is deleted.                                    
                                                                               
ID5353 (< #119 < 132 > < 15 > >)*1                                             

This is really spurious learning because alignment ID5334 is composite and ought to 
be excluded from the learning process. The program will be modified to test each new 
alignment to see if it is composite (not merely those that are created by 
combine_alignments()) and all composite alignments will be excluded from learning.

After correction of two bugs, the two best grammars now found by the program are:

FINAL GRAMMARS (PATTERN ID9, PHASE 2):                                    
                                                                          
GRAMMAR GR4349 (PATTERN ID9, PHASE 2)                                     
derived from grammar GR4229 and alignment:                                
ID6911 (< 84 < 91 88 85 13 #23 w e > < 92 89 86 73 18 14 #17 r u n > >)*1 
                                                                          
G = 12737.43, E = 862.79, score = 13600.23.                               
                                                                          
Grammar patterns:                                                         
                                                                          
ID168 (< 73 18 14 #18 w a l k >)*4                                        
                                                                          
ID170 (< 91 88 85 13 #23 w e >)*5                                         
                                                                          
ID171 (< 92 89 86 73 18 14 #17 r u n >)*5                                 
                                                                          
ID172 (< 90 83 74 19 15 #77 f a s t >)*4                                  
                                                                          
ID1420 (< 88 85 72 13 53 #44 y o u >)*4                                   
                                                                          
ID5395 (< 87 81 #74 s l o w l y >)*4                                      
                                                                          
ID5405 (< 84 < 13 > < 14 > >)*9                                           
                                                                          
ID5407 (< #79 < 84 > < 15 > >)*4                                          
                                                                          
GRAMMAR GR4350 (PATTERN ID9, PHASE 2)                                     
derived from grammar GR4230 and alignment:                                
ID6911 (< 84 < 91 88 85 13 #23 w e > < 92 89 86 73 18 14 #17 r u n > >)*1 
                                                                          
G = 12746.10, E = 862.79, score = 13608.89.                               
                                                                          
Grammar patterns:                                                         
                                                                          
ID168 (< 73 18 14 #18 w a l k >)*4                                        
                                                                          
ID170 (< 91 88 85 13 #23 w e >)*5                                         
                                                                          
ID171 (< 92 89 86 73 18 14 #17 r u n >)*5                                 
                                                                          
ID172 (< 90 83 74 19 15 #77 f a s t >)*4                                  
                                                                          
ID174 (< #19 < 13 > < 14 > < 15 > >)*4                                    
                                                                          
ID1420 (< 88 85 72 13 53 #44 y o u >)*4                                   
                                                                          
ID5395 (< 87 81 #74 s l o w l y >)*4                                      
                                                                          
ID5405 (< 84 < 13 > < 14 > >)*9                                           

With this input:

[ 
    [
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (y o u r u n f a s t)
        (y o u r u n s l o w l y)
        (y o u w a l k f a s t)
        (y o u w a l k s l o w l y)
        (w e r u n)
        (w e w a l k)
        (y o u r u n)
        (y o u w a l k)
    ]
    [
    ]
]

the two best grammars are:

FINAL GRAMMARS (PATTERN ID12, PHASE 2):

GRAMMAR GR8561 (PATTERN ID12, PHASE 2)
derived from grammar GR8411 and alignment:
ID12472 (< 134 84 < 150 147 85 13 #44 y o u > < 151 148 14 #18 w a l k > >)*1

G = 12172.42, E = 965.01, score = 13137.43.

Grammar patterns:

ID171 (< 151 148 14 #18 w a l k >)*6

ID173 (< 150 147 91 85 13 #23 w e >)*6

ID174 (< 92 86 14 #17 r u n >)*6

ID175 (< 152 133 15 #77 f a s t >)*4

ID177 (< #19 < 13 > < 14 > < 15 > >)*4

ID1423 (< 150 147 85 13 #44 y o u >)*6

ID5398 (< 149 131 87 #74 s l o w l y >)*4

ID5408 (< 134 84 < 13 > < 14 > >)*12

GRAMMAR GR8562 (PATTERN ID12, PHASE 2)
derived from grammar GR8412 and alignment:
ID12472 (< 134 84 < 150 147 85 13 #44 y o u > < 151 148 14 #18 w a l k > >)*1

G = 12163.07, E = 991.34, score = 13154.41.

Grammar patterns:

ID171 (< 151 148 14 #18 w a l k >)*6

ID173 (< 150 147 91 85 13 #23 w e >)*6

ID174 (< 92 86 14 #17 r u n >)*6

ID175 (< 152 133 15 #77 f a s t >)*4

ID1423 (< 150 147 85 13 #44 y o u >)*6

ID5398 (< 149 131 87 #74 s l o w l y >)*4

ID5408 (< 134 84 < 13 > < 14 > >)*12

ID10483 (< #110 < 134 > < 15 > >)*4

Here, the second one is hierarchical - but ID5398 is not encompassed within 
the scope of ID10483.

%101 28/2/05

FURTHER NOTES ON SP71, V 7.13

In the last set of results in %100, the frequency of pattern ID10483, at 4, 
seems to be still too low. If all the three-word sentences were parsed by 
this pattern, the frequency should be 8. 

The reason for this apparent anomaly is that, in Phase 2, 4 of the 8 three-word 
sentences are indeed parsed using ID10483 but the other 4 are parsed like this:

ID11593: NSC = 6346.42, EC = 75.44, CR = 84.13, CD = 6270.98,
Absolute P = 1.95691232938e-023

0                              y o u                  r u n                  0
                               | | |                  | | |                 
1          < 150 147 85 13 #44 y o u >                | | |                  1
           |            |            |                | | |                 
2          |            |            | < 92 86 14 #17 r u n >                2
           |            |            | |       |            |               
3          |            |            | |       |            |   < 149 131 87 3
           |            |            | |       |            |               
4 < 134 84 <            13           > <       14           > >              4


0     s l o w l y   0
      | | | | | |  
1     | | | | | |   1
      | | | | | |  
2     | | | | | |   2
      | | | | | |  
3 #74 s l o w l y > 3
                   
4                   4

Although composite alignments like this one have been excluded from the learning 
process in Phase 1, they are still used in Phase 2. The obvious answer, to exclude 
them from Phase 2, is probably wrong because composite alignments that are also 
FULL_A represent legitimate analyses for the purpose of compiling grammars. Indeed, 
some of them have already been excluded by the recently-introduced rule that 
excludes parsings that are part of larger parsings and there seems to be a case 
for dropping this rule because it may exclude legitimate analyses of the New 
patterns and thus distort the final choice of grammars (this will be done).

Question: In the two best grammars, GR8561 and GR8562, why is not 's l o w l y' 
marked with the category '15' and thus encompassed within the scope of the 
hierarchical pattern ID10483?

The reason seems to be that, in alignments like this:

SELECTED ALIGNMENT (PATTERN ID2, CYCLE 1, PHASE 1)

ID16: NSC = 2008.32, EC = 3.58, CR = 0.00, CD = 2004.73,
Absolute P = 0.0833333333333

0      w e r u n     s l o w l y 0
       | | | | |     |          
1 < #1 w e r u n f a s t >       1

the letter 's' that appears in both 'f a s t' and 's l o w l y' prevents the 
system finding the 'correct' analysis that would put those two words in the 
same category.

In a more realistic set of sentences, where a diversity of contexts might mean 
that one or other of these two words would be assigned to a category and then 
the other one would be assigned to that category later, should get round this 
problem because one or other of these words would appear 'opposite' a context 
symbol rather than a specific word - and so the 'spurious' matching of the 
two 's's would not occur.

With this reduced set of sentences, we may need to adopt a fudge: to choose 
words where the above effect does not occur, eg substituting 'w e l l' 
for 's l o w l y'.

%102 1/3/05

FURTHER NOTES ON SP71, V 7.13

Probably the main reason why this version of the program produces results 
that are not totally 'correct' is that it lacks any ability to generalise. 
SNPR was successful because it could generalise in two different ways and it 
was able to correct over-generalisations. The two methods for generalisation 
are:

1 Abstract structures containing disjunctive *classes* of entities could be 
concatenated as well as specific structures. This implies that all the different 
combinations of class members would be legal even though only a subset of 
those combinations had been observed.

2 When a new disjunctive class is formed, all syntagmatic structures that 
contain any member of that class are modified so that the specific member 
is replaced by a pointer to the class. 

Overgeneralisations were corrected by keeping track of the the usage of every 
member of every disjunctive class ***in every one of the different contexts in 
which it occurs***. If a specifi entity fails to occur within a given class 
***in a given context***, then a new class is created for that context which 
excludes the given entity.

It seems likely that SP71 needs comparable abilities although they will probably 
not be exact analogues. In particular, the mechanisms for rebuilding were very 
cumbersome and something more streamlined is needed.

Here are some examples where an ability to generalise might help the 
SP71 program:

Learning from alignment ID5360:

0      w e r u n               0
       | | | | |              
1 < #2 w e r u n s l o w l y > 1

Part patterns from New:

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID5360):

CONTENTS symbols of pattern ID5397 match those of
pre-existing pattern ID5359 (< #73 w e r u n >)*1

ID5398 (< s l o w l y >)*1

Context symbol 80 added to pattern ID5359 (< 80 #73 w e r u n >)*1

Context symbol 81 added to pattern ID5398 (< 81 s l o w l y >)*1

Unique ID symbol #74 added to pattern ID5398 (< 81 #74 s l o w l y >)*1

Context symbol 81 added to pattern ID5400 (< 81 >)*1

Unique ID symbol #75 added to pattern ID5400 (< 81 #75 >)*1

ID5399 (< #76 < 80 > < 81 > >)*1

and:

Learning from alignment ID5361:

0      w e r u n           0
       | | | | |          
1 < #1 w e r u n f a s t > 1

Part patterns from New:

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID5361):

CONTENTS symbols of pattern ID5403 match those of
pre-existing pattern ID5359 (< 80 #73 w e r u n >)*1

CONTENTS symbols of pattern ID5404 match those of
pre-existing pattern ID175 (< 74 19 15 f a s t >)*4

Context symbol 82 added to pattern ID5359 (< 82 80 #73 w e r u n >)*1

Context symbol 83 added to pattern ID175 (< 83 74 19 15 f a s t >)*4

Unique ID symbol #77 added to pattern ID175 (< 83 74 19 15 #77 f a s t >)*4

Context symbol 83 added to pattern ID5400 (< 83 81 #75 >)*1

ID5405 (< #78 < 82 > < 83 > >)*1

In these two examples, 'w e r u n' is assigned to context class 80 in the 
first case and to context class 82 in the second. Also, 's l o w l y' and 
'f a s t' are assigned to different context classes even though they can 
both occur immediately to the right of 'w e r u n'.

A possible way forward is to generalise in a manner that is similar to the 
second of the two methods in SNPR except that generalisation would be done 
by creating new abstract patterns and leaving the original abstract patterns 
in the grammar. Then correction of over-generalisations should occur in the 
process of compiling alternative grammars: patterns that are too general, 
and therefore inefficient for the encoding of New patterns, should be excluded 
from the best grammars. This method of correcting overgeneralisations should 
be much less cumbersome than the method used in program SNPR.

These ideas will be attempted in SP71, v 8.0.

FURTHER THOUGHTS

As it stands, SP71, v 7.13 already has an ability to generalise. This can be 
seen by comparing the results from this input:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    (m a r y w a l k s)
    ]
    [
    ]
]

where the best grammar found is:

GRAMMAR GR802 (PATTERN ID4, PHASE 2)
derived from grammar GR516 and alignment:
0ID1190 (< #41 < 47 44 41 39 36 4 #29 m a r y > < 45 42 5 #9 w a l k > 
< 46 43 38 6 #5 s > >)*1

G = 10239.28, E = 320.40, score = 10559.68.

Grammar patterns:

ID8 (< 46 43 38 6 #5 s >)*4

ID47 (< 45 42 5 #9 w a l k >)*2

ID49 (< 39 4 #28 j o h n >)*2

ID50 (< 45 37 5 #8 r u n >)*2

ID53 (< #10 < 4 > < 5 > < 6 > >)*4

ID476 (< 47 44 41 39 36 4 #29 m a r y >)*2

ID876 (< #41 < 44 > < 45 > < 46 > >)*2

and the results with this input:

[ 
    [(j o h n r u n s)
    (j o h n w a l k s)
    (m a r y r u n s)
    ]
    [
    ]
]

where the best grammar found is:

FINAL GRAMMARS (PATTERN ID3, PHASE 2):

GRAMMAR GR269 (PATTERN ID3, PHASE 2)
derived from grammar GR154 and alignment:
ID731 (< #10 < 36 4 2 29 27 #29 m a r y > < 37 5 #8 r u n > 
< 38 6 3 #5 s > >)*1

G = 9792.21, E = 206.25, score = 9998.46.

Grammar patterns:

ID7 (< 38 6 3 #5 s >)*3

ID46 (< 5 #9 w a l k >)*1

ID48 (< 31 27 12 4 #28 j o h n >)*2

ID49 (< 37 5 #8 r u n >)*2

ID52 (< #10 < 4 > < 5 > < 6 > >)*3

ID475 (< 36 4 2 29 27 #29 m a r y >)*1

The generalisation seems to arise from alignments like this:

Learning from alignment ID462:

0 m a r y            r u n            s     0
                     | | |            |    
1             < 5 #8 r u n >          |     1
              | |          |          |    
2             | |          | < 6 3 #5 s >   2
              | |          | | |        |  
3 < #10 < 4 > < 5          > < 6        > > 3

Part patterns from New:

CONTENTS symbols of pattern ID496 match those of
pre-existing pattern ID475 (< 2 29 27 #29 m a r y >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 3 (alignment ID462):

ID497 (< 4 >)*1

ID498 (< < 5 > < 6 > >)*1

Context symbol 4 added to pattern ID475 (< 4 2 29 27 #29 m a r y >)*1

Single reference pattern ID497 is deleted.

Context symbol 35 added to pattern ID498 (< 35 < 5 > < 6 > >)*1

ID500 (< #36 < 4 > < 35 > >)*1

End of process_old_pattern().

Here, 'm a r y' is assigned to the context class '4' and this implies 
that the sentence 'm a r y w a l k s' is legal even though it has not 
been observed.

%103 13/3/05

NOTES ON SP71, V 8.0

A residual problem from v 7.9 is that, with the set of New patterns 
containing short and long sentences, the program fails to recognise that 
ID5398 (< 149 131 87 #74 s l o w l y >)*4 belongs in the same class as 
ID175 (< 152 133 15 #77 f a s t >)*4 at the end of the 'long' sentence 
pattern. This problem may be solved by introducing (more) generalisation 
but in any case it is worth looking at the output file in detail to see 
why the program is failing in this way.

'f a s t' is first isolated like this:

Learning from alignment ID130:

0      w e w a l k f a s t   0
       | |         | | | |  
1 < #1 w e r u n   f a s t > 1

Part patterns from New:

ID171 (< w a l k >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID130):

ID173 (< w e >)*1

ID174 (< r u n >)*1

ID175 (< f a s t >)*1

Context symbol 13 added to pattern ID173 (< 13 w e >)*1

Context symbol 14 added to pattern ID174 (< 14 r u n >)*1

Unique ID symbol #17 added to pattern ID174 (< 14 #17 r u n >)*1

Context symbol 14 added to pattern ID171 (< 14 w a l k >)*1

Unique ID symbol #18 added to pattern ID171 (< 14 #18 w a l k >)*1

Context symbol 15 added to pattern ID175 (< 15 f a s t >)*1

ID177 (< #19 < 13 > < 14 > < 15 > >)*1

But 's l o w l y' is first isolated like this:

Learning from alignment ID5360:

0      w e r u n               0
       | | | | |              
1 < #2 w e r u n s l o w l y > 1

Part patterns from New:

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID5360):

CONTENTS symbols of pattern ID5397 match those of
pre-existing pattern ID5359 (< #73 w e r u n >)*1

ID5398 (< s l o w l y >)*1

Context symbol 80 added to pattern ID5359 (< 80 #73 w e r u n >)*1

Context symbol 81 added to pattern ID5398 (< 81 s l o w l y >)*1

Unique ID symbol #74 added to pattern ID5398 (< 81 #74 s l o w l y >)*1

Context symbol 81 added to pattern ID5400 (< 81 >)*1

Unique ID symbol #75 added to pattern ID5400 (< 81 #75 >)*1

ID5399 (< #76 < 80 > < 81 > >)*1

It is not clear why '81' is present in < 81 #74 s l o w l y > at this stage 
but absent from the pattern as it appears in the second-best grammar at 
the end of processing.

Let us trace through the exact development of 'f a s t'.

After it is first isolated as '15 f a s t >' it becomes:

< 19 15 f a s t >
< 23 19 15 f a s t >
< 61 23 19 15 f a s t >
< 63 61 23 19 15 f a s t >
< 19 15 f a s t > (due to cleaning)
< 74 19 15 f a s t >
< 79 74 19 15 f a s t >
< 74 19 15 f a s t > (cleaning)
< 83 74 19 15 #77 f a s t >
and so on.

It seems that the only thing that would link 'f a s t' to 's l o w l y' is 
that they both have a disjunctive relation with a null pattern derived 
from alignments like this:

Learning from alignment ID5361:

0      w e r u n           0
       | | | | |          
1 < #1 w e r u n f a s t > 1

with the null pattern '< 83 81 #75 >'

and

Learning from alignment ID5360:

0      w e r u n               0
       | | | | |              
1 < #2 w e r u n s l o w l y > 1

with the null pattern '< 81 #75 >'.

Here, the context symbol '81' provides a link between 'f a s t' and 's l o w l y'.

If the short sentences occur before the long ones, it should be easier to 
find the link between 'f a s t' and 's l o w l y' because the short sentences 
would have given rise to abstract patterns and these would be used in the 
analysis of the longer sentences. This would mean that there would be more 
possibilities for 'f a s t' and 's l o w l y' to occur in the same context 
(because the context would be abstract, not specific, and would therefore 
apply to more cases).

Question: why is the program not forming alignments like this:

     w e r u n s l o w l y
     | | | | |
< #1 w e r u n f a s t >

The probable answer is that it is forming alignments like this:

     w e r u n     s l o w l y
     | | | | |     |
< #1 w e r u n f a s t >

and so it is missing the 'correct' alignment that would give rise to the 
'correct' classification of 'f a s t' and 's l o w l y'.

This is indeed the case:

SELECTED ALIGNMENT (PATTERN ID2, CYCLE 1, PHASE 1)

ID16: NSC = 2008.32, EC = 3.58, CR = 0.00, CD = 2004.73,
Absolute P = 0.0833333333333

0      w e r u n     s l o w l y 0
       | | | | |     |          
1 < #1 w e r u n f a s t >       1

The approximate metric for evaluating alignments should be biased against 
alignments that lead to fragmentation, but only if the cost factor is 
reasonably low so that the high weight of New symbols does not swamp 
everything.

Lowering the cost factor does not produce any grammar in which 'f a s t' 
and 's l o w l y' are classified together.

PROPOSALS FOR GENERALISATION

1 If an unmatched New pattern is opposite an unmatched reference in Old, 
then assign the context symbol of the reference to the New pattern. This is 
already implemented and already demonstrates generalisation with very simple 
four-sentence inputs.

2 When a new context symbol is assigned to a pattern, then assign the same 
context symbol to all patterns that have any other context symbol in common 
with the given pattern. This is rather 'massive' generalisation but the 
process of sifting and sorting should still enable us to arrive at 
plausible grammars.

Although a lot of patterns with a given context symbol will be irrelevant to 
that context, patterns like that should get zero frequency in the FULL_A parses 
of sifting and sorting and so they should disappear from view. This seems to 
be equivalent to the process of monitoring and rebuilding in SNPR but does not 
require the awkward process of tracing all uses of patterns in every different 
context.

%104 14/3/05

GENERALISATION (CONTINUED)

A question that arises relating to generalisation is "Why not generalise 
to the maximum possible extent and assign every pattern to every context?" 
It looks as if this extreme kind of over-generalisation should not prevent 
the system finding 'correct' grammars because all kinds of overgeneralisation 
should be removed during the sifting and sorting phase. Probably the main 
objection to doing this is that it would lead to each pattern having a context 
symbol for every context and this could become rather cumbersome.

Another question is "How do the forms of generalisation proposed under 1 
and 2 in %103 compare with the kinds of generalisation used in SNPR?"

The first kind of generalisation, already implemented in SP71, is similar 
to the way SNPR achieves generalisation by concatenation of patterns. In 
both cases, the effect is to create a structure that may generate sentences 
that have not been observed. This can be justified in terms of MLE principles 
if the effect is an overall reduction in (G + E).

The second form of generalisation in SNPR meant, for each new class, looking 
for 'inline' members of the class and converting them into the class. This 
appears to be more conservative than what is proposed under '2' above but 
this should not matter.

Question: "What exactly is needed in the case of 'f a s t' and 's l o w l y'?" 
The argument, before is that '81' provides the link between the two, via the 
null pattern. So the procedure should be:

1 For any given pattern to which a given context symbol is added (eg 83 
added to '< 81 #75 >'), make a list of the other context symbols in the 
given pattern (excluding unique ID symbols). For further additions to 
the list, avoid duplicates.

2 For all the patterns in Old and for all the context symbols that have been 
listed, add the given context symbol to any pattern that contains one of the 
listed context symbols. Always check for duplicates. For example, add '83' to 
any pattern that contains '81'. This will ensure that 'f a s t' and 
's l o w l y' both get to have the context symbol '83'.

SP71, v 8.0 will be adapted as described under '2' in %103.

%105 15/3/05

NOTES ON SP71, V 8.0

With generalisation in place as described in %104, the two best grammars 
found are:

GRAMMAR GR12783 (PATTERN ID12, PHASE 2)
derived from grammar GR12573 and alignment:
ID16538 (< 123 122 < 122 104 90 #49 y o u > < 123 105 91 52 #18 w a l k > >)*1

G = 12784.30, E = 1032.17, score = 13816.48.

Grammar patterns:

ID179 (< 123 105 91 52 #18 w a l k >)*6

ID181 (< 122 104 90 51 #23 w e >)*6

ID182 (< 123 105 91 52 #17 r u n >)*6

ID183 (< 157 153 149 147 145 124 #92 f a s t >)*4

ID1005 (< 157 153 149 147 145 124 #89 s l o w l y >)*4

ID1574 (< 122 104 90 #49 y o u >)*6

ID7842 (< 123 122 < 104 > < 105 > >)*12

GRAMMAR GR12754 (PATTERN ID12, PHASE 2)
derived from grammar GR12544 and alignment:
ID16537 (< 129 < 122 104 90 #49 y o u > < 123 105 91 52 #18 w a l k > >)*1

G = 12814.70, E = 1021.99, score = 13836.69.

Grammar patterns:

ID179 (< 123 105 91 52 #18 w a l k >)*6

ID181 (< 122 104 90 51 #23 w e >)*6

ID182 (< 123 105 91 52 #17 r u n >)*6

ID183 (< 157 153 149 147 145 124 #92 f a s t >)*4

ID1005 (< 157 153 149 147 145 124 #89 s l o w l y >)*4

ID1574 (< 122 104 90 #49 y o u >)*6

ID7842 (< 123 122 < 104 > < 105 > >)*12

ID10883 (< 129 < 122 > < 123 > >)*12

The first one is sensible enough, providing an abstract pattern for the short 
sentences but not for the longer ones. But the second one is weird: the abstract 
pattern ID7842 is referenced *twice* in the abstract pattern ID10883. This 
demonstrates a hierarchy with more than 2 levels but it is not true to the 
original sentences. However, ID10883 also describes the two-word sentence 
pattern in a sensible way. It is derived like this:

Learning from alignment ID10852:

0                         y o u                       r u n             0
                          | | |                       | | |            
1        < 122 104 90 #49 y o u >                     | | |             1
         |  |                   |                     | | |            
2        |  |                   | < 123 105 91 52 #17 r u n >           2
         |  |                   | |  |                      |          
3 < #112 < 122                  > < 123                     > < 124 > > 3

Part patterns from New:

Start of process_old_pattern().

Part patterns for Old pattern in row 3 (alignment ID10852):

ID10883 (< < 122 > < 123 > >)*1

ID10884 (< 124 >)*1

Context symbol 129 added to pattern ID10883 (< 129 < 122 > < 123 > >)*1

Single reference pattern ID10884 is deleted.

ID10885 (< #117 < 129 > < 124 > >)*1

The apparently absurd double referencing of an abstract pattern (ID7842) 
within ID10883 is almost certainly due to inappropriate generalisations.

Here is how ID7842 is first created:

Learning from alignment ID7814:

0                       w e                   w a l k             0
                        | |                   | | | |            
1       < 104 90 51 #23 w e >                 | | | |             1
        |  |                |                 | | | |            
2       |  |                | < 105 91 52 #18 w a l k >           2
        |  |                | |  |                    |          
3 < #96 < 104               > < 105                   > < 106 > > 3

Part patterns from New:

Start of process_old_pattern().

Part patterns for Old pattern in row 3 (alignment ID7814):

ID7842 (< < 104 > < 105 > >)*1

ID7843 (< 106 >)*1

Context symbol 111 added to pattern ID7842 (< 111 < 104 > < 105 > >)*1

Single reference pattern ID7843 is deleted.

ID7844 (< #101 < 111 > < 106 > >)*1

Later, it is generalised to: < 123 122 111 < 104 > < 105 > >

Then it is cleaned to become: < 123 122 < 104 > < 105 > >

The apparent reason that '123' and '122' are not cleaned out is because they 
appear to the program to be functional. This is just an accident of the fact 
that they are the same as ID-symbols that are functional within the grammar.

Two questions arise:

* Why did the original 'correct' hierarchical form get weeded out?

* How to avoid the kind of spurious overgeneralisation just described?

%106 16/3/05

GENERALISATION IN SP71, V8.0

The 'spurious' overgeneralisation noted in %105 occurs here:

OLD PATTERNS AFTER GENERALISATION:

[patterns removed]

ID7842: (< 111 < 104 > < 105 > >)*1

ID7844: (< #101 < 111 > < 106 > >)*1

[patterns removed]

Learning from alignment ID7766:

0 w e         w a l k               0
              | | | |              
1 < #79 y o u w a l k s l o w l y > 1

Part patterns from New:

CONTENTS symbols of pattern ID7881 match those of
pre-existing pattern ID181 (< 104 90 51 #23 w e >)*5

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID7766):

CONTENTS symbols of pattern ID7882 match those of
pre-existing pattern ID1574 (< 104 90 #49 y o u >)*4

CONTENTS symbols of pattern ID7883 match those of
pre-existing pattern ID179 (< 105 91 52 #18 w a l k >)*4

CONTENTS symbols of pattern ID7884 match those of
pre-existing pattern 
ID1005 (< 119 115 113 112 110 108 106 92 53 #89 s l o w l y >)*4

Context symbol 122 added to pattern ID1574 (< 122 104 90 #49 y o u >)*4

Context symbol 122 added to pattern ID181 (< 122 104 90 51 #23 w e >)*5

Context symbol 123 added to pattern ID179 (< 123 105 91 52 #18 w a l k >)*4

Context symbol 124 added to pattern 
ID1005 (< 124 119 115 113 112 110 108 106 92 53 #89 s l o w l y >)*4

Context symbol 124 added to pattern 
ID7834 (< 124 119 115 113 112 110 108 #98 >)*1

ID7885 (< #112 < 122 > < 123 > < 124 > >)*1

End of process_old_pattern().

Patterns created from alignment ID7766 (with details):

ID7885 (< #112 < 122 > < 123 > < 124 > >)*1

< (0, 2.37, LB, BM), #112 (1, 4.00, UID, ID), 
< (2, 2.37, LB, CN), 122 (3, 4.00, CS, CN), 
> (4, 2.37, RB, CN), < (5, 2.37, LB, CN), 
123 (6, 4.00, CS, CN), > (7, 2.37, RB, CN), 
< (8, 2.37, LB, CN), 124 (9, 4.00, CS, CN), 
> (10, 2.37, RB, CN), > (11, 2.37, RB, BM), frequency = 1.

OLD PATTERNS AFTER GENERALISATION:

[patterns removed]

ID7842: (< 123 122 111 < 104 > < 105 > >)*1

ID7844: (< 124 #101 < 111 > < 106 > >)*1

[patterns removed]

It is not clear why '123' and '122' are added to ID7842.

The reason turns out to be a simple programming error: the program 
is checking all symbols in relevant patterns, not just the ID-symbols.

With this error corrected, the best grammar found by the program is:

GRAMMAR GR13400 (PATTERN ID12, PHASE 2)
derived from grammar GR13160 and alignment:
ID18148 (< 138 < 188 167 164 129 126 #49 y o u > 
< 189 168 165 130 127 #18 w a l k > >)*1

G = 13866.91, E = 1459.57, score = 15326.49.

Grammar patterns:

ID179 (< 189 168 165 130 127 #18 w a l k >)*6

ID181 (< 188 167 164 129 126 #23 w e >)*6

ID182 (< 189 168 165 130 127 #17 r u n >)*6

ID183 (< 190 185 181 177 173 171 169 166 131 128 #86 f a s t >)*4

ID996 (< 190 185 181 177 173 171 169 166 131 128 #83 s l o w l y >)*4

ID1565 (< 188 167 164 129 126 #49 y o u >)*6

ID11245 (< 138 < 129 > < 130 > >)*12

ID11247 (< #114 < 138 > < 131 > >)*8

Apart from excess ID-symbols, this is a 'correct' hierarchical grammar and 
the program now assigns 's l o w l y' to the same class as 'f a s t' and 
assigns both of them to the last slot in the grammar pattern.

After cleaning and tidying, the best three grammars are:

GRAMMAR GR13460 (PATTERN ID12, PHASE 2)
G = 13641.23, E = 1459.57, score = 15100.81.

Grammar patterns:

ID18201 (< 2 #3 w a l k >)*6

ID18202 (< 1 #4 w e >)*6

ID18203 (< 2 #2 r u n >)*6

ID18204 (< 3 #7 f a s t >)*4

ID18205 (< 3 #6 s l o w l y >)*4

ID18206 (< 1 #5 y o u >)*6

ID18207 (< 4 < 1 > < 2 > >)*12

ID18208 (< #1 < 4 > < 3 > >)*8

GRAMMAR GR13461 (PATTERN ID12, PHASE 2)
G = 13641.23, E = 1459.57, score = 15100.81.

Grammar patterns:

ID18209 (< 2 #3 w a l k >)*6

ID18210 (< 1 #4 w e >)*6

ID18211 (< 2 #2 r u n >)*6

ID18212 (< 3 #7 f a s t >)*4

ID18213 (< 3 #6 s l o w l y >)*4

ID18214 (< 1 #5 y o u >)*6

ID18215 (< 4 < 1 > < 2 > >)*12

ID18216 (< #1 < 4 > < 3 > >)*8

GRAMMAR GR13462 (PATTERN ID12, PHASE 2)
G = 13677.53, E = 1457.35, score = 15134.88.

Grammar patterns:

ID18217 (< 5 2 #3 w a l k >)*6

ID18218 (< 4 1 #4 w e >)*6

ID18219 (< 5 2 #2 r u n >)*6

ID18220 (< 6 #7 f a s t >)*4

ID18221 (< 6 #6 s l o w l y >)*4

ID18222 (< 4 1 #5 y o u >)*6

ID18223 (< 3 < 1 > < 2 > >)*12

ID18224 (< #1 < 4 > < 5 > < 6 > >)*8

The first two are exactly the same and are the 'correct' hierarchical 
grammars.

The third is 'correct' but it has two separate patterns for two-word and 
three-word sentences and different classes for each.

None of these grammars are the same as the best grammar before cleaning and 
tidying and the reason for this is not entirely clear. The reason is simply 
that the grammars are copied prior to cleaning and tidying which gives them 
new ID numbers. This has now been corrected so that the original ID numbers 
are used instead of the ID numbers of the copied grammars.

%107 17/3/05

FURTHER NOTES ON SP71, V 8.0

With this input:

[ 
    [
        (w e r u n)
        (w e w a l k)
        (y o u r u n)
        (y o u w a l k)
        (w e r u n f a s t)
        (w e r u n s l o w l y)
        (w e w a l k f a s t)
        (w e w a l k s l o w l y)
        (y o u r u n f a s t)
        (y o u r u n s l o w l y)
        (y o u w a l k f a s t)
        (y o u w a l k s l o w l y)
    ]
    [
    ]
]

the best grammar is:

GRAMMAR GR13447 (PATTERN ID12, PHASE 2)
derived from grammar GR12907 and alignment:
ID12798 (< #72 < 173 168 164 162 160 158 140 86 84 74 67 #14 y o u > 
< 170 165 141 87 85 75 #63 w a l k > > < 177 171 166 142 88 76 #60 s l o w l y >)*1

G = 14498.43, E = 1554.68, score = 16053.11.

Grammar patterns:

ID22 (< 173 168 164 162 160 158 140 86 84 74 67 #6 w e >)*6

ID23 (< 170 165 141 87 85 75 68 #3 r u n >)*6

ID117 (< 173 168 164 162 160 158 140 86 84 74 67 #14 y o u >)*6

ID994 (< 177 171 166 142 88 76 f a s t >)*4

ID1493 (< 177 171 166 142 88 76 #60 s l o w l y >)*4

ID2153 (< 170 165 141 87 85 75 #63 w a l k >)*6

ID2181 (< #72 < 84 > < 85 > >)*12

ID10325 (< 167 y o >)*6

ID10327 (< 169 u >)*6

and the second best grammar is:

GRAMMAR GR13328 (PATTERN ID12, PHASE 2)
derived from grammar GR12908 and alignment:
ID12793 (< #123 < 173 168 164 162 160 158 140 86 84 74 67 #14 y o u > 
< 170 165 141 87 85 75 #63 w a l k > < 177 171 166 142 88 76 #60 s l o w l y > >)*1

G = 14544.41, E = 1521.74, score = 16066.15.

Grammar patterns:

ID22 (< 173 168 164 162 160 158 140 86 84 74 67 #6 w e >)*6

ID23 (< 170 165 141 87 85 75 68 #3 r u n >)*6

ID117 (< 173 168 164 162 160 158 140 86 84 74 67 #14 y o u >)*6

ID994 (< 177 171 166 142 88 76 f a s t >)*4

ID1493 (< 177 171 166 142 88 76 #60 s l o w l y >)*4

ID2153 (< 170 165 141 87 85 75 #63 w a l k >)*6

ID2181 (< #72 < 84 > < 85 > >)*12

ID8000 (< #123 < 140 > < 141 > < 142 > >)*8

ID10325 (< 167 y o >)*6

ID10327 (< 169 u >)*6

and none of the subsequent grammars capture the hierarchical structure.

A new version of the program, v 8.1, will be started to try to fix this problem.

The 'wrong' patterns ID10325 and ID10327 arise like this:

Learning from alignment ID10122:

0        y o     u w a l k s l o w l y   0
         | |     |         | | | | | |  
1 < #102 y o u r u n       s l o w l y > 1

Part patterns from New:

CONTENTS symbols of pattern ID10323 match those of
pre-existing pattern ID2153 (< 165 141 87 85 75 #63 w a l k >)*5

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID10122):

ID10325 (< y o >)*1

ID10326 (< u r >)*1

ID10327 (< u >)*1

ID10328 (< n >)*1

CONTENTS symbols of pattern ID10329 match those of
pre-existing pattern ID1493 (< 166 142 88 76 #60 s l o w l y >)*3

Context symbol 167 added to pattern ID10325 (< 167 y o >)*1

Context symbol 168 added to pattern ID10326 (< 168 u r >)*1

Unique ID symbol #141 added to pattern ID10326 (< 168 #141 u r >)*1

Context symbol 168 added to pattern ID10313 (< 168 164 162 160 #137 >)*1

Context symbol 169 added to pattern ID10327 (< 169 u >)*1

Context symbol 170 added to pattern ID10328 (< 170 n >)*1

Unique ID symbol #142 added to pattern ID10328 (< 170 #142 n >)*1

Context symbol 170 added to pattern ID2153 (< 170 165 141 87 85 75 #63 w a l k >)*5

Context symbol 171 added to pattern ID1493 (< 171 166 142 88 76 #60 s l o w l y >)*3

ID10331 (< #143 < 167 > < 168 > < 169 > < 170 > < 171 > >)*1

However, these two 'wrong' patterns should not matter because the program 
is also forming 'correct' patterns like 
ID117 (< 173 168 164 162 160 158 140 86 84 74 67 #14 y o u >)*6 
and ID2181 (< #72 < 84 > < 85 > >)*12 and 
ID8000 (< #123 < 140 > < 141 > < 142 > >)*8.

A possible reason why hierarchical structure is not being recognised is that 
there are too many abstract versions of the long sentence pattern and the 
short pattern. Since different context symbols are used in each case, the 
program does not discover that they match. But this should only matter if 
the abstract patterns are being matched against each other. In fact, the 
program should recognise that the short sentence pattern is part of the 
longer one by direct parsing. Why is this not working correctly?

If we trace through the best grammars from the beginning, things look good 
when we get to ID3:

GRAMMAR GR218 (PATTERN ID3, PHASE 2)
derived from grammar GR56 and alignment:
ID335 (< #5 < 1 11 9 #14 y o u > < 23 12 10 2 #3 r u n > >)*1

G = 7022.37, E = 171.53, score = 7193.90.

Grammar patterns:

ID20 (< 23 10 2 #4 w a l k >)*1

ID22 (< 11 9 6 3 1 #6 w e >)*2

ID23 (< 23 12 10 2 #3 r u n >)*2

ID24 (< #5 < 1 > < 2 > >)*3

ID115 (< 1 11 9 #14 y o u >)*1

but then go bad when we get to ID4:

GRAMMAR GR659 (PATTERN ID4, PHASE 2)
derived from grammar GR389 and alignment:
ID747 (< 36 y o > < 38 u > < 39 35 33 27 25 10 2 #4 w a l k >)*1

G = 7199.18, E = 310.22, score = 7509.40.

Grammar patterns:

ID20 (< 39 35 33 27 25 10 2 #4 w a l k >)*2

ID22 (< 37 32 30 28 26 24 9 1 #6 w e >)*2

ID23 (< 39 35 33 25 10 2 #3 r u n >)*2

ID119 (< #15 < 9 > < 10 > >)*4

ID468 (< 36 y o >)*2

ID470 (< 38 u >)*2

The two fragmented patterns at the bottom originate like this:

Learning from alignment ID403:

0       y o     u w a l k 0
        | |     |        
1 < #13 y o u r u n >     1

Part patterns from New:

CONTENTS symbols of pattern ID466 match those of
pre-existing pattern ID20 (< 35 33 27 25 10 2 #4 w a l k >)*1

Start of process_old_pattern().

Part patterns for Old pattern in row 1 (alignment ID403):

ID468 (< y o >)*1

ID469 (< u r >)*1

ID470 (< u >)*1

ID471 (< n >)*1

Context symbol 36 added to pattern ID468 (< 36 y o >)*1

Context symbol 37 added to pattern ID469 (< 37 u r >)*1

Unique ID symbol #35 added to pattern ID469 (< 37 #35 u r >)*1

Context symbol 37 added to pattern ID443 (< 37 32 30 28 #30 >)*1

Context symbol 38 added to pattern ID470 (< 38 u >)*1

Context symbol 39 added to pattern ID471 (< 39 n >)*1

Unique ID symbol #36 added to pattern ID471 (< 39 #36 n >)*1

Context symbol 39 added to pattern ID20 (< 39 35 33 27 25 10 2 #4 w a l k >)*1

ID472 (< #37 < 36 > < 37 > < 38 > < 39 > >)*1

It seems that the fragmentation wins because of all the excess ID-symbols in 
the 'good' patterns. For example, this alignment:

COMPOSITE ALIGNMENT (PATTERN ID4 (ID4), CYCLE 1, PHASE 2)

ID747: NSC = 4221.77, EC = 47.44, CR = 88.98, CD = 4174.32,
Absolute P = 5.22392068302e-015

0      y o        u                            w a l k   0
       | |        |                            | | | |  
1 < 36 y o >      |                            | | | |   1
                  |                            | | | |  
2            < 38 u >                          | | | |   2
                                               | | | |  
3                     < 39 35 33 27 25 10 2 #4 w a l k > 3

has an EC value of 47.44, whereas this 'correct' alignment:

SELECTED ALIGNMENT (PATTERN ID4 (ID4), CYCLE 2, PHASE 2)

ID764: NSC = 4221.77, EC = 72.89, CR = 57.92, CD = 4148.88,
Absolute P = 1.14459818548e-022

0                                      y o u                            w a l 0
                                       | | |                            | | |
1       < 37 34 32 30 28 26 24 1 9 #14 y o u >                          | | | 1
        |    |                               |                          | | |
2       |    |                               | < 39 35 33 27 25 10 2 #4 w a l 2
        |    |                               | |    |                        
3 < #34 <    34                              > <    35                        3


0 k     0
  |    
1 |     1
  |    
2 k >   2
    |  
3   > > 3

has an EC value of 72.89.

%108 21/3/05

FURTHER NOTES ON SP71, V 8.1

At present, the best grammar found (with the short sentences first) is:

GRAMMAR GR13447 (PATTERN ID12, PHASE 2)
derived from grammar GR12907 and alignment:
ID12797 (< #72 < 173 168 164 162 160 158 140 86 84 74 67 #14 y o u > 
< 170 165 141 87 85 75 #63 w a l k > > 
< 177 171 166 142 88 76 #60 s l o w l y >)*1

G = 14498.43, E = 1554.68, score = 16053.11.

Grammar patterns:

ID22 (< 173 168 164 162 160 158 140 86 84 74 67 #6 w e >)*6

ID23 (< 170 165 141 87 85 75 68 #3 r u n >)*6

ID117 (< 173 168 164 162 160 158 140 86 84 74 67 #14 y o u >)*6

ID993 (< 177 171 166 142 88 76 f a s t >)*4

ID1492 (< 177 171 166 142 88 76 #60 s l o w l y >)*4

ID2152 (< 170 165 141 87 85 75 #63 w a l k >)*6

ID2180 (< #72 < 84 > < 85 > >)*12

ID10324 (< 167 y o >)*6

ID10326 (< 169 u >)*6

and the likely reason for the fragmented patterns ID10324 and ID10326 is that they 
come from a composite pattern that has a relatively good (low) score because the 
'correct' alignments are weighed down by lots of CONTEXT_SYMBOLs as in the 
first 6 patterns in the above grammar.

A dirty fix for this problem is simply to exclude composite alignments from being used 
during the compiling of alternative grammars. In this case, the best grammar is:

GRAMMAR GR10426 (PATTERN ID12, PHASE 2)
derived from grammar GR10216 and alignment:
ID15051 (< #120 < 192 188 185 182 177 172 168 166 164 162 144 77 48 32 11 #14 y o u > 
< 174 169 145 78 49 12 33 #4 w a l k > < 181 175 170 146 79 #56 s l o w l y > >)*1

G = 13260.03, E = 2167.45, score = 15427.48.

Grammar patterns:

ID20 (< 174 169 145 78 49 12 33 #4 w a l k >)*6

ID22 (< 192 188 185 182 177 172 168 166 164 162 144 77 48 32 11 #6 w e >)*6

ID23 (< 174 169 145 78 49 33 12 #3 r u n >)*6

ID115 (< 192 188 185 182 177 172 168 166 164 162 144 77 48 32 11 #14 y o u >)*6

ID863 (< 181 175 170 146 79 f a s t >)*4

ID885 (< 59 #42 < 48 > < 49 > >)*12

ID1490 (< 181 175 170 146 79 #56 s l o w l y >)*4

ID9235 (< #120 < 144 > < 145 > < 146 > >)*8

and none of the the other grammars capture the hierarchical structure in the 
sentences although that kind of structure appears to have been learned because 
of the context symbol in ID885 -- and an examination of the output file shows 
that hierarchical structures are indeed learned.

Question: why do the hierarchical structures not survive to the end of all 
learning? The answer to this question is not clear at present. It may have 
something to do with the program forming multiple alternative abstract 
patterns for the two and three word sentences and this somehow drowns out 
the hierarchical structures.

At the end of the first four (short) sentences, the best grammar is:

GRAMMAR GR482 (PATTERN ID4, PHASE 2)
derived from grammar GR290 and alignment:
ID746 (< #28 < 37 34 32 30 28 26 24 1 9 #14 y o u > 
< 39 35 33 27 25 10 2 #4 w a l k > >)*1

G = 7241.86, E = 395.01, score = 7636.87.

Grammar patterns:

ID20 (< 39 35 33 27 25 10 2 #4 w a l k >)*2

ID22 (< 37 32 30 28 26 24 9 1 #6 w e >)*2

ID23 (< 39 35 33 25 10 2 #3 r u n >)*2

ID115 (< 37 34 32 30 28 26 24 1 9 #14 y o u >)*2

ID401 (< #28 < 24 > < 25 > >)*4

This is combined with the second-best grammar to make the Old patterns for 
the next cycle and, after cleaning, these are:

OLD PATTERNS DERIVED FROM THE BEST 2 GRAMMARS AT THE END OF PATTERN ID4, PHASE 2:

ID20 (< 25 10 #4 w a l k >)*2

ID22 (< 24 9 #6 w e >)*2

ID23 (< 25 10 #3 r u n >)*2

ID115 (< 24 9 #14 y o u >)*2

ID401 (< #28 < 24 > < 25 > >)*4

ID119 (< #15 < 9 > < 10 > >)*4

ID13 (< #1 w e r u n >)*1

ID15 (< #2 w e w a l k >)*1

ID108 (< #13 y o u r u n >)*1

ID377 (< #27 y o u w a l k >)*1

This shows how two equivalent abstract patterns are formed that describe 
the same abstract structure. We need somehow to merge these equivalent 
structures.

With ID5, which is the first of the three-word sentences, the program forms 
hierarchical structure like this:

Learning from alignment ID824 (PATTERN ID5, PHASE 1):

0                 w e              r u n   f a s t 0
                  | |              | | |          
1       < 24 9 #6 w e >            | | |           1
        | |           |            | | |          
2       | |           | < 25 10 #3 r u n >         2
        | |           | | |              |        
3 < #28 < 24          > < 25             > >       3

Part patterns from New:

CONTENTS symbols of pattern ID836 match those of
pre-existing pattern ID833 (< 41 f a s t >)*1

Start of aggregate_part_patterns_and_alignments().

Context symbol 42 added to pattern ID401 (< 42 #28 < 24 > < 25 > >)*4

Context symbol 43 added to pattern ID833 (< 43 41 f a s t >)*1

ID837 (< #40 < 42 > < 43 > >)*1

but the best grammar for the first 5 sentences is:

GRAMMAR GR936 (PATTERN ID5, PHASE 2)
derived from grammar GR726 and alignment:
ID1136 (< #43 < 55 51 48 46 24 9 #6 w e > < 49 47 25 10 #3 r u n > 
< 50 45 43 41 f a s t > >)*1

G = 9887.79, E = 344.95, score = 10232.74.

Grammar patterns:

ID20 (< 47 25 10 #4 w a l k >)*2

ID22 (< 55 51 48 46 24 9 #6 w e >)*3

ID23 (< 49 47 25 10 #3 r u n >)*3

ID115 (< 51 48 46 24 9 #14 y o u >)*2

ID833 (< 50 45 43 41 f a s t >)*1

ID846 (< #42 < 46 > < 47 > >)*5

ID849 (< #43 < 48 > < 49 > < 50 > >)*1

This is non-hierarchical but the second-best grammar is hierarchical:

GRAMMAR GR997 (PATTERN ID5, PHASE 2)
derived from grammar GR757 and alignment:
ID1195 (< #40 < 42 #28 < 55 51 48 46 24 9 #6 w e > < 49 47 25 10 #3 r u n > > 
< 50 45 43 41 f a s t > >)*1

G = 9882.83, E = 378.71, score = 10261.54.

Grammar patterns:

ID20 (< 47 25 10 #4 w a l k >)*2

ID22 (< 55 51 48 46 24 9 #6 w e >)*3

ID23 (< 49 47 25 10 #3 r u n >)*3

ID115 (< 51 48 46 24 9 #14 y o u >)*2

ID401 (< 42 #28 < 24 > < 25 > >)*5

ID833 (< 50 45 43 41 f a s t >)*1

ID837 (< #40 < 42 > < 43 > >)*1

The program has been run with just the first 5 patterns and the results are 
essentially the same as before. Here are the critical details for the first 
two grammars where all patterns are the same except the abstract patterns.

GRAMMAR GR936 (PATTERN ID5, PHASE 2)
G = 9887.79, E = 344.95, score = 10232.74.

ID839 (< #42 < 46 > < 47 > >)*5

< (fr = 103, 2.19, LB, BM), #42 (fr = 5, 6.55, UID, ID), 
< (fr = 103, 2.19, LB, CN), 46 (fr = 10, 5.55, CS, CN), 
> (fr = 103, 2.19, RB, CN), < (fr = 103, 2.19, LB, CN), 
47 (fr = 10, 5.55, CS, CN), > (fr = 103, 2.19, RB, CN), 
> (fr = 103, 2.19, RB, BM), frequency = 5.

ID842 (< #43 < 48 > < 49 > < 50 > >)*1

< (fr = 103, 2.19, LB, BM), #43 (fr = 1, 8.87, UID, ID), 
< (fr = 103, 2.19, LB, CN), 48 (fr = 6, 6.29, CS, CN), 
> (fr = 103, 2.19, RB, CN), < (fr = 103, 2.19, LB, CN), 
49 (fr = 4, 6.87, CS, CN), > (fr = 103, 2.19, RB, CN), 
< (fr = 103, 2.19, LB, CN), 50 (fr = 2, 7.87, CS, CN), 
> (fr = 103, 2.19, RB, CN), > (fr = 103, 2.19, RB, BM), frequency = 1.

GRAMMAR GR968 (PATTERN ID5, PHASE 2)
G = 9882.83, E = 378.71, score = 10261.54.

ID112 (< 44 #15 < 9 > < 10 > >)*5

< (fr = 103, 2.19, LB, BM), 44 (fr = 6, 6.29, CS, ID), 
#15 (fr = 5, 6.55, UID, ID), < (fr = 103, 2.19, LB, CN), 
9 (fr = 10, 5.55, CS, CN), > (fr = 103, 2.19, RB, CN), 
< (fr = 103, 2.19, LB, CN), 10 (fr = 10, 5.55, CS, CN), 
> (fr = 103, 2.19, RB, CN), > (fr = 103, 2.19, RB, BM), frequency = 5.

ID833 (< #41 < 44 > < 45 > >)*1

< (fr = 103, 2.19, LB, BM), #41 (fr = 1, 8.87, UID, ID), 
< (fr = 103, 2.19, LB, CN), 44 (fr = 6, 6.29, CS, CN), 
> (fr = 103, 2.19, RB, CN), < (fr = 103, 2.19, LB, CN), 
45 (fr = 2, 7.87, CS, CN), > (fr = 103, 2.19, RB, CN), 
> (fr = 103, 2.19, RB, BM), frequency = 1.

Here, G is slightly smaller for the hierarchical grammar than for the 
non-hierarchical -- as expected. 
The two values are G = 9887.79 and G = 9882.83.

But E is quite a bit bigger for the non-hierarchical grammar than for the 
hierarchical. The two values are E = 344.95 for the non-hierarchical and 
E = 378.71 for the hierarchical grammar. The probable reason for this is 
that ID112 (< 44 #15 < 9 > < 10 > >)*5 has *two* ID-symbols compared with 
the one ID-symbol for ID839 (< #42 < 46 > < 47 > >)*5. This penalty applies 
every time the two-word sentence pattern is used.

%109 22/3/05

FURTHER NOTES ON SP71, V 8.1

At present, the model calculates frequencies and costs of symbols at the 
beginning of processing by looking at the symbols in New. This is really 
a mistake because, at the beginning, the model does not 'know' about the 
patterns in New. It would make more sense to set the frequency of every 
symbol to 1 at the beginning and let the model build up its knowledge of 
symbol frequencies from their occurrencies in Old. The model will be 
adapted to do this (now done).

Regarding the last conclusion in %108, that there are too many ID-symbols 
in the pattern that represents intermediate structure, the model needs to 
be modified so that, if a context symbol is added to a pattern which has 
a unique ID symbol that is only required as a top-level reference, then 
that ID-symbol may be removed (because the new context symbol serves 
instead).

What seems to be needed is a function that is applied before Phase 2 that 
scans the patterns in Old looking for ID-symbols that have no function 
either as a top-level identifier or as an identifier that is used within 
one or more other patterns or as discrimination symbols. These should be 
removed. This function will be added to the program.

RESULTS WITH A PRELIMINARY VERSION OF find_and_remove_unnecessary_ID_symbols()

This preliminary version does not attempt to identify ID-symbols that are 
needed as discrimination symbols.

Now, with N_GRAMMARS == 2, the best two grammars are non-hiearchical:

GRAMMAR GR7935 (PATTERN ID12, PHASE 2)
G = 12205.32, E = 1233.21, score = 13438.53.

Grammar patterns:

ID20 (< 224 219 192 96 w a l k >)*6

ID22 (< 235 232 227 222 218 216 214 212 191 95 w e >)*6

ID23 (< 224 219 192 96 r u n >)*6

ID115 (< 235 232 227 222 218 216 214 212 191 95 y o u >)*6

ID820 (< 231 225 220 193 97 f a s t >)*4

ID1268 (< 231 225 220 193 97 s l o w l y >)*4

ID8091 (< #177 < 191 > < 192 > < 193 > >)*8

ID8116 (< 226 206 < 95 > < 96 > >)*12

and

GRAMMAR GR7906 (PATTERN ID12, PHASE 2)
G = 12205.25, E = 1233.77, score = 13439.02.

Grammar patterns:

ID20 (< 224 219 192 96 w a l k >)*6

ID22 (< 235 232 227 222 218 216 214 212 191 95 w e >)*6

ID23 (< 224 219 192 96 r u n >)*6

ID115 (< 235 232 227 222 218 216 214 212 191 95 y o u >)*6

ID820 (< 231 225 220 193 97 f a s t >)*4

ID1268 (< 231 225 220 193 97 s l o w l y >)*4

ID8116 (< 226 206 < 95 > < 96 > >)*12

ID10641 (< #201 < 218 > < 219 > < 220 > >)*8

but the third-best one is hierarchical:

GRAMMAR GR7965 (PATTERN ID12, PHASE 2)
G = 12239.78, E = 1240.22, score = 13480.00.

Grammar patterns:

ID20 (< 224 219 192 96 w a l k >)*6

ID22 (< 235 232 227 222 218 216 214 212 191 95 w e >)*6

ID23 (< 224 219 192 96 r u n >)*6

ID115 (< 235 232 227 222 218 216 214 212 191 95 y o u >)*6

ID820 (< 231 225 220 193 97 f a s t >)*4

ID1268 (< 231 225 220 193 97 s l o w l y >)*4

ID8091 (< #177 < 191 > < 192 > < 193 > >)*8

ID8116 (< 226 206 < 95 > < 96 > >)*12

ID8119 (< #187 < 206 > < 97 > >)*8

A possible reason for this is that ID8116 still has two ID symbols instead of 
the 'correct' number of one. This is probably because the two are needed in 
the complete set of Old patterns but they are not needed in any one grammar. 
That both ID symbols are needed in the set of Old patterns is confirmed.

With N_GRAMMARS == 5, the best grammar is hierarchical and 'correct':

GRAMMAR GR8261 (PATTERN ID12, PHASE 2)
G = 12474.04, E = 661.18, score = 13135.23.

Grammar patterns:

ID20 (< 75 69 33 25 w a l k >)*6

ID22 (< 90 74 68 32 24 w e >)*6

ID23 (< 75 69 33 25 r u n >)*6

ID115 (< 90 74 68 32 24 y o u >)*6

ID805 (< 76 70 39 f a s t >)*4

ID1313 (< 76 70 39 s l o w l y >)*4

ID3099 (< 83 < 68 > < 69 > >)*12

ID3102 (< #84 < 83 > < 70 > >)*8

and so is the second-best grammar:

GRAMMAR GR8292 (PATTERN ID12, PHASE 2)
G = 12474.44, E = 661.99, score = 13136.44.

Grammar patterns:

ID20 (< 75 69 33 25 w a l k >)*6

ID22 (< 90 74 68 32 24 w e >)*6

ID23 (< 75 69 33 25 r u n >)*6

ID115 (< 90 74 68 32 24 y o u >)*6

ID412 (< 38 < 24 > < 25 > >)*12

ID805 (< 76 70 39 f a s t >)*4

ID809 (< #43 < 38 > < 39 > >)*8

ID1313 (< 76 70 39 s l o w l y >)*4

The third-best is non-hierarchical:

GRAMMAR GR8233 (PATTERN ID12, PHASE 2)
G = 12484.46, E = 656.98, score = 13141.44.

Grammar patterns:

ID20 (< 75 69 33 25 w a l k >)*6

ID22 (< 90 74 68 32 24 w e >)*6

ID23 (< 75 69 33 25 r u n >)*6

ID115 (< 90 74 68 32 24 y o u >)*6

ID805 (< 76 70 39 f a s t >)*4

ID1313 (< 76 70 39 s l o w l y >)*4

ID3086 (< #75 < 74 > < 75 > < 76 > >)*8

ID3099 (< 83 < 68 > < 69 > >)*12

After cleaning and tidying, the best grammar is:

GRAMMAR GR8321 (PATTERN ID12, PHASE 2)
G = 12368.93, E = 661.18, score = 13030.11.

Grammar patterns:

ID9764 (< 2 w a l k >)*6

ID9765 (< 1 w e >)*6

ID9766 (< 2 r u n >)*6

ID9767 (< 1 y o u >)*6

ID9768 (< 3 f a s t >)*4

ID9769 (< 3 s l o w l y >)*4

ID9770 (< 4 < 1 > < 2 > >)*12

ID9771 (< #1 < 4 > < 3 > >)*8

The second-best is:

GRAMMAR GR8322 (PATTERN ID12, PHASE 2)
G = 12369.33, E = 661.99, score = 13031.32.

Grammar patterns:

ID9772 (< 2 w a l k >)*6

ID9773 (< 1 w e >)*6

ID9774 (< 2 r u n >)*6

ID9775 (< 1 y o u >)*6

ID9776 (< 3 < 1 > < 2 > >)*12

ID9777 (< 4 f a s t >)*4

ID9778 (< #1 < 3 > < 4 > >)*8

ID9779 (< 4 s l o w l y >)*4

And the third-best is:

GRAMMAR GR8323 (PATTERN ID12, PHASE 2)
G = 12402.66, E = 656.98, score = 13059.64.

Grammar patterns:

ID9780 (< 4 2 w a l k >)*6

ID9781 (< 3 1 w e >)*6

ID9782 (< 4 2 r u n >)*6

ID9783 (< 3 1 y o u >)*6

ID9784 (< 5 f a s t >)*4

ID9785 (< 5 s l o w l y >)*4

ID9786 (< #1 < 3 > < 4 > < 5 > >)*8

ID9787 (< 6 < 1 > < 2 > >)*12

A repeat test shows that the program still obtains the 'correct' results when 
the short sentences follow the long ones.

This version of the program will be frozen and a new version started for refinements.

%110 30/3/05

NOTES ON SP71, V 8.2 (BEFORE ANY CHANGES FROM V 8.1)

1 GENERALISATION

In order to test whether the program might overgeneralise with some kinds of 
data, it was tested with this input:

[ 
    [
        (John loves Mary)
        (Mary loves John)
        (John is loved by Mary)
        (Mary is loved by John)
        (he loves her)
        (she loves him)
        (he is loved by her)
        (she is loved by him)
    ]
    [
    ]
]

It seemed possible that 'he', 'she', 'him' and 'her' might get lumped into 
the same class as 'John' and 'Mary'. In that case, the grammar would 
overgenelise and generate sentences like 'him loves she' etc.

The best grammar (after cleaning and tidying) is:

GRAMMAR GR6082 (PATTERN ID8, PHASE 2)
G = 7999.38, E = 2121.31, score = 10120.69.

Grammar patterns:

ID4579 (< 3 1 Mary >)*4

ID4580 (< 1 3 John >)*4

ID4581 (< 2 loves >)*4

ID4582 (< 2 is loved by >)*4

ID4583 (< #1 < 1 > < 2 > < 3 > >)*8

ID4584 (< 1 he >)*2

ID4585 (< 3 her >)*2

ID4586 (< 1 she >)*2

ID4587 (< 3 him >)*2

This grammar does not overgeneralise, mainly because it does not generalise 
across the two contexts for 'John' and 'Mary' in the first place: it creates 
separate context symbols for each context and does not recognise that 
'John' and 'Mary' can appear in both contexts.

This needs more exploration.

2 INTERMEDIATE-LEVEL STRUCTURES

In order to test the program's ability to recognise other kinds of 
intermediate-level structures, it has been run with this input:

[ 
    [
        (this boy loves that girl)
        (that boy loves this girl)
        (this girl loves that boy)
        (that girl loves this boy)
        (this boy hates that girl)
        (that boy hates this girl)
        (this girl hates that boy)
        (that girl hates this boy)
    ]
    [
    ]
]

The expectation is that the program should forma 'noun phrase' grouping 
between the word level and the sentence level.

The best grammar (after cleaning and tidying) is this:

GRAMMAR GR1423 (PATTERN ID8, PHASE 2)
G = 5321.61, E = 383.32, score = 5704.93.

Grammar patterns:

ID5366 (< 8 5 2 11 hates >)*4

ID5367 (< 9 10 this boy >)*4

ID5368 (< 8 5 2 11 loves >)*4

ID5369 (< 7 12 that girl >)*4

ID5370 (< #3 < 10 > < 11 > < 12 > >)*2

ID5371 (< 6 1 that boy >)*4

ID5372 (< 4 3 this girl >)*4

ID5373 (< #4 < 1 > < 2 > < 3 > >)*2

ID5374 (< #1 < 4 > < 5 > < 6 > >)*2

ID5375 (< #2 < 7 > < 8 > < 9 > >)*2

Here, there is a complete failure to recognise the NP structure although the 
program does pick out the noun phrases as discrete groupings.

What seems to be needed is a process of finding good partial matches and 
learning new patterns applied to patterns like 'this boy' and 'this girl' so 
that appropriate context classes and abstract sub-patterns can be formed. 
This is a recursive application of the parsing and learning procedures.

This would clear up an anomaly in the current model where each new pattern has 
to be compared with pre-existing patterns to see whether it already exists. 
This is anomalous because it is an ad hoc matching and unification procedure 
which is separate from the main procedures for matching and unification.

The program will be given version number 9.0 and re-organised something 
like this:

SP71()
{
     1 Read a set of patterns into New. Each New pattern is normally a sentence
          expressed as a sequence of letters without spaces or punctuation 
          between words. Old is initially empty.
     2 Make a preliminary measure of the frequencies of occurrence of the symbol
          types in the New patterns. From these frequencies, derive a bit cost
          for each symbol type using the Shannon-Fano-Elias method.
     3 While (there are unprocessed patterns in New)
     {
          PHASE 1: DERIVE PATTERNS FROM PARTIAL ALIGNMENTS.
               P1.1 Identify the first or next pattern from New as the 'current'
                    New pattern (CNP).
               P1.2 Parse the CNP by multiple alignment using the patterns that
                    are currently in Old.
               P1.3 If the best multiple alignment is partial or composite, 
                    derive new patterns from it.
               P1.4 Apply P1.2, P1.3 and P1.4 recursively to the CONTENTS 
                    symbols of each derived pattern.
               P1.5 Add the derived patterns to Old together with a copy of the
                    CNP to which 'identification' symbols have been added (ID-CNP).
          PHASE 2: COMPILE ALTERNATIVE GRAMMARS.
               [The same as v 8.1.]
     }
     4 Clean and tidy the best three grammars and print.
}

In this scheme, P1.2, P1.3 and P1.4 become an integrated function for parsing_and_learning(). 
To avoid anomalies, it must be totally self contained without any global variables that can 
be changed from within the function. This includes the hit structure and the structures 
for selecting amongst multiple alignments.

%111 31/3/05

NOTES ON SP71, V 9.0

On reflection, it seems that it is not necessary to make the hit structure and the other 
structures used in recognition local to the recognition function - because they are all 
cleared when the recognition function finishes and can then be used again in another 
invocation of the function.

However, there are some difficulties in generalising the recognition functions for 
other purposes:

* 'cycle' assumes cycles in the recognition of a New pattern. There could well be 
some confusion if it were used for the recognition of other patterns.

* Adding ID symbols to the receptacle pattern is integrated with recognition.

* Updating of receptacle pattern is embedded in compare_patterns().

* print_pattern_cycle() assumes the processing of New patterns in two phases.

%112 22/4/05

NEW THINKING ON THE INTEGRATION OF PARSING AND LEARNING

The current problem can be summarised like this:

1 To avoid the creation of duplicate patterns during Phase 1, it is necessary to 
match each new proposed pattern against existing patterns (in created_patterns 
and old_patterns). If a match is found, the pre-existing pattern is used instead 
of the proposed new pattern but a new context symbol is added to the pre-existing 
pattern to reflect the new context in which the pattern may be found.

2 This matching of patterns seems to be ad hoc and poorly integrated with the 
matching of patterns that is done during parsing. This suggests that, instead 
of using a special-purpose matching function to check whether each proposed new 
pattern already exists, it might be better to use the parsing process itself to 
do this checking. This would reduce two matching procedures to one and thereby 
simplify the program.

3 In order to create abstract structures representing the noun phrases in 
sentences like "the boy loves the girl", it seems necessary to include the 
learning process with the parsing of proposed new patterns. In other words, 
the process of checking whether a proposed new pattern already exists would 
be done by all the parsing and learning functions together, which is essentially 
everything in Phase 1.

4 So Phase 1 would be made into a recursive function that could process a proposed 
new pattern in such a way that it may itself propose new patterns which would be 
processed by a recursive application of Phase 1, and this may propose new 
patterns ... and so on.

5 Using a recursive function is not a problem in itself but it could prove very 
complicated to manage the assignment of ID-symbols to patterns created at varying 
depths of the recursion. There is a possible simplification by deferring the 
application of the 'Phase 1' function to the stage when the initial application 
of Phase 1 has finished. But the process is still intrinsically complex and difficult 
to manage. It does look as if we need something that is simpler and 'cleaner' and 
easier to manage.

Here is an alternative scheme that seems to have the advantage that it would 
achieve an even fuller integration of parsing and learning:

1 Instead of doing learning when the parsing process has finished (ie it cannot 
find any more Old patterns to add to the alignment, or an Old pattern is added 
that does not have all its C-symbols matched), learning is applied after 
combine_alignments() ***on every cycle*** of the parsing process.

2 At first sight, this is the same as what is done now, because parsing stops 
as soon as a partially-matched Old pattern is added to an alignment and one might 
think that no learning is possible unless there is a partially-matched Old pattern 
in the alignment. The reasons that it is different from the current scheme are:

* In the proposed new scheme, learning of new patterns would happen on any cycle 
where there were unmatched symbols in the New pattern. Given that learning in 
each cycle would be done after combine_alignments(), there should be fewer occasions 
when there were unmatched New symbols than in older versions of SP62 or in SP61 
but it may still happen.

* If combine_alignments() produced a composite alignment, this would be a signal 
for learning that would create an abstract pattern to tie the free-standing Old 
patterns together.

* Proposed new patterns would be added to old_patterns immediately without 
first putting them in created_patterns.

3 Instead of the basic operation being "parse with multiple cycles and then derive 
new patterns from any 'good' partial alignments (with recursive application of the 
parsing process)", the basic operation would be "compare two patterns and derive new 
patterns from any 'good' partial matches (with recursive application of the 
matching process)". 

4 This is not a huge simplification but it should make the process easier to manage. 
And it means that perception and learning are very closely integrated, as seems to be 
the case in people (eg Broadbent's 1956 demonstration). It also means that there would 
not be a process of parsing with a separate process of comparing proposed new patterns 
with pre-existing patterns (as in current versions of SP71). There would be one single 
process of comparing two patterns and deriving new patterns from partial matches - 
although the use of combine_alignments() is a complication.

5 Although the basic operation is the comparison of two patterns, it should still be 
possible to derive multiple alignments with multiple levels but those multiple alignments 
would be the product of a combination of pattern matching and learning, not pattern 
matching alone (as at present).

This new scheme will be attempted in SP71, v 9.0.

%113 25/4/05

FURTHER THOUGHTS ABOUT SP71, v 9.0

1 If learning is integrated with parsing, what will happen if the sentence can be 
'fully' parsed by existing Old patterns? For a sentence like "the boy loves the 
girl", the first cycle would produce a composite alignment something like this:

      the         boy         loves         the         girl
       |           |            |            |           |
< D 0 the >        |            |            |           |
                   |            |            |           |
            < N 0 boy >         |            |           |
                                |            |           |
                        < V 0 loves >        |           |
                                             |           |
                                      < D 0 the >        |
                                                         |
                                                  < N 1 girl >

Then, by learning, a new abstract pattern will be created something like this:

< A1 < D > < N > < V > < D > < N > >

Then this will be matched with pre-existing patterns and, we suppose, an exact 
match for the CONTENTS symbols will be found with a pattern something like this:

< A2 < D > < N > < V > < D > < N > >

So the program will 'realise' that there was no need for the A1 pattern and 
will use A2 instead and delete A1.

This seems clumsy and calls into question the idea of applying the learning 
process on every cycle of the recognition process.

Another question is why learning should produce a pattern like the A1 
pattern above and not something like this:

< A1a < D 0 > < N 0 > < V 0 > < D 0 > < N 1 > >

And another question is whether the process of matching A1 with A2 would produce 
alignments like this:

< A1 < D > < N > < V > < D > < N > >
                       | | | | | |
                  < A2 < D > < N > < V > < D > < N > >
                  
from which the noun-phrase intermediate level of structure may be derived.

From the above, it looks as if there is a case for sticking to the current 
arrangement whereby parsing cycles are done until no more non-partial 
alignments can be found and use alignments with partial matches as the 
basis for learning.

2 Regarding the current process of looking for an exact match between 
proposed new patterns and pre-existing patterns, we may replace this with 
the process for finding good full or partial matches between two patterns.

*** There is no need to worry about taking this through more than one cycle, 
because when two patterns are matched, there are only two possible outcomes: 
there is either a full match or a partial match. If there is a full match, 
then the program need merely use the pre-existing pattern instead of the 
newly-created pattern. If there is a partial match, this can be used for 
further learning.

It is true that this process may be recursive if a partial match leads to 
the creation of proposed new patterns, but it is somewhat less complex than 
if we need to worry about multiple recognition cycles.

%114

%115 


==> anc/SP71_p.txt <==
PARAMETERS

/* Optional, ON or OFF. */

PROBABILITIES OFF /* Calculations of probabilities at the end
	of each program run. */

SHOW_AL_STRUCTURE OFF /* If ON, the structure of each column of
	each alignment is printed. If OFF, the structure is
	not printed. */

SHOW_HIT_STRUCTURE OFF /* If ON, the hit structure is displayed at one
	or more selected points in the program. If OFF, they are not
	displayed. */

SHOW_UNSELECTED_ALIGNMENTS OFF /* If ON, all the alignments which are
	formed are shown before selection (as well as showing the
	alignments which are selected). */

VERBOSE OFF /* When OFF, lots of messages are printed, otherwise
	minimal messages are printed. */

USE_ABBREVIATIONS OFF /* When LETTERS, alignments are printed
	using abbreviated names of symbols in alphabetic form
	(any symbol which starts with a digit is left as it is).
	When DIGITS, symbols are  abbreviated as digits (which
	may include any trailing or leading '#' symbol which
	appears in the original symbol). When OFF, no abbreviations
	are used. */

SHOW_ALL_PARSING_ALIGNMENTS ON /* If ON, all alignments produced by
	by compressing New against Old are shown. If OFF, only the best
	ones for any given pattern from New are shown. */

ID_C_SYMBOL_CONSTRAINT ON /* If this is ON, ID-symbols can only ever
	be matched with C-symbols and vice versa. If the parameter is OFF,
	the constraint is not applied. */

/* Other parameters. */

ALIGNMENT_FORMAT H /* The format of alignments: 'V' means
	'vertical' and 'H' means 'horizontal'. */

HIT_STRUCTURE_ROWS 20000 /* The number of rows that can be used in 
	the leaf_array[]. */

FAIL_SCORE -100 /* Any compression difference which is equal to this or
	smaller counts as a fail. */

COST_FACTOR 100 /* The multiplier to convert min_cost for each
	symbol to the actual_cost (with rounding up). */

KEEP_ROWS 50 /* Controls the number of rows in the
	new_OAO_array[][] which are used to determine which alignments
	are *not* purged at the end of each cycle. */

DRIVING_KEEP_ROWS 5 /* Of the patterns selected by 
	KEEP_ROWS, the best DRIVING_KEEP_ROWS are
	selected to be driving patterns for the next cycle. THIS PARAMETER
	IS NOT CURRENTLY USED. */

FULL_ALIGNMENT_LIMIT 30 /* This limits the number of alternative
	alignments (for a given pattern from New) that are considered
	during the compiling of alternative grammars. */

GRAMMAR_LIMIT 30 /* This limits the number of alternative grammars
	that may be developed at any one time (in 
	compile_alternative_grammars()) */

EXTRACTION_LIMIT 10 /* This limits the number of alignments for 
	a given driving pattern that are used for learning. */

FIGURE_ID 0 /* The figure number in the article about these
	parsings. */

COMBINATION_LIMIT 10 /* The number of combinations to be selected
	on each phase of combine_alignments(). */

MAX_OLD_GAP 100 /* The maximum gap between two hit symbols in an
	original pattern in Old (not an alignment formed during
	current processing). */

MAX_DRIVING_GAP 100 /* Sets the maximum permitted gap between
	hit symbols in any driving pattern. */

MAX_TARGET_GAP 100 /* Sets the maximum permitted gap between
	hit symbols in any target pattern. */

MAX_UNSUPPORTED_CYCLES 5 /* For any one pattern from New,
	this parameter sets the maximum number of cycles which
	build alignments without any gain in maximum compression
	score compared with the best cycle for the current window. */

MAX_ALIGNMENTS_IN_ONE_CYCLE 10000 /* This can be used to limit
	the number of alignments formed in one cycle. It is
	applied as alignments are formed, in order of the
	approximate compression scores calculated for
	the hit structure. If this limit is applied, there
	is a possibility of cutting short the alignments
	before the best one has been made. */

ORIENTATION LANDSCAPE /* Orientation of the output may be
	specified as LANDSCAPE or PORTRAIT. */

WRITE_AL_CHARS_LENGTH 1000 /* The maximum size of any
	alignment when written out. Any excess is truncated
	with ellipses. */

WRITE_SECTION_CHARS_LENGTH 80 /* The maximum size of a section of
	any alignment when written out. */

MINIMUM_FONT_HEIGHT 12 /* The smallest font to be used in printing 	
	alignments (in pt). */

MAXIMUM_FONT_HEIGHT 18 /* The largest font to be used in printing 	
	alignments (in pt). */

N_GRAMMARS 5 /* This is the number of grammars, over and obove the
	'naive' grammar, which provide a set of Old patterns after
	each New pattern has been processed. */

CREATE_PATTERNS_DIAGNOSTIC OFF /* When ON, prints out diagnostic
	information for sequence::create_patterns() methods. Otherwise,
	no diagnostic information is printed. */

/* FORCING OF CODE AND CONTENTS STATUS FOR SYMBOLS

If any symbols in the corpus have a '!' prefix, this
suppresses the normal mechanism for classifying symbols
as IDENTIFICATION or CONTENTS. In this case, any symbol prefixed
by '!' is IDENTIFICATION and all other symbols are CONTENTS. The
'!' character does not form part of the symbol. */

END_PARAMETERS




==> anc/SPNN_od.txt <==
OBJECTIVES AND DEBRIEFING FOR MODEL SPNN

%1 11/1/01

The aim of this model is to show how ICMAUS could be implemented using neural networks.

The current concept is described in sp_ideas6, %105. In outline it should work like this:

1 Knowledge is stored in the cortex in the form of cell assemblies of inter-connected neurones. Each such cell assembly corresponds to a 'pattern' in the ICMAUS framework.

1.1 Every cell in a cell assembly is connected to its immediate neighbours (and perhaps nearby cells that are not immediately contiguous) by inhibitory fibres, as in the mammalian retina.

1.2 Around the edges of each cell assembly are cells that have the function of CODE_SYMBOLs for the assembly.

2 Sensory information is 'broadcast' to every cell assembly (in all possible alignments).

3 Where a significant number of cells in a cell assembly are excited simultaneously, they will all inhibit each other mutually in much the same way that uniformly illuminated sensory cells in the retina have a mutually inhibitory effect.

3.1 However, the inhibitory effect will be reduced around the edges of the cell assembly. In particular, the cells that are functioning as CODE_SYMBOLs will be relatively uninhibited and correspondingly excited. This should achieve the effect of picking out the CODE_SYMBOLs for each pattern that has been 'recognised'. We can be confident that the CODE_SYMBOL cells will not respond to sensory information because they respond to different inputs.

4 Excitation from code cells will be broadcast to all other cell assemblies (or, at least, all 'higher' cell assemblies) and may produce effects similar to what has been described for sensory input. If this is done recursively, it should be possible to build up arbitrarily deep alignments of patterns.

5 To avoid an explosion of possible alignments between sensory input and stored patterns, it seems likely that the process of building up an alignment is done in stages, building up from small patterns to larger ones. Thus the initial broadcasting of sensory input may be made only to a relatively small set of relatively small 'sensory' patterns. Likwise, these may broadcast to a relatively small set of higher level patterns, and so on.

5.1 This arrangement achieves economy in two ways: 1 It reduces the overall sizes of cell assemblies by taking advantage of their internal redundancies. This is on the assumption that each small assembly reflects a repeating pattern amongst the set of all stored patterns. 2 The arrangement also achieves economy by reducing the amount of broadcasting that has to be done at any one time and the number of interconnections required in the brain.

%2 25/1/01

NOTES ON THE DEVELOPMENT OF SPNN, V 1.0

1 The basic framework has been set up with the following classes:

* list_element (a `service' class for list processing)
* object (the most abstract kind of neural entity)
* nerve_cell
* list_object (a `service' superclass for cell_assembly and set_ca
* cell_assembly
* set_ca (`set of cell assemblies'. This is to accommodate that the idea that broadcasting of 	signals is only done to the next level up the hierarchy, not to all cell assemblies. Each 	level can be represented by a set of cell assemblies).

2 The first problem is to decide exactly how 'broadcasting' should be done. As a stop-gap, a function has been written that scans the pattern in New across the CAs in the target set and 'succeeds' when an exact match is found (ie all the symbols in New are matched by a corresponding contiguous sequence in Old, but all the NCs in the CA from Old are not necessarily matched). As it stands, this scheme does not accommodate partial matching in the sense that one or more symbols from New may not find a match within a CA in Old.

The following simple scheme could work (at least well enough to demonstrate the other ideas in the model):

* Since New corresponds to the receptive surface of eyes, ears etc, it is not a fixed CA like the posited CAs in Old. Hence, the hardwiring connections between New and Old need to be expressed in terms of ***positions*** within New, rather than specific symbols in New.

* Each ***position*** in New is hard-wired to individual symbols in Old. We may suppose that these connections were used when the CAs in Old were first laid down. This scheme supposes that a contiguous sequence of positions in New maps to a contiguous sequence of symbols in each CA in the target set in Old. Hence, with this arrangement, there is no need for any kind of `scanning' of signals across patterns.

* With this scheme, a restricted form of partial matching is possible at the first level because a sub-set of the positions in New may be sufficient to activate a CA in Old. As we move up levels, the system should be able to accommodate larger gaps because there may be large gaps between low-level engrams. The existence of large gaps would not prevent low-level engrams mapping to a contiguous sequence of NCs at higher levels.

* I am assuming in all this that one- or two-dimensional spatial relations in the input is encoded in Old by corresponding spatial relations amongst NCs within CAs. I am also assuming that temporal sequencing in the input is encoded by spatial sequencing amongst NCs.

3 Question: how are we to maintain the integrity of spatial encoding in the face of the fact that any given pattern may appear in two or more different contexts? For example, 'the' occurs twice in 'The cat sat on the mat'. If 'the' maps to a single CA representing that word, then its position in the input sequence is lost.

One possible answer is that sets of engrams are replicated across the cortex in a manner analogous to the way the genetic code is replicated in every cell in our bodies. Superficially, this conflicts with the idea of 'cognition as compression' but it is consistent with the idea that we need replication of knowledge to guard against catastrophic loss of knowledge and that ***within each copy of our knowledge***, redundancy should be minimised.

There seems to be some evidence in support of this idea in the way a given type of receptive cell may be found repeated across the retina. In the same way that a given type of letter appears in many different contexts in written language, we may suppose that copies of the engram for each type of phoneme (say) are scattered across the cortex so that they may respond where needed.

What about recognition of a visual pattern like "ABCABCABCABCABCABCABC"? Do we recognise the repetition of 'ABC' in a single operation or is there a degree of sequential processing? It is possible that we could make do with a single engram for 'ABC' and use temporal encoding (as we sweep our attention across the whole input pattern) to distinguish the several instances of the pattern. 

If, instead of a familiar pattern like 'ABC', we were to process a repeating sequence of a totally unfamiliar pattern, something like this: "$7gM$7gM$7gM$7gM$7gM$7gM$7gM$7gM$7gM". In a case like this, we may suppose that, initially, the pattern is stored 'as is' complete with its redundancy. But then we quickly see the possibility of reducing the pattern to something like "($7gM)*" or a recursive function containing that pattern (eg '%6 $7gM %6 #6 #6').

A possible answer to the problem of handling repetition of patterns is via the notion that, as New is processed, the system builds up an ***encoding*** of New. Within this encoding, the repetition of something like 'the' would be accommodated by repetition, ***within the encoded version of New***, a ***reference*** to the CA for 'the'.

This idea suggests that excitation does not proceed directly from CAs at one level to CAs at the next level. Rather, as New is processed, a ***new*** CA built up representing an encoded version of New. The encoding is at the next level of abstraction. When this new CA is complete, it is itself treated as New and broadcasts excitation to the CAs in the next level of the hierarchy. In this way, the process may be repeated as long as there is more redundancy to be extracted.

4 COMPUTING NEURAL RESPONSES

Tentatively, each CA will behave like this:

* We shall suppose that each NC has a 'resting' rate of firing (or level of excitation) which we will assume to have a value of 1.0.

* If an NC receives a signal from a 'matching' NC, this will raise its rate of firing by 1.0. Initially, the rate of firing will be raised to 2.0.

* At this rate of firing, the NC sends inhibitory signals to its neighbours. Each inhibitory signal reduces the rate of firing by 0.5. Thus, if an NC receives two inhibitory signals, one from each neighbour, this will bring its rate of firing down to 1.0 again. However, where an excited NC is next to an NC that is not excited, it will send only one inhibitory signal to the neighbour. This will reduce its rate of firing to 0.5 -- which is not the anticipated result!!!

More thought is needed about whether or how it may be possible to achieve the effect of increased excitation at the non-excited edges of CAs.

One possible solution takes advantage of the idea that there is recoding stage before excitation is sent on to the next level. This means that the encoding can be done in terms of the parts of the CA that are relatively inhibited. The the ***new*** CA which is the result of encoding can send excitatory signals on to the next level.

%3 26/1/01

FURTHER NOTES ON DEVELOPMENT OF SPNN, V 1.0

1 The idea of having lateral inhibition between NCs in a CA conflicts with the long-established idea (for which there appears to be some evidence (Pulvermuller)) that NCs in a CA have mutually excitatory connections.

2 How to accommodate the idea that inhibition has a role to play: it is so prevalent in sensory processing, so important for preventing an explosion of excitation, and so important as a means of reducing redundancy in information, that it is hard to believe that it has no role to play.

3 In keeping with the idea that adaptation to continuous stimulation is caused by (non-lateral) inhibition, it may be that each NC in a CA has one or more inhibitory connections feeding back onto the incoming fibres. This would yield a transitory peak in excitation when a given NC was excited: inhibition would kick in to prevent excitation continuing. 

This kind of 'feedback inhibition' could provide an explanation of how we may extract 'run-length' redundancy from signals in the temporal domain: cells would respond only to changes in stimulation (in the time domain) and would remain at 'background' levels otherwise. 

4 If there are excitatory connections amongst NCs within each CA, then excitation should spread from the stimulated region to the unstimulated, including NCs whose function is to act as 'code' symbols for the CA. We may suppose that there are no inhibitory fibres for this kind of lateral excitation. This would mean that that NCs that were excited via lateral connections, would not be directly inhibited in the same way as NCs that were excited via sensory connections. However, excitation should not get out of hand because the NCs that are the source of the lateral excitation are themselves being inhibited. Once their activity dies down, one may suppose that the activity in the laterally-excited NCs would also die down.

5 An attraction of this analysis is that it should mean that whole regions of a CA could become excited via lateral connections, rather than there being a peak only at the edge of the region that is excited by sensory stimulation. Thus, the system would be able to 'infer' the presence of the whole of the unseen part of the CA.

6 We have supposed that, at the lowest level (apart from lateral inhibition in the sense organs), the system lays down CAs 'on the fly' corresponding to raw input data: the system constructs CAs corresponding to 'New'. If we suppose that the same processes operate at all levels, then we would expect that, in a similar way, CAs would be formed on the fly at levels above the basic level. In cases of 'recognition', such CAs would correspond to encodings of the level below in terms of NCs representing 'code' symbols.

7 What happens when a CA is not fully recognised: this requires learning. Hopefully, the development of SP70 should clarify issues in this area.

%4 

==> anc/lang10.txt <==
KEY

END_KEY

[ 
	[
		(t h a t b o y r u n s)
		(t h a t g i r l r u n s)
		(t h a t b o y w a l k s)
		(t h a t g i r l w a l k s)
		(s o m e b o y r u n s)
		(s o m e g i r l r u n s)
		(s o m e b o y w a l k s)
		(s o m e g i r l w a l k s)
	]
	[
	]
]


==> anc/lang9.txt <==
KEY

END_KEY

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
		(m a r y w a l k s)
	]
	[
	]
]


==> anc/sp61_od.txt <==
OBJECTIVES AND DEBRIEFING FOR SP61 - A C++ CONTINUATION OF THE DEVELOPMENT
OF SP60

JGW

C DEVELOPMENTS

%1 6/2/98

This version of the SP model is derived from SP52 and is intended to
extend the scope of the model to handle deductive and probabilistic
inference. Relevant ideas are discussed in sp_ideas6, %6, and 
sp_ideas5, %25, %35, %37, %44, %45, %50, %52, %53, %54, %63.

See also discussion in sp52_od, item %2 onwards.

The first modification is to use the S-F-E method for finding the
coding cost of patterns rather than using the relatively crude values
derived from the leading symbols and terminating symbol of each pattern
which are used in SP52, v 4.9. This is to achieve better discrimination
amongst the probability values computed for alternative alignments.

%2 10/2/98

With this grammarS

[
	[(phone_a)]
	[
		(burglary A #A)*2000
		(E earthquake A #A #E)*1050
		(earthquake radio)*75
		(E #E radio)*900
		(A alarm phone_a #A)*3050
	]
]

[NB, 'phone_a' means a phone call which communicates the fact that
the alarm has gone off. 'phone' by itself might be taken to mean any
kind of phone call.]

results areS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 1.11254

ALIGNMENTS

%7, NSC = 31.08, OSC = 1.21, CS = 29.86,
Absolute P = 0.431095, Relative P = 0.387488

        phone_a    
           |         
A alarm phone_a #A 

ALIGNMENTS

%8, NSC = 31.08, OSC = 1.82, CS = 29.25,
Absolute P = 0.282686, Relative P = 0.254091

                 phone_a    
                    |         
         A alarm phone_a #A 
         |               |  
burglary A               #A 

ALIGNMENTS

%9, NSC = 31.08, OSC = 2.75, CS = 28.33,
Absolute P = 0.14841, Relative P = 0.133398

                     phone_a       
                        |            
             A alarm phone_a #A    
             |               |     
E earthquake A               #A #E 

ALIGNMENTS

%10, NSC = 31.08, OSC = 2.75, CS = 28.33,
Absolute P = 0.14841, Relative P = 0.133398

                     phone_a             
                        |                  
             A alarm phone_a #A          
             |               |           
E earthquake A               #A #E       
|                               |        
E                               #E radio 

ALIGNMENTS

%11, NSC = 31.08, OSC = 3.29, CS = 27.78,
Absolute P = 0.101937, Relative P = 0.0916253

                     phone_a             
                        |                  
             A alarm phone_a #A          
             |               |           
E earthquake A               #A #E       
|     |                         |        
E     |                         #E radio 
      |                              |   
  earthquake                       radio 

PROBABILITIES OF PATTERNSS

%6, p = 1 (A alarm phone_a #A)

%2, p = 0.254091 (burglary A #A)

%3, p = 0.358421 (E earthquake A #A #E)

%5, p = 0.225023 (E #E radio)

%4, p = 0.0916253 (earthquake radio)

PROBABILITIES OF SYMBOLS

A, p = 1 
alarm, p = 1 
phone_a, p = 1 
#A, p = 1 
burglary, p = 0.254091 
E, p = 0.358421 
earthquake, p = 0.358421 
#E, p = 0.358421 
radio, p = 0.225023 

There are (at least) five problems here. The problems are listed with
discussion and possible solutions.

1 Alignment %7 is contained within all the other best alignments but
the calculation of relative probability does not take account of this.
The relative probability of %7 should (intuitively) be 1.0 and not the
value given which is Small p = 0.955112. ("Large P" is now "Absolute P"
and "Small p" is now "Relative P".

1.1 Discussion: It looks as if the procedure for calculating relative
probabilities should take account of which alignments are contained
within others.  Then, the relative probability of any alignment isS

     P_rel = (SUM P_abs for the set of alignments containing the given
		alignment and all the alignments in which it appears) /
			(SUM P_abs for all the best alignments)

1.2 [Note added 12/2/98: the formula just given may be wrong because of
double counting: using P_abs for the given alignment AND all the alignments
in which it appears. Using SUM P_abs for all the alignments in which
it appears and totally excluding the alignment itself may also be wrong
because, for example, it may occur most of the time by itself and only
very rarely within something else. Also relevant is the fact that
some of the alignments within which a given alignment appears may themselves
appear within other alignments (possibly in the same list).
More thinking is required!]

[Note added 18/2/98S see %3, below.]

1.3 [Note added 16/2/98: The current method of calculating the *relative*
probabilities is probably correct ((SUM P_abs) / number of alignments).
To satisfy our intuition that the probability of %7 is 1.0, we probably
need *some other kind of measure* which takes account of the fact that
alignment %7 appears in all the other 'best' alignments. One possibility
is that our intuition is wrong! This is because %7 is the alignment
*without* other patterns while the other alignments are %7 *with* other
patterns. On this interpretation, the present method of calculating
*relative* probability is correct. To satisfy our intuitions about
probabilities and the fact that %7 appears in all the other 'best' 
alignments, we probably need to go to 'probabilities of patterns'
and 'probabilities of symbols'. These seem to satisfy our intuitions
but the theory behind the calculations need to checked again.]

1.4 [Note added 16/2/98S see also 'REVISION OF P_REL VALUES' under 4, below].

2 The pattern 'earthquake radio' is contained within the pattern
'E earthquake A alarm phone_a #A #E radio' which is the unification
of alignment %10. It looks as if the alignment of 'earthquake radio'
with alignment %10 (to give alignment %11) is spurious.

2.1 One possible solution to this problem is to replace 'earthquake radio'
with 'earthquake no_alarm radio' to express the idea that, in some cases,
an earthquake can occur which does not trigger the alarm. This introduces
the concept of 'null' features - features which express themselves by the
absence of some other feature and this feels wrong. Why might it be
wrong???

2.2 [Note added 12/2/98: There may be a valid distinction between
'earthquake radio' and 'earthquake no_alarm radio'. In the first case,
we have no knowledge about whether or not the alarm went off. In the
second case, we have definite knowledge that the alarm did not go off.
The problem remains how to intepret an alignment like %11, above, which
includes 'earthquake radio'.]

3 In SP60 as it stands now, the coding cost of each pattern is calculated
as the S-F-E code + (2 * the average of the min costs of the symbol types).
The calculation of P_abs for any given alignment isS

     P_abs = 1 / 2^b

where b is

     b = (OSC_alignment - 1 -
		(2 * the average of the min costs of the symbol types)

The '-1' subtraction is to take account of the fact that 1 is always added
when an S-F-E code is calculated and the final subtraction is to take
account of the addition which is made for notional 'terminal symbols'.

However, the two additions which are made in the calculation of the
coding cost of a pattern are *for an individual pattern* not an alignment.
It does not make much sense to substract the same amount from a whole
alignment.

3.1 A better answer is to stop adding the cost of two notional termination
symbols to the code value for each pattern.

3.2 What about the subtraction of 1 from the OSC for an alignment? Again,
this does not make much sense because the original addition was made
to compensate for rounding errors to make sure that the there are at
least the required number of bits for encoding.

It may make more sense to calculate the coding cost of each pattern
as real numbers *without any rounding* - and likewise for individual
symbols. These real numbers cannot represent an actual number of bits
used in encoding since this must always be an integer. But, for the
purpose of comparing alignments, it does not matter whether integers
or real numbers are used.

3.3 [Note added 10/2/98: The suggested adjustment has been made and the
figures in the example results, above, have been calculated using the
revised method.]

4 The absolute probabilities total to more than 1.

4.1 A possible reason for this is that values for OSCs are, in some sense,
too low and this means that probabilities calculated from these OSCs
are too high. For example, the OSC for %7 is only 1.21 *bits* which
does not seem enough to capture the structure of the alignment.
However, in this case, 1.21 bits is the 'cost' of the single Old
pattern in the alignment so perhaps it is not too low.

4.1.1 One possible reason why the OSCs are "too low" is that, in SP60,
the method of calculating the cost of each pattern, by contrast with
the method in SP52, does not add the cost of any right boundary symbol
to each pattern (a symbol at the end of the pattern which has '#' as
its first character). The reason for this in SP52 is that much of the
information in this symbol is redundant (because it repeats what is in
the left boundary symbol) and so the pattern information cost needs to
be augmented by that amount to compensate for the subtraction of that
amount in calculating the OSCs of alignments which contain that pattern
and which have a hit between the given right boundary symbol and a
matching symbol in some other pattern in the alignment.

This 'defect' in SP60 could be corrected by changing the method of
calculating the info cost of patterns back to something like the method
in SP52. This would have two drawbacksS 1 it would resurrect the
concept of 'right boundary symbol' as a formal part of the model and
thus break the rule of 'no meta symbols'; 2 It would lead to OSCs which
are spuriously high in cases (like %7) where there is a right boundary
symbol but it is *not* aligned with any matching symbol in the
alignment.

4.1.2 Another possible reason that values for OSCs are "too low" is
that the 'cost' value for each pattern (which is used in the method of
calculating the OSC for each alignment in which a given pattern
appears) is, currently, calculated using the (reduced) F-S-E method,
taking the frequency of the pattern as input. But the method for
calculating OSCs for alignments uses the min_costs of the symbols in
the pattern and these are relatively large (why?).

One possible answer arising from this observation is that we could return
to the method of calculating coding costs of patterns which is used
in SP52, v 4.9 (or something similar). In effect, this means deriving
the coding cost for each pattern directly from (a subset of) the
symbols in the patterns.

4.1.3 A third possible reason why OSCs are "too low" (and a possible
answer to the question "why?" in 4.1.2) is that the coding costs for
patterns are computed independently of the coding costs of symbols. If
actual codes were being constructed, this could mean that patterns were
being given the same codes as symbols - which is obviously wrong.

One possible answer to this problem would be to calculate the coding
costs of symbols and of patterns at the same time. Since symbols tend
to be more frequent than patterns, this should increase the coding
costs of patterns which should increase the OSCs of alignments - and
this should reduce there probabilities, perhaps bringing the total to
less than 1.

4.2 Another possible reason why the absolute probabilities total to more
than 1 is "double counting"S the fact that one alignment can appear
inside another means that the coding cost of the containing alignment
contains the coding cost of the contained alignment. 

[Note added 18/2/98S see %3, below.]

4.2.1 A possible solution to this problem would be to add up 'marginal'
absolute probabilities, meaning absolute probabilities of alignments
after the subtraction of marginal P_abs values for any alignments which
are contained in the given alignment.

What if marginal values for OSCs were calculated first and then
converted into probabilities? Since marginal OSCs would generally be
smaller than existing OSC values, the overall effect would be to make
P_abs values *larger*! This apparent contradiction needs a resolution.

4.2.2 REVISION OF P_REL VALUES. Revised values for P_abs would have a
knock-on effect on the values for relative Ps because the calculation
of these values uses the value of absolute P. At present, the
calculation of P_rel values uses the OSC of the alignment as given and
this, apparently, should be changed to marginal value (???).

4.3 Whatever the reason for the coding costs of patterns being "too low",
a possible solution is to multiply these coding costs by some arbitrary
factor (rather in the same way that "actual" coding costs of symbols
are derived from "min" costs of symbols. Of all the solutions suggested,
this one is probably the least satisfactory since it has no theoretical
justification.

5 The absolute and relative probabilities for %9 are the same as for %10
even though the frequency of 'E earthquake A #A #E' is 1050 while the
frequency of 'E #E radio' is only 900.

The reason for this seems to lie in the way OSCs are calculated. In particular
it seems to arise from the definition of 'leading row' and the fact that,
in %19, the bottom row and the next-to-bottom row start at the same point.
What has probably happened is that, in %10, the next-to-bottom row has been
taken to be the leading row which means that the coding cost of the bottom
row has been totally subtracted from the OSC of the alignment - for the 
purpose of calculating the OSC, the bottom row could be omitted - which
converts %10 into %9.

A possible solution to this is to revise the method of calculating OSCs so
that, in the case of a 'tie' between two or more rows for the title of
'leading row', the row which finishes furthest to the right would be
taken to be the leading row. If two or more rows start at the same position
and end at the same position, then the choice between them can be
arbitrary.

[Note added 16/2/98S This adaptation has been made and gives the following
resultsS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 1.07677

ALIGNMENTS

%7, NSC = 31.08, OSC = 1.21, CS = 29.86,
Absolute P = 0.431095, Relative P = 0.400358

        phone_a    
           |         
A alarm phone_a #A 

ALIGNMENTS

%8, NSC = 31.08, OSC = 1.82, CS = 29.25,
Absolute P = 0.282686, Relative P = 0.26253

                 phone_a    
                    |         
         A alarm phone_a #A 
         |               |  
burglary A               #A 

ALIGNMENTS

%9, NSC = 31.08, OSC = 2.75, CS = 28.33,
Absolute P = 0.14841, Relative P = 0.137828

                     phone_a       
                       |            
             A alarm phone_a #A    
             |               |     
E earthquake A               #A #E 

ALIGNMENTS

%10, NSC = 31.08, OSC = 2.97, CS = 28.10,
Absolute P = 0.127208, Relative P = 0.118139

                     phone_a             
                       |                  
             A alarm phone_a #A          
             |               |           
E earthquake A               #A #E       
|                               |        
E                               #E radio 

ALIGNMENTS

%11, NSC = 31.08, OSC = 3.52, CS = 27.56,
Absolute P = 0.0873742, Relative P = 0.0811445

                     phone_a             
                        |                  
             A alarm phone_a #A          
             |               |           
E earthquake A               #A #E       
|     |                         |        
E     |                         #E radio 
      |                              |   
  earthquake                       radio 

PROBABILITIES OF PATTERNSS

%6, p = 1 (A alarm phone_a #A)

%2, p = 0.26253 (burglary A #A)

%3, p = 0.337111 (E earthquake A #A #E)

%5, p = 0.199283 (E #E radio)

%4, p = 0.0811445 (earthquake radio)

PROBABILITIES OF SYMBOLSS

A, p = 1 
alarm, p = 1 
phone_a, p = 1 
#A, p = 1 
burglary, p = 0.26253 
E, p = 0.337111 
earthquake, p = 0.337111 
#E, p = 0.337111 
radio, p = 0.199283 

Now the score of %9 is higher than the score of %19 as, intuitively, it
should be.]

%3 18/2/98

FURTHER THOUGHTS ON PROBABILITIES

1 The ABSOLUTE probability of an alignment isS

	P_abs = 1 / 2^b

where b is the number of bits in the notional encoding of the alignment
(ie, the value of OSC for the alignment).

This is the probability of finding the same sequence of bits at any 
randomly-chosen position in a randomly-generated sequence of bits.

The formula and the explanatory comment immediately above are part of
the *definition* of what is meant by P_abs in the present context, they
are not matters of interpretation.

2 The RELATIVE probability of an alignment isS

	P_rel = P_abs / P_tot

where P_abs is the absolute probability of the given alignment and P_tot
is the SUM of the P_abs values for all the alignments which encode
***all and only*** the same symbols from New as the given alignment.
This latter set will be referred to as S.

Again, these are matters of *definition*, not interpretation.

In the examples studied so far, the rank ordering of the set of alignments
which encode all and only the same symbols from New as the best alignment
found seem to accord with our intuitions about what the ordering should be.

That said, our intuitions about alignment %7 in the example discussed
under %2 is that the symbol 'alarm' selects the pattern
'A alarm phone_a #A' with a probability of 1.0 (because there is
no other pattern that it can match) and this intuitive probability does
not match the P_rel value for the alignment which is 0.400358. The fact
that this value is the largest of the P_rel values for the given set
partially but not completely satisfies our intuitions.

3 Our intuitions in this area seem to be better satisfied by two other
types of probability value, both of them derived from the P_abs and P_rel
values, above.

                 |A|
	P_patt = SUM P_rel[i]
                 i=1

where A is the subset of S in which the given pattern appears (one or
more times).

                   |B|
	P_symbol = SUM P_rel[i]
                   i=1

where B is the subset of S in which the given symbol appears (one or
more times).

These the values of these two probabilities accord better with our
intuitions. In the example in %2, the probability of 'A alarm phone_a #A'
is 1.0 and the probability of 'phone_a' is also 1.0, in accordance
with our judgement that, if 'alarm' appears in New then 'phone_a'
is certain to follow.

4 These observations and definitions seem to lay to rest any worries about
double countingS

* The definitions of P_abs and P_rel are quite independent of whether
or not one alignment may be fully or partially contained within another
- there may be overlap in there structures. (The function
find_containing_elements() which was written for SP60, v 1.0, does
nothing to account for the fact that two alignments may have much of their
structure in common without one alignment being contained in the other.) 

The definitions of P_abs and P_rel were formulated partly to take
account of the fact that the SP model often produces a set of 'best'
alignments which are quite similar, one with another.

* The definitions of P_patt and P_symbol seem to take account of
similarities amongst alignment in a satisfactory manner and seem to
satisfy our intuitions about the probabilities of inferences that we
may draw from a set of 'best' alignments.

%4 19/2/98

Here is an apparently anomalous resultS

NEW ALIGNMENTS

%12 S %8 S %5 S #24 NSC 73.06, OSC 5.50, CS 67.56

phone_a                            radio 
                                     |   
E                               #E radio 
|                               |        
E earthquake A               #A #E       
             |               |           
             A alarm phone_a #A          

NEW ALIGNMENTS

%11 S %10 S %6 S #22 NSC 68.83, OSC 5.50, CS 63.33

                     phone_a       radio 
                        |            |   
             A alarm phone_a #A      |   
             |               |       |   
E earthquake A               #A #E   |   
|                               |    |   
E                               #E radio 

Why should %12 have a higher NSC and a higher CS than %11 even though
%12 has fewer hit symbols in New? The reason is because 'phone_a'
has a relatively low actual score (28.56) and 'radio' has a relatively
high actual score (73.06) coupled with the fact that, in %12, 'radio'
counts as the first symbol in the New sequence and thus carries its
full value whereas in %11 it is the second symbol and is separated from
the first symbol by a span of 3. This span is sufficient to multiply
the actual value of 'radio' by 0.551503 and thus it reduce it sufficiently
to bring the the NSC and the CS in %12 well below the corresponding
values in %11.

One possible answer is to revise the process which adjusts the scores of
symbols in the light of gaps or spans so that, for any one 
row in an alignment, the value of the first symbol is adjusted in
accordance with the gap or span since the start of the alignment.

This would probably give a better result for the present problem, more
in accord with the intuition that an alignment with more hits in New should
have a higher NSC than one with fewer hits in New.

A drawback of this solution is that, with patterns which start very far to
the right of an alignment, the value attaching to the first hit symbol in 
the alignment would tend to be very low, perhaps even zero with the current
cut-off at 100 symbol positions.

%5 19/2/98

SOME RESULTS

With this grammar and inputS

[
	[(phone_a)]
	[
		(burglary A #A)*2000
		(E earthquake A #A #E)*100
		(E #E radio)*95
		(A alarm phone_a #A)*2100
	]
]

the results areS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 1.000000

ALIGNMENTS

%6, NSC = 28.54, OSC = 1.03, CS = 27.50,
Absolute P = 0.488941, Relative P = 0.488941

        phone_a    
           |         
A alarm phone_a #A 

ALIGNMENTS

%7, NSC = 28.54, OSC = 1.10, CS = 27.43,
Absolute P = 0.465658, Relative P = 0.465658

                 phone_a    
                    |         
         A alarm phone_a #A 
         |               |  
burglary A               #A 

ALIGNMENTS

%8, NSC = 28.54, OSC = 5.42, CS = 23.11,
Absolute P = 0.023283, Relative P = 0.023283

                     phone_a       
                        |            
             A alarm phone_a #A    
             |               |     
E earthquake A               #A #E 

ALIGNMENTS

%9, NSC = 28.54, OSC = 5.50, CS = 23.04,
Absolute P = 0.022119, Relative P = 0.022119

                     phone_a             
                        |                  
             A alarm phone_a #A          
             |               |           
E earthquake A               #A #E       
|                               |        
E                               #E radio 

PROBABILITIES OF PATTERNSS

%5, p = 1.000000 (A alarm phone_a #A)

%2, p = 0.465658 (burglary A #A)

%3, p = 0.045402 (E earthquake A #A #E)

%4, p = 0.022119 (E #E radio)

PROBABILITIES OF SYMBOLSS

A, p = 1.000000 
alarm, p = 1.000000 
phone_a, p = 1.000000 
#A, p = 1.000000 
burglary, p = 0.465658 
E, p = 0.045402 
earthquake, p = 0.045402 
#E, p = 0.045402 
radio, p = 0.022119 

If there is only a telephone_a call, then the probability of an
earthquake is only about a tenth of the probability of a burglary.
These relative values seem about right but the probability of a
burglary (0.465658) seems smaller than one might think reasonable. It
is influenced by the number of different alignments (3) which make no
reference to burglaries and their relative probabilities.

One of these latter alignments is this oneS

%6, NSC = 28.54, OSC = 1.03, CS = 27.50,
Absolute P = 0.488941, Relative P = 0.488941

        phone_a    
           |         
A alarm phone_a #A 

which is part of the alignment which predicts a burglary and also part
of the alignment which predicts an earthquake.

PERHAPS WE DO NEED TO PAY ATTENTION TO DOUBLE COUNTING AFTER ALL!

With the same grammar but different inputS

[
	[(phone_a radio)]
	[
		(burglary A #A)*2000
		(E earthquake A #A #E)*100
		(E #E radio)*95
		(A alarm phone_a #A)*2100
	]
]

the results areS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.022119

ALIGNMENTS

%11, NSC = 50.80, OSC = 5.50, CS = 45.31,
Absolute P = 0.022119, Relative P = 1.000000

                     phone_a       radio 
                        |            |   
             A alarm phone_a #A      |   
             |               |       |   
E earthquake A               #A #E   |   
|                               |    |   
E                               #E radio 

PROBABILITIES OF PATTERNSS

%5, p = 1.000000 (A alarm phone_a #A)

%3, p = 1.000000 (E earthquake A #A #E)

%4, p = 1.000000 (E #E radio)

PROBABILITIES OF SYMBOLSS

E, p = 1.000000 
earthquake, p = 1.000000 
A, p = 1.000000 
alarm, p = 1.000000 
phone_a, p = 1.000000 
#A, p = 1.000000 
#E, p = 1.000000 
radio, p = 1.000000 

In this case, there is only one alignment which encodes both the phone_a
and the radio so the probability of both the phone_a alarm and the radio
being associated with an earthquake is 1.0.

These results seem to support the idea of "explaining away" (Pearl) but
are they totally reasonable?

The main concerns at present areS

* In the first set of results, the probability of a burglary seemed
unreasonably low even tho it was the highest probability and was 10
times higher than the probability of an earthquake. The reason for this
may be to do with double counting arising from the inclusion of one
alignment within another.

* The second set of results is almost too good. Given the occurrence of
a phone_a and a radio report of an earthquake, would it be entirely
reasonable to rule out the occurrence of a burglary altogether (even
if we had no direct experience or indirect experience via reports from
other people that opportunistic burglary can happen in the confusion
which often follows an earthquake). Perhaps we need to take account of
alignments which do not encode all the symbols in New.

%6 20/2/98

REFLECTIONS ON ALIGNMENTS AND INFERENCES

The alignment system should be able to show when the 'data' (New) can
be explained by two or more possibilities as well as a single possibility.

In medical diagnosis, it is always possible that the patient has two or
more diseases, especially if no one disease explains all the data.

With burglary/earthquake example, the advent of 'alarm phone_a' can
be explained most parsimoniously by the hypothesis that there has been 
a burglary and no earthquake. But it possible that that there has been
an earthquake *and* a burglary, even if the set of stored patterns does not
include a pattern which links the two.

The hypothesis that there has been an earthquake and a burglary can be
divided into these possibilitiesS

1 The burglary triggered the alarm and the earthquake also triggered the
alarm (or would have done if the alarm were not already ringing) and
it also leads to a radio announcement.

2 The burglary triggered the alarm and the earthquake was too weak to
trigger the alarm but it was strong enough to lead to a radio announcement.

What about the possibility that there was a burglary at the same time as
the earthquake but that it did not trigger the alarmS both the alarm and
the radio announcement were caused by the earthquake? In terms of alignments,
this would mean that the burglary was 'free-standing', not linked into
the main alignment with any hits but, nonetheless, contributing to the OSC
of the alignment. Pseudo-alignments like this are conceivable but it seems
that they can be ignored for the time beingS there are many unlikely
contingencies of this kind that could be conceived but they do not have
a direct bearing on the explanation (coding) of the data.

What would the alignment look like in the two kinds of cases where the
data might be explained by the fact that there was an earthquake *and*
a burglary at the same time? Here are the possibilitiesS

1

                     phone_a       radio 
                        |            |   
             A alarm phone_a #A      |   
             |               |       |   
E earthquake A               #A #E   |   
|            |               |  |    |   
E            |               |  #E radio
             |               |
burglary     A               #A

2

                 phone_a  radio 
                    |       |   
         A alarm phone_a #A |   
         |               |  |   
burglary A               #A |   
                            |
               earthquake radio 

For reference, here is the alignment which 'explains' all the data as
the result of an earthquakeS

                     phone_a       radio 
                        |            |   
             A alarm phone_a #A      |   
             |               |       |   
E earthquake A               #A #E   |   
|                               |    |   
E                               #E radio 

With the current version of SP60 (v 1.0, based on SP52, v 4.9), the first two
alignments would be ruled out because they represent 'mis-matches' between
parts of patterns. But current thinking in relation to SP52, v 5.0, suggests
that the concept of 'mis-match' is not quite as straightforward as has
been assumed (see sp52_od, %90). More thinking is needed!

[Note added 19/11/98S a way to avoid this kind of mismatch is to imagine
events being distributed across a spatial or temporal or spatio-temporal
framework, with 'slots' in the framework for different kinds of events.
This is like imagining that medical symptoms are distributed across
a spatial framework representing the patient's body (but with approximations
to allow for the fact that we are, at present, confined to one dimension).]

If the program can deliver the alignment immediately above as the best
result and can also deliver the two above it as ones that encode the
same symbols from New, then it should assign the highest relative
probability to the third alignment and lower ones to the other two because
the OSCs of the top two should be larger. This accords with our intuition
that the third alignment is the best but that the other two are possible.

[Note added 7/4/98S It is true that the last two alignments above bar
one contain mis-matches. But each them can also be split into two
alignmentsS the first one into an alignment which encodes 'phone_a'
with an alignment which encodes 'radio'; the second into an alignment
which encodes both the phone_a and the radio plus an alignment which
encodes the phone_a. These mis-matching alignments need not be
mutually exclusiveS both of them together is less likely than either one
by itself but it is still possible that they both occurred together.
This has a bearing on how probabilities should be calculated.]

%7 20/2/98

HOW TO DEVELOP ALIGNMENTS WHICH CONTAIN 'MIS-MATCHES'

There seem to be two main approaches to the problem of developing alignments
including alignments which contain mis-matchesS

1 ALIGNMENT OF ALIGNMENTS WITH ALIGNMENTS

In principle, it should be possible to compare two alignments like thisS

a x y z   b          c x z d
|         |    and   |     |
a p q r s b          c q s d

and arive at alignments like thisS

a x y     z   b  
| |       |   |
a | p q r | s b 
  |   |   | |
c x   |   z | d
|     |     | |
c     q     s d

This may be achieved by converting the two original alignments into something
like thisS

a [x y z, p q r s] b

and

c [x z, q s] d

and then adapting the matching process to take account of the idea that
the relative position of subsequences like 'x y z' and 'p q r s' is
undefined.

This could be made to work in simple cases like the examples shown but
it could become unmanageably complicated with alignments like the 4-level
alignment shown above.

Another idea is not to try to project alignments into a single sequence
(as in all SP models up to now) but to develop a method of matching
alignments against alignments, taking account of all the levels in each
alignment. This could be made to work but is likely to be difficult to
get right and 'expensive' in processing.

2 BUILDING ALIGNMENTS ONE LAYER AT A TIME

In this approach, original patterns may be matched against each other
at the start and then, at later stages, alignments may be matched against
original patterns.

The advantage of this approach is that it should be conceptually simpler
to envisage how an alignment may matched against an original pattern -
matching each layer of the alignment individually against the original
pattern.

one possibility is, first, to form all sensible alignments between original
patterns and then to fit these 'binary' alignments together to form
alignments with three or more levels. This may save some unnecessary
re-formation of hits that have already been formed.

Something along these lines seems to be the most promising idea so far
for tackling alignments with mis-matches and will be tried in SP60, v 1.1.

%8 25/2/98

AT THIS POINT, THE PROGRAM HAS BEEN CONVERTED TO A C++ PROGRAM

%9 6/3/98

Tentative design for alignmentsS

Row - S - S - S - S - S
|             |       |
Row - S - S - | - - - S - S - S - S
|             |                   |
Row - - - - - | - - - - - - - - - S - S
|             |                   |
Row - S - S - S - S - S - - - - - S

'S' means an element which stores one symbol. All connections are made
by pointers.

Here is a first attempt at a design for the method for writing out such
an alignmentS

	/* Set up the rows in write_al_symbols[] and fill in columns.
	The method is, working from left to right through the alignmentS

	1 Set last_alignment_column (see below) to be -1. Initialise
	write_al_symbols[][] and rows_array[].

	2 Examine each row to find, for that row, the number of 
	alignment_elements (ie symbols) up to and including the
	next (or first) hit column (a column containing two
	or more matching symbols). 

	3 Find the row with the largest count (make an arbitrary choice
	in the case of ties. This largest count will be called 
	largest_next_al_el_count.

	4 Then, for each row, fill in up to (largest_next_al_el_count - 1) 
	al_els starting at the al_el after the last one that has
	been written (or the first al_el in the row if no 
	al_els have been written) and, in the array, starting
	at (last_hit_col_written + 1).

	5 Fill in the next hit column. Record the number of that
	column (which is called last_alignment_column, as above).

	6 Repeat from 2.

	*/

This will fail with alignments like thisS

Row - S - S - S - S - S - - - S
|                             |
Row - - - - - S - S - S - S - S
|             |
Row - S - S - S

The positioning of each hit column needs to take account of the
symbols which precede directly and indirectly via earlier hit columns.

Here is a possible new methodS

1 Initialise the hit_col_array[][] (below). 

2 Scan the alignmentS on each row, count the number of symbols from
one hit column up to and including the next hit column (or
from the beginning of the row for the first hit column in the row).
Also, keep a note of the al_el for the previous_hit_col for this row.

Maintain this information in hit col_array[][]S

	struct hit_col_entry
	{
		alignment_element *al_el ;
		int previous_hit_col ; // Index of the column in this array
			// for the al_el which precedes the current al_el
			// in the same row.
		int count_since_last_hit ; // Initialised to 0.
		int assigned_column ; // The column index to be used
			// in writing out the alignment. assigned_column
			// is initialised as NULL_ENTRY.
	} hit_col_array[MAX_ALIGNMENT_DEPTH][AL_COL_ARRAY_LENGTH] ;

Each column in this 2D array stores the hit col_entries for one column
in the alignment. The row entries correspond with the rows in the
alignment.

2 Scan the hit_col_array[][], column by column, looking for columns which
are not themselves 'done' but where every previous_hit_col_entry for
the al_els in the column are either NIL or 'done'. In each such caseS

2.1 Add the assigned_column of the the previous_hit_col_entry to
the count_since_last_hit_col of the current entry and assign it to the 
assigned_column of the current column. If the previous_hit_col_entry is NIL
then assign (count_since_last_hit_col - 1) to the assigned_column.

2.2 Scan the given column to find the highest assigned_column and then set all
the values in the column to that highest value and set the write_al_symbols_col
field of each al_el in the column to this highest value.

Filling in this value for each hit_col_entry in the column shows that
the relevant hit_col_entries are 'done'.

3 Repeat operation 2 until all the columns are 'done'.

4 Scan the alignment, filling in assigned_column values for the al_els which
are not part of any column.

ALL OF THE FOREGOING MAY BE DONE AT THE TIME THE ALIGNMENT IS FIRST MADE

5 Scan the alignment, assigning each al_el to the appropriate cell in
write_al_symbols[][]

6 Convert the symbol array into a character array, including lines
to connect symbols which are aligned with each other.

%9 20/4/98

TREAT ALIGNMENTS AS SIMPLE SEQUENCES (AGAIN!)

It looks as if the idea of having mis-matches incorporated in
alignments is a bad idea. It there is a mis-match between (a section of)
New and Old (ie all or part of New cannot be encoded economically in
terms of Old) then the relevant section should be added to Old and
given its own 'code' symbols.

If that is accepted, then there is no point in doing scan_alignment()
as if there were a possibility of mis-matches appearing in any given
alignment. If there are no mis-matches in any alignment, we might as
well treat each alignment as if it was a simple sequence formed by the
unification of its columns.

Each alignment_column object may be augmented with a contents field which
is a copy of the contents fields of any of the matching symbols in
the column.

If alignments are to be treated as simple sequences, this raises the
possibility again of matching alignments against alignments. We may
return to this idea later.

WHAT TO DO WITH UNMATCHED SYMBOLS FROM NEW

If 't h i s b o y' is matched against 'N 0 b o y #N', the result may
beS

    t h i s b o y
            | | |
N 0         b o y #N

or

t h i s     b o y
            | | |
        N 0 b o y #N

or variations.

There seems to be a need for a rule something like thisS

"If there are unmatched symbols from New at the extreme left or right of
an alignment, they should be placed in columns by themselves at the 
extreme left or the extreme right of the alignment."

The justification for this rule seems to be that this arrangment
allows for the possibility that the unmatched symbols may, later, be
matched to other patterns in Old and then the ***sequence*** of 
codes for the patterns in Old may be matched to a 'higher level'
pattern in Old.

If the rule were not observed, the sequencing of the codes would be
upset and higher-level coding would not be possible.

%10 23/4/98

SP61, v 1.2, has been developed to the point where it produces alignments
like thisS

NEW ALIGNMENTS

@41 S @1 S %5 S #77 NSC 249.20, OSC 5.00, CS 244.20

t h i s     b o y    
            | | |    
        N 0 b o y #N 

NEW ALIGNMENTS

@22 S @1 S %3 S #45 NSC 249.00, OSC 5.00, CS 244.00

    t h i s    b o y 
    | | | |          
D 0 t h i s #D       

and

NEW ALIGNMENTS

@25 S @3 S %3 S #53 NSC 247.30, OSC 5.00, CS 242.30

                t    h i s b o y 
                |                
D   1 t h     a t #D             
|     | |         |              
D 0   t h i s     #D             

NEW ALIGNMENTS

@8 S @2 S %2 S #21 NSC 247.30, OSC 5.00, CS 242.30

       t h                 i s b o y 
       | |                           
   D 1 t h a t #D                    
   |           |                     
NP D           #D N #N #NP           

etc

The trouble with this scheme is that, because the unmatched symbols
are put into the alignment as well the matched ones, the relative left-to-right
positions of unmatched symbols is 'hard coded' by the alignment - and
this can lead to problems later on.

For example, there is no way that 'i s' at the bottom of @25 can ever be
matched with 'i s' in New for the same alignment. And it is not clear
how 'b o y' in @8 can ever be aligned with 'N 0 b o y #n' if this pattern
is also aligned with 'N #N' in the bottom row of @8.

This kind of hard coding of left-to-right positions of symbols where there
is no actual information about their relative l-to-r positions may also
be a problem in building alignments like thisS

a b c #             ; g h i
      |             |
      # d #         |
          |         |
          # e #     |
              |     |
              # f # |
                  | |
                  # ;

This is because, at intermediate stages in the building, there will be
'dangling' parts of the alignment whose relative l-to-r positions have
not yet been determined, egS

a b c #             ; g h i
      |
      # d #
          |
          # e #

This would not be too bad if the partial alignments is made like thisS

a b c #          ; g h i
      |
      # d #
          |
          # e #

but it would be much harder to deal with if it had been made like thisS

a b c # ; g h i
      |
      #         d #
                |
                # e #

and it is not at all clear why the first version should be chosen instead
of the second version.

Tentatively, the answer seems to beS

"Construct every alignment from columns of matching symbols only and omit
all symbols which are not matched to anything."

This is an extension of what was done in SP52 where, in every alignment,
all unmatched symbols from New were omitted and were filled in when
the alignments were printed.

If the proposed scheme is adopted, then the software for printing alignments
must be adapted so that it fills in all symbols which are not matched to
anything.

If the proposed scheme is adopted, this raises the question of how
matching should be done against alignments in which unmatched symbols
are missing.

This seems to require a return to something like the matching process
in SP61, v 1.1, where each alignment is *not* treated as a single
sequence, where mis-matches are tolerated and where matching of
patterns from Old against alignments is done row by row.

As a first step, a new version will be created (v 1.3) taking the development
to the stage described in this section.

%11 5/5/98

A snag with SP61, v 1.3, at present is that it forms 'wrong' alignments
like thisS

NEW ALIGNMENTS

@7 S %5 S @2 S %5 S #699 NSC 249.70, OSC 6.04, CS 243.66

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
  |         | | |    
N 0         b o y #N 

The snag here is that it is not obvious how to get from an alignment
like this to a 'correct' one lkke thisS

       t h i s        b o y    
       | | | |        | | |    
   D 0 t h i s #D     | | | 
   |           |      | | |    
   |           |  N 0 b o y #N
   |           |  |         |
NP D           #D N         #N #NP

because the link between the two '0's has to be broken.

The best answer at present seems to be to ensure that, whether or not
the program forms alignments like @7, above, it also forms alignments
like thisS

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
            | | |    
N 0         b o y #N 

because the 'correct' alignment can be reached from here by the addition
of the noun-phrase pattern.

The best way to ensure that alignments like this are formed is to
adapt the matching part of the program so that a given target alignment
can be matched to one ***or more*** driving patterns in any one cycle. In the
first cycle, this would lead naturally to the formation of alignments
like the one just shown. A possible snag is that it might also lead to an
excessive number of 'wrong' alignments, especially in cycles after the
first. The best way to find out is to try it! (=> SP61, v 1.4)

%12 6/5/98

SP61, v 1.4, has been developed to the stage where it forms alignments
which match each other like thisS

NEW ALIGNMENTS

@7 S %5 S @2 S %5 S #96 NSC 249.70, OSC 6.04, CS 243.66

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
  |         | | |    
N 0         b o y #N 

is formed fromS

@2 S %3 S @1 S %3 S #7 NSC 130.00, OSC 5.00, CS 125.00

    t h i s b  o y 
    | | | |        
D 0 t h i s #D     

withS (N 0 b o y #N),

and @8 (which is formally the same as @7 although the second and third rows
are reversed) is formed fromS

@3 S %5 S @1 S %5 S #13 NSC 118.40, OSC 5.00, CS 113.40

t h i s b o y    
        | | |    
N 0     b o y #N 

withS (D 0 t h i s #D)

Is it possible to avoid duplicates like this without losing 'correct'
alignments? It would be useful if this could be arranged.

%13 11/5/98

The current version of add_hit() in SP61, v 1.4, is sensitive to the order
of the patterns in Old. For example, with the patterns in one order we
get the 'correct' partial alignmentS

NEW ALIGNMENTS

@2 S %5 S @1 S %5 S #13 NSC 250.00, OSC 10.00, CS 240.00

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
            | | |    
N 0         b o y #N 

but with the pattern 'D 0 t h i s #D' appearing in Old *after* the pattern
'N 0 b o y #N', we only getS

NEW ALIGNMENTS

@2 S %3 S @1 S %3 S #6 NSC 118.40, OSC 5.00, CS 113.40

t h i s b o y    
        | | |    
N 0     b o y #N 

the function add_hit() must be adapted so that hits can be added at points
in the tree of hit_nodes which are above the leaf nodes.

%14 12/5/98

SP61, v 1.4, allows hit nodes to be added at levels above the leaf nodes
and it allows any new alignment to have more than one driving pattern.

The result at present, is a lot of counter-intuitive interleaving of
different driving patterns leading to very 'messy' alignments.

It looks as if we should return to the rule that, on any one cycle, there
should be only one driving pattern for any new alignment. If we stick to
this rule, then we no longer need to be able to insert new nodes at levels
above the leaf nodes.

But going back to "one driving pattern for each new alignment" means that
we may run into the same problems as before where alignments like thisS

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
  |         | | |    
N 0         b o y #N 

are formed on second or subsequent cycles.

A possible answer to this problem is to retain the restriction of one
driving pattern for any one cycle but to introduce a stage at the end
of each cycle where the system forms new alignments by concatenation of
alignments formed on the given cycle. For example, if these two alignments
are formedS

    t h i s    b o y 
    | | | |          
D 0 t h i s #D       

and

t h i s     b o y    
            | | |    
        N 0 b o y #N 

the system may then recognise that there is a single thread linking the
two (the sequence of symbols in New) so that this new alignment may
also be formedS

    t h i s        b o y    
    | | | |        | | |    
D 0 t h i s #D     | | | 
                   | | |    
               N 0 b o y #N

or this oneS

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
            | | |    
N 0         b o y #N 

The rule for concatenating two alignments seems to be something like thisS

"If the first hit symbol in New for one alignment comes later in New
than the last hit symbol of another, then the two alignments may be
concatenated. In the combined alignment, every 'Old' row in either of
the original alignments has a row to itself in the new alignment."

QuestionsS

* Do we allow concatenations which contain unmatched symbols in New between
one original and the next? AS provisionally, no.

* Do we form concatenations of three or more originals or do we allow
these to 'come out in the wash"? AS Provisionally, we form concantenate
only two original alignments at any one time.

DRIVING ALIGNMENTS AND TARGET PATTERNS

Rather than introduce the rather ad hoc mechanism of concatenation, a better
idea may be to reverse the roles of driving patterns and target alignments.
There would be no need for concatenation if, in the first cycle, an
alignment made from New was a driving alignment and the patterns in Old
were target patterns. On the second and subsequent cycles, The alignments
may be driving alignments and patterns in Old are target patterns.

To avoid producing too many 'rubbish' alignments, there may be a case for
restricting new hits to symbols in each alignment which are not already
aligned with another symbol, ie symbols which are not in any column. However,
this would prevent the system finding some of the 'parsing' alignments where
there may be three or more symbols in one column. On balance, this does
not seem like a good idea. It is probably better to develop the scoring
system so that 'rubbish' alignments are not formed or are purged.

A potential snag with this proposal is that, if the system is to allow
a given alignment to align with two or more patterns (which is necessary
if we are to achieve the effect of contatenation of alignments on the
first cycle), then on cycles after the first we are likely to get many
'messy' alignments as before.

A GIVEN DRIVING PATTERN MAY ALIGN WITH TWO OR MORE ALIGNMENTS PROVIDED
THE SEQUENCE OF SYMBOLS IN NEW IS CORRECT

A third idea is to retain the idea of driving patterns and target alignments
(and to restrict the system to one driving pattern in any new alignment) but
to allow a given driving pattern to align with two or more alignments,
provided the sequencing of symbols in New is honoured.

%15 13/5/98

ALIGNMENTS AS SINGLE SEQUENCES OF SYMBOLS (AGAIN)

so61, v 2.1S This version forms a hit structure corresponding to this
alignmentS

       t h i s        b o y    
       | | | |        | | |    
   D 0 t h i s #D     | | | 
   |           |      | | |    
   |           |  N 0 b o y #N
   |           |  |         |
NP D           #D N         #N #NP

showing that it is possible to form the correct alignment by allowing
the system to align the driving pattern with two or more target
alignments. But this also leads to lots of 'messy' alignments like
thisS

          t h i s b o y    
          | | | | | | |    
      D 0 t h i s | | | #D 
        | | | | | | | |
N       0 | | | | | | | b o y #N
          | | | | | | |
N 0       | | | | b | y #N
          | | | | | |
N 0 b     | | | | o |   y #N
          | | | |   |
D 0       t h i s   |   #D
                    |
N 0 b o             y   #N

It may be possible to simplify an aligment like this during the unify_best()
process (by merging rows where that is appropriate) but this is likely
to be awkward and would only serve to disguise the fact that the original
hit structure is unduly complex (not elegant).

There seems to be a case for going back to the idea that every alignment
is unified as far as possible (to form a single sequence of symbols) before
attempting to align it with anything else.

An attraction of doing this is that the adaptation may be what is needed
to bring the model into the realms of learningS if New does not align
fully with patterns stored in Old, then it is necessary to create new
patterns to be stored in Old (each with appropriate 'coding' symbols)
so that, in terms of the newly-augmented set of patterns in Old, the New
pattern *can* be fully encoded in terms of patterns in Old.

An apparent snag with going back to the idea of reducing each alignment
to a single sequence of symbols before attempting to incorporate it in
any other alignment is that we might then run into the problem of
completing an alignment like thisS

a b   c d e       
| |   |         
a b $ | ; p q r s 
    | |       
    $ c $         

Since the symbol '$' at the right of the bottom row 'clashes' with
the subsequence '; p q r s' in the second row, this kind of alignment would
not form a single sequence according to the rules in SP52.

A possible way round this problem is for the 'correct' alignment to be
built up something like thisS

1 'a b' in New may be unified with 'a b $ ; p q r s' giving 'a b $ ; p q r s'.

2 'c' in New unifies with '$ c $' giving '$ c $'.

3 'd' in New unifies with '$ d $' giving '$ d $' and this unifies with
'$ c $' giving '$ c $ d $'.

4 'e' in New unifies with '$ e $' giving '$ e $' and this unifies with
'$ c $ d $' giving '$ c $ d $ e $'.

5 '$ c $ d $ e $' unifies with '$ ;' giving '$ c $ d $ e $ ;'.

6 '$ c $ d $ e $ ;' unifies with 'a b $ ; p q r s' giving
'a b $ c $ d $ e $ ; p q r s'.

In short, it may not be necessary for the the parsing system to be able
to accommodate alignments containing mis-matches. It may be possible
to confine the parsing system at all times to matches between simple
sequences of symbols (but see next in connection with 'learning').

%16 13/5/98

THOUGHTS ABOUT PARSING AND LEARNING

1 'Words' may be picked out something like thisS

w e w a l k f a s t - in New
| |         | | | |
w e   r u n f a s t - in Old

may be reduced toS

N w e #N
ADV f a s t #ADV
V 0 w a l k #V
V 1 r u n #V

so that New may be encoded asS

N #N V 0 #V ADV #ADV

and Old may be encoded asS

N #N V 1 #V ADV #ADV

2 Even at this early stage, it is possible to pick out an embryoning
sentence patternS

N #N V 0 #V ADV #ADV
| |  |   |   |   |
N #N V 1 #V ADV #ADV

givesS

'N #N V #V ADV #ADV'. This can itself be given boundary symbols something
like thisS 'S N #N V #V ADV #ADV #S'

With repeated merging of fully-matching and partially-matching patterns,
each pattern acquires a frequency value which feeds into the calculations
of compression and probability.

It looks as if *any* kind of mis-match arising during parsing can be
a basis for the 'learning' of new structures. The new structures have
the effect of eliminating the mis-matches.

A point to notice in the example, above, is that it is assumed that there
is no overlap between the code for one segment for New and the code for
any contiguous segment of New. In other words, the alignment corresponding
to two contiguous coded segments of new is understood to be like thisS

    t h i s        b o y    
    | | | |        | | |    
D 0 t h i s #D     | | | 
                   | | |    
               N 0 b o y #N

and not like thisS

    t h i s b o y    
    | | | | | | |    
D 0 t h i s | | | #D 
            | | |    
N 0         b o y #N 


This interpretation seems to be giving a special status for 'codes'
(and thus apparently breaking the rule that all symbols should have the
same status). However, this may be justified on the grounds that code
symbols are the ones introduced by the cognitive system itself and are thus
distinct from 'data' in terms of the system's own internal workings.

%17 16/6/98

FURTHER DEVELOPMENTS

	OVERLAP IN MULTIPLE ALIGNMENTS (AGAIN)

In sp_ideas6, %56 to %59, it is suggested that, in respect of alignments
which contain overlap, there is a difference between the kinds of alignments
provided for in SP61, v 2.1 (in which alignments containing overlap
may enter into further alignment with other patterns or alignments) and
the kind of overlapping alignments which one would naturally find in
visual perception where all the Old patterns in the alignment are
aligned only with New and not with each other (except to establish their
relative spacial positions and except for non-overlap alignments with
one or more rows of the main alignment).

Thus, we don't necessarily have to process an overlapping alignment 
beyond the stage where each Old row is aligned with New (with the possibility
that one or more Old rows may form non-overlap alignments which are
independent of the main alignment). THIS MAY BE SUFFICIENT FOR THE
PURPOSE OF MAKING PROBABILISTIC INFERENCES.

	TACKLE A REALISTIC PROBLEM

As noted in sp_ideas6, %59, further development of the MA ideas may, with
profit, be done in relation some more-or-less realistic problem area. This
may help to avoid things getting too bogged down in abstractions and 
to help one see 'common-sense' solutions to problems.

For probabilistic inference, a good area to tackle would seem to be
medical diagnosis and prescription.

	ORDERED V UNORDERED PATTERNS

In an area like medical diagonosis, one naturally thinks of 'symptoms'
as having no natural order with respect to each other. But matching
of unordered patterns has not yet been tackled and appears to have
some snags which have not yet been resolved (see sp_ideas6, %59).

A possible way out of this difficultly is to remember that the ICMAUS
framework of ideas is based on the supposition that all kinds of knowledge
structure are based ultimately in the 'raw' data from the world from
which the knowledge derives. An implication of this idea is that, since
the raw data always has one or more spatial dimensions, then knowledge
structures derived from that raw data would also have corresponding
spatial dimensions.

What are the spatial dimensions for medical diagnosis? The answer is
probablyS "the 3D framework of the human body".

This is probably true even for some generalised symptom like 'fever'
because fever is distributed throughout the body and also has a spatial
location for the point or points where the fever is measured (under the
tongue, armpit etc).

For the purpose of making probabilistic inferences, it is probably not
necessary to mimic the 3D structure of the body. It is probably sufficient
to use 1D patterns and to establish some arbitrary order for the master
list of symptoms. This arbitrary order may, for example, be alphabetic.
Or it could loosely reflect the locations of symptoms in the bodyS

* Top to bottom of the body could correspond to left-to-right in 1D patterns.

* Symptoms which appear at the same level in the body could be placed in
some arbitary order with respect to each other.

* Symptoms which involve the whole body (eg fever) could be placed at
the position where they are typically measured (eg under the armpit)
or could be placed in some arbitrary order with respect to each other
and with respect to the other symptoms.

See also "A 'MASTER' LIST OF SYMPTOMS", below.

	A 'MASTER' LIST OF SYMPTOMS

An implication of the last section is that it should be possible to
construct a 'master' list of symptoms in some arbitrary order and then
to align any specific list of symptoms with this master list.

This idea would mean that discontinuous patterns of symptoms were relatively
common but this should not be a problem since the model is well-adapted
to handle discontinuous patterns.

Another implication of this idea is that ALL PROBLEMS OF OVERLAP WOULD
DISAPPEAR! Every symptom would align with its own unique column which
could contain no other symptom. Hence, there would be no possibility
of any 'clash' of symptoms and any alignment of symptoms could be unified
to form a single pattern.

Although there may be a notional master list of symptoms, it should not
be necessary always to print alignments with the symptoms arranged
according to this layout (which could mean very long cumbersome 
printouts of alignments). The notional order need come into play only
when unifications are being done.

However, if the master order and layout is always to be followed, this
may be achieved, using ICMAUS principles, by providing 'dummy' symbols
between each symptom, egS

0 high_temp 1 yellow_skin 2 vomitting 3 headache 4 ...
|           |      |      |           |    |     |
0           1 yellow_skin 2           3 headache 4 ...

Actually, given that each symptom is unique within the master list,
the dummy symbols are not necessary.

QUESTIONS given this mode of representing symptoms (or other symbols),
how are discrete 'chunks' of symptoms (syndromes, diseases) to be represented?
In the language examples, chunks normally correspond to clusters of 
symbols which are physically contiguous (except in the case of discontinous
constituents!). But in a disease like 'flu, the symptoms may be
discontinuous within the master pattern, something like thisS

high_temp yellow_skin vomitting high_pulse weak_knees sweating ... MASTER LIST
   |                               |                     |
high_temp yellow_skin vomitting high_pulse weak_knees sweating ... INFLUENZA

For clusters like this, there is no need for left- or right-boundary markers.
All that is required is a label (eg INFLUENZA) and each label may be
given a unique position in the list of symptoms.

If these ideas are applied to an example like thisS

                     phone_a       radio 
                        |            |   
             A alarm phone_a #A      |   
             |               |       |   
E earthquake A               #A #E   |   
|            |               |  |    |   
E            |               |  #E radio
             |               |
burglary     A               #A

the result could be something like this (putting symbols in alphabetical order)S

alarm burglary earthquake phone_a radio   MASTER LIST
  |      |         |        |       |
  |      |         |      phone_a radio               NEW
  |      |         |        |       |
alarm    |         |      phone_a   |                      A
         |         |                |                      |
         |     earthquake           |                      A E
         |                          |                      | |
         |                        radio                    | E
         |                                                 |
      burglary                                             A

This framework SEEMS TO PROVIDE A SOLUTION TO THE PROBLEM OF HOW TO
HANDLE THE MATCHING, ALIGNMENT AND UNIFIFICATION OF UNORDERED SETS OF
SYMBOLS (discussed above).

In the above alignments, the symbol 'E' is not necessary because it
simply means 'radio'. So the alignment can be simplified as follows
(with corresponding simplification of the original patterns)S

alarm burglary earthquake phone_a radio   MASTER LIST
  |      |         |        |       |
  |      |         |      phone_a radio               NEW
  |      |         |        |       |
alarm    |         |      phone_a   |                      A
         |         |                |                      |
         |     earthquake         radio                    A
         |                                                 |
         |                                                 |
         |                                                 |
      burglary                                             A

This is not right because it does not differentiate between a reference
and the thing referred to. 'A' could mean 'alarm phone_a', or
'earthquake radio' or 'burglary'.

	DISJUNCTIVE RELATIONS IN PATTERNS OF SYMPTOMS

How can the above system handle syndromes where there may be ***alternative***
symptoms or ***alternative*** sets of symptoms? More generally, how can
the system handle polythetic categories (where there need be no single
feature which is shared by all instances of the category).

In general, polythetic categories can be represented if disjunctive
relations can be represented as shown by this exampleS

([A B][C D]),

where square brackets mean disjunction.

In the above framework, disjunction can be handled like thisS

A B C       %1

      D E F    %2

            %1    %3

               %2 %3

In this artificial example, the category '%3' is defined as "%1 or %2 or both".
If the desired category is "%1 or %2 but not both" then the representation
should be something like thisS

A B C x x x %1

x x x D E F    %2

            %1    %3

               %2 %3

where 'x' signals that the feature corresponding to the given column does
not appear.

	QUANTITATIVE AND RELATIONAL SYMPTOMS

Qualitative symptoms may be recorded directly using appropriate symbols.

Quantitative symptoms may be translated into qualitative categories such
as 'low', 'medium' and 'high' but this does not allow assessments of
'greater-than' or 'less-than' to be made. Possible solutions to
this problem includeS

* Repeat qualitative symbols to reflect the quantity. Eg, 'temp temp temp'
is a higher temperature than 'temp'.

* Since repeated symbols would naturally unify, one with another, it may
also be possible to record one instance of a symbol and use its frequency
to reflect its 'strength'. Eg, 'temp*3' is a higher temperature
than 'temp'.

Since frequency has a bearing on the amount of compression
that can be achieved (via the sizes of codes), the implication of this
idea is that there is a link between quantitative measures and compression.
This needs further thought.

Another possible snag in this connection is that it is not obvious how
quantitative measure might be reversed, substituting 'very low temp' for
'temp' and 'temp' for 'temp*3'.

* Relational symptoms may be recorded with single symbols, eg "today's
temp is higher than yesterday's" = 'rising_temp' but this is clearly
a simplification and may turn out to be an over-simplification.

%18 22/6/98

PRELIMINARY RESULTS WITH SP61, v 2.4

With this inputS

[
	[(phone_a radio_e)]
	[
		(!1 alarm phone_a)*2100
		(!2 !1 earthquake radio_e)*100
		(!3 !1 burglary)*3000
	]
]

the program forms 'correct' alignments like thisS

NEW ALIGNMENTS

%10 S %6 S %2 S %6 S #10 NSC 18.00, OSC 7.00, CS 11.00

(!2)

                       phone_a radio_e 
                          |       |    
!1 !2       earthquake    |    radio_e 
|                         |            
!1    alarm            phone_a         

and thisS

NEW ALIGNMENTS

%14 S %8 S %4 S %8 S #12 NSC 4.00, OSC 2.00, CS 2.00

(!3)

                     phone_a radio_e 
                        |            
!1    alarm          phone_a         
|                                    
!1 !3       burglary                 

The first one can be interpreted as "An earthquake leads to a radio
announcement and also sets off the alarm which leads to a phone call".

The second one can be interpreted as "A burglary sets off the alarm
which leads to a phone call - but the radio announcement is not
accounted for".

However, the system also forms this alignmentS

NEW ALIGNMENTS

%12 S %6 S %4 S %6 S #9 NSC 14.00, OSC 9.00, CS 5.00

(!2 !3)

                             phone_a radio_e 
                                        |    
!1 !2             earthquake         radio_e 
|                                            
!1    !3 burglary                            

This suggests that there is some connection between a burglary and an
earthquake (this may be true but is not implied by the given data).
The reason for this connection is that both of them have a reference to
pattern '!1' which links the alarm and the phone call.

If the patterns were ordered patterns, the data would look
something like thisS

[
	[(phone_a radio_e)]
	[
		(<1 alarm phone_a 1>)*2100
		(<2 earthquake <1 1> radio_e 2>)*100
		(<3 burglary <1 1> 3>)*3000
	]
]

In this case, the spurious alignment would look like thisS

            phone_a radio_e
                      |
<2 earthquake <1 1> radio_e 2>
               | |
  <3 burglary <1 1> 3>

In SP52, any alignment like this would be rejected because of the
mis-match between '<2 earthquake' and <3 burglary' and between 'radio_2 2>'
and '3>'.

QUESTIONS how can this kind of mis-match be detected and rejected in
SP61 when patterns are treated as unordered?

%19 22/6/98

At present, SP61, v 2.4, forms alignments by matching New against Old or
newly-formed alignments against Old. This does not always give a 
satisfactory result. For example, the system may form these two alignmentsS

NEW ALIGNMENTS

%6 S %5 S %3 S %5 S #6 NSC 14.00, OSC 7.00, CS 7.00

(!2)

phone_a                  radio_e 
                            |    
        !2 earthquake !1 radio_e 

NEW ALIGNMENTS

%8 S %5 S %2 S %5 S #5 NSC 4.00, OSC 1.00, CS 3.00

(!1)

         phone_a radio_e 
            |            
!1 alarm phone_a         

but then it is not able to form this alignmentS

                       phone_a radio_e 
                          |      |    
!2 earthquake !1          |    radio_e 
               |          |
              !1 alarm phone_a 

This is because it does not match alignment %6 against alignment %8.
The program will be adapted to make this kind of match.

%20 22/6/98

NOTES ON SPATIAL ORDERING AND TEMPORAL ORDERING

In a field like medical diagnosis, there may be spatial ordering of symptoms
(with the human body as the spatial framework) and there may also be
***temporal*** ordering, as, for example, when a restriction of the flow of
blood leads to gangrene.

This may be handled by the imposition of a 4D framework but this has the
drawback that it becomes difficult to represent alignments and the current
software for matching and unification cannot be applied. The latter is
true even with a 2D framework.

How might spatial and temporal ordering be handled if we stay within a 
framework of 1D patterns?

If, for example, 1D patterns are treated as unordered from a spatial viewpoint
but ordered from a temporal viewpoint, this may conflict with the idea
of representing unordered patterns using an arbitrary order (eg alpha-numeric
order). It may easily happen that a temporal order of symptoms conflicts
with the arbitrary order so that the best match for the data may not be
found.

Can we choose to have spatial ordering or temporal ordering but not both?
The answer seems to be 'no'S

* We may choose spatial ordering and model it crudely with 1D patterns.

* But it seems that we cannot choose temporal ordering instead because
may symptoms have no intrinsic temporal order and, in a temporal frame,
need to be treated as unordered. It is not obvious how we may combine
ordering for some symptoms with no ordering for others. If that combination
is not possible, then, in a temporal frame, we need to treat all symptoms
(symbols) as unordered.

%21 22/6/98

NOTES ON THE POSSIBLE COMBINATION OF ORDERED AND UNORDERED PATTERNS
(EG IN THE REPRESENTATION OF KNOWLEDGE IN TERMS OF ATTRIBUTES AND VALUES)

Does it make sense to combine ordered and unordered patterns in one
knowledge structure? An example might the representation of a set of
symptoms in terms of 'attributes' and 'values', something like thisS

TEMPERATURES HIGH
BREATHINGS LABOURED
BLOOD PRESSURES HIGH
APPETITES POOR
etc

In conventional systems, the provision of attribute names means that the
attributes with their values can be presented in any order (because
the attribute names can be used to ensure that each value finds its
correct position in the structure.

In the SP framework, the above example might be represented something like
thisS

[
	[				New
		(TEMPERATURE HIGH)
		(BREATHING LABOURED)
		(BLOOD PRESSURE HIGH)
		(APPETITE POOR)
		...
	]
	[...]				Old
]

As it stands, this does not depart from the current framework in which
New is always an unordered list of zero or more patterns and likewise for
Old.

But what if we want to given symptoms for two or more patients in one
structure, something like thisS

[
	[				New
		[PATIENT 1
			(TEMPERATURE HIGH)
			(BREATHING LABOURED)
			(BLOOD-PRESSURE HIGH)
			(APPETITE POOR)
			...
		]

		[PATIENT 2
			...
		]
	]
	[...]				Old
]

The implication is that the SP structure can contain UAOs and OAOs in
a hierarchical structure which is arbitrarily deep and may contain either
type of pattern at any level. This is a significant departure from the
principle that the knowledge structure should be a 'flat' collection
of patterns.

It may be possible to stick to the basic principle using a structure
something like thisS

[
	[						New

		(PATIENT 1 HIGH ; LABOURED ; HIGH ;
			POOR ; ... )
		(PATIENT 2 ... )
	]
	[						Old

		(ILLNESS S NAME ;			framework
			TEMPERATURE ;	
			BREATHING ;
			BLOOD-PRESSURE ;
			APPETITE ;
			...)

		(ILLNESS S INFLUENZA ;			syndrome
			HIGH ;
			LABOURED ;
			HIGH ;
			POOR ;
			...)

		(TEMPERATURE HIGH)			basic symptoms
		(TEMPERATURE NORMAL)
		(TEMPERATURE LOW)
		(BREATHING LABOURED)
		(BREATHING NORMAL)
		etc
	]
]

Here is another possibilityS

[
	[						New

		(PATIENT 1 S TEMPERATURE HIGH ;
			BREATHING LABOURED ;
			BLOOD-PRESSURE HIGH ;
			APPETITE POOR ;
			... )
		(PATIENT 2 ... )
	]
	[						Old

		(ILLNESS S NAME INFLUENZA S		syndrome
			9 6 4 1 ...)

		(TEMPERATURE 1 HIGH ;)			basic symptoms
		(TEMPERATURE 2 NORMAL ;)
		(TEMPERATURE 3 LOW ;)
		(BREATHING 4 LABOURED ;)
		(BREATHING 5 NORMAL ;)
		(BLOOD-PRESSURE 6 HIGH ;)
		(BLOOD-PRESSURE 7 NORMAL ;)
		(BLOOD-PRESSURE 8 LOW ;)
		(APPETITE 9 POOR ;)
		(APPETITE 10 NORMAL ;)
		etc
	]
]

In this second representation, it is not necessary for the attribute value
pairs in the description of a given patient to be in the same order as
in the description of the disease.

An alignment for 'PATIENT 1' might look something like this (???)S

PATIENT 1 S TEMPERATURE   HIGH ; BREATHING   LABOURED ; BLOOD-PRESSURE   HIGH ; APPETITE   POOR ; ...
                 |          |  |     |           |    |       |           |   |     |        |  |
            TEMPERATURE 1 HIGH ;     |           |    |       |           |   |     |        |  |
                        |            |           |    |       |           |   |     |        |  |
                        |        BREATHING 4 LABOURED ;       |           |   |     |        |  |
                        |                  |                  |           |   |     |        |  |
                        |                  |            BLOOD-PRESSURE 6 HIGH ;     |        |  |
                        |                  |                           |            |        |  |
                        |                  |                           |        APPETITE 9 POOR ;
                        |                  |                           |                 |
                  9 6 4 1                  |                           |                 |
                                           |                           |                 |
                                       9 6 4 1                         |                 |
                                                                       |                 |
                                                                     9 6 4 1             |
                                                                                         |
                                                                                         9 6 4 1

This alignment is a bit dubious!!! (see below)

With either kind of scheme there are three advantagesS

* The order of symbols is made explicit in the knowledge structure and is
not some kind of 'hidden' knowledge contained in the program.

* Hierarchical structures can be modelled with 'flat' collections of 
patterns.

* The 'intuitive' concept of 'attributes with values' is modelled in the
system.

An implication of these ideas is that the basic SP52 framework can model
the matching of 'unordered' patterns (as in the second example above)
without recourse to any 'built in' order which is imposed on patterns.

An alternative to the above rather dubious alignment might be one where the 'influenza' pattern
appeared just once but the pattern describing patient 1 appeared 4 times, once for each attribute.

It is not clear at present which is 'best' or what criteria might be used to choose 
between them.

For the time being, it seems that the first of the two schemes, above, seems to be the
one to stick to. All three of the advantages listed above apply to this scheme.
With the first scheme, a typical alignment would look like thisS

PATIENT 1                              HIGH             LABOURED                  HIGH            POOR   ...
                                        |                  |                        |               |   
ILLNESS S NAME           ; TEMPERATURE  |   ; BREATHING    |     ; BLOOD-PRESSURE   |  ; APPETITE   |  ; ...
   |    |   |            |      |       |   |     |        |     |       |          |  |    |       |  |
ILLNESS S NAME INFLUENZA ;      |      HIGH |     |     LABOURED |       |        HIGH |    |     POOR | ...
                                |       |   |     |        |     |       |          |  |    |       |  |
                           TEMPERATURE HIGH ;     |        |     |       |          |  |    |       |  |
                                                  |        |     |       |          |  |    |       |  |
                                              BREATHING LABOURED ;       |          |  |    |       |  |
                                                                         |          |  |    |       |  |
                                                                   BLOOD-PRESSURE HIGH ;    |       |  |
                                                                                            |       |  |
                                                                                         APPETITE POOR ;

%22 23/6/98

RESULTS FROM SP61, V 2.4

InputS

[
	[(patient John ; high ; laboured ; high ; poor ;)]
	[
		(illness ; patient ; temperature ; breathing ; 
			blood-pressure ; appetite ;)
		(illness influenza ; ; high ; laboured ; normal ; poor ;)
		(illness mumps ; ; low ; normal ; high ; normal ;)
		(temperature high ;)
		(temperature normal ;)
		(temperature low ;)
		(breathing laboured ;)
		(breathing normal ;)
		(blood-pressure high ;)
		(blood-pressure normal ;)
		(blood-pressure low ;)
		(appetite poor ;)
		(appetite normal ;)
	]
]

All patterns treated as ordered.

On the first cycle, the best result isS

NEW ALIGNMENTS

%30 S %15 S %2 S #600 NSC 20.00, OSC 4.00, CS 16.00

(illness)

          patient John ; high             ; laboured           ; high                ; poor          ; 
             |         |                  |                    |                     |               | 
illness ; patient      ;      temperature ;          breathing ;      blood-pressure ;      appetite ; 

The problem here is that the program has chosen an arbitrary order for
the attribute value pairs and this order happens to be 'wrong' to
achieve a good match with the pairs as they are shown at the bottom of
Old.

In SP52, this problem would be 'solved' because an alignment like this
one would be rejected because it contains 'mis-matches'. This would
force the program to form alignments between values in New and the
attribute-value pairs in Old. These alignments could then be aligned
with the patterns for 'illness' and for specific syndromes.

There seems to be a case for returning to the arrangement in SP61, v
2.3, where alignments record only columns of hits. However, there is a
potential problem because the present version of SP61 (v 2.4) matches
alignments against alignments and there is a good reason for this (see
%19, above).

Since the examples in %19 do not contain mis-matches between patterns
in Old, this suggests that a possible answer is to go back to the
scheme in SP52 where alignments containing mis-matches between patterns
in Old were rejected but mis-matches with New were accepted on the
grounds that mis-matching parts of New were simply parts that had
not yet been encoded.

This seems to tie in with current thinking about SP70S that it should
be able to form alignments containing discontinuous patterns in New
(eg (A B C) in New matched against (A X C) in Old) but, tentatively,
no mis-matches amongst patterns in Old.

In the above example, the system should, on the first cycle, form this
alignmentS

          patient John ;             ;           ;                ;          ; 
             |         |             |           |                |          | 
illness ; patient      ; temperature ; breathing ; blood-pressure ; appetite ;

Then it may form this alignmentS

          patient John ;                  ;                    ;                     ;              ; 
             |         |                  |                    |                     |              | 
illness ; patient      ; temperature      ; breathing          ; blood-pressure      ; appetite     ;
                             |            |     |              |       |             |    |         |
                         temperature high ;     |              |       |             |    |         |
                                                |              |       |             |    |         |
                                            breathing laboured ;       |             |    |         |
                                                                       |             |    |         |
                                                                 blood-pressure high ;    |         |
                                                                                          |         |
                                                                                       appetite low ;

and, finally, the system would form this alignmentS

          patient John ;             high ;           laboured ;                high ;          low ; 
             |         |              |   |              |     |                 |   |           |  | 
illness ; patient      ; temperature  |   ; breathing    |     ; blood-pressure  |   ; appetite  |  ;
                             |        |   |     |        |     |       |         |   |    |      |  |
                         temperature high ;     |        |     |       |         |   |    |      |  |
                                                |        |     |       |         |   |    |      |  |
                                            breathing laboured ;       |         |   |    |      |  |
                                                                       |         |   |    |      |  |
                                                                 blood-pressure high ;    |      |  |
                                                                                          |      |  |
                                                                                       appetite low ;

This scheme requires something not hitherto attemptedS the formation of
alignments from discontinuous elements in New and then the later
filling in of unmatched elements of New.

From the standpoint of learning, an attraction of forming 'discontinuous'
unifications is that it would allow the system to degrade naturally into
'lossy' compression if or when 'lossless' compression was not desired.
It would be easy to move between lossy and lossless compression according
to need. Another pointS in learning mode, the formation
of discontinuous unifications ***without*** the immediate use of those
unifications for the encoding of New would give the system a chance
to discover what the 'really useful' unifications might turn out
to be. When patterns have been identified which recur frequently, they
may then be used for lossless compression.

In summary, there seems to be a case for returning to something similar
to SP52, as followsS

* If there is a mis-match between New and Old, an alignment is formed
which omits the mis-matching symbols from New but includes the
mis-matching symbols from Old. What happens if New is matched against
itself? The tentative answer at present is that an alignment is formed
which omits all mis-matches. In lossless mode, this alignment would be
used to form an encoding of the two sections of New that have been
matched.

* When New has been received, it is placed in Old. QUESTIONS if there
is a 'good' match between New and Old, should the section of New which
is placed in Old be encoded in terms of the match or should it be
left as it is? A tentative answer to this question is given above.

* The function write_alignment() should be adapted so that any missing
symbols from New are printed.

* The matching process can be left as it is because all alignments will
unify to form a single sequence.

%23 6/7/98

Here is a result with a small database for 'medical' symptomsS

[
	[(0 S 1 S John 2 S high 3 S laboured 4 S normal 5 S poor 6 #)]
	[
		(0 S influenza 1 S 2 S high 3 S laboured 4 S normal 5 S poor 6 #)
		(0 S mumps 1 S 2 S low 3 S normal 4 S high 5 S normal 6 #)
		(0 illness S 1 patient S 2 temperature S 3 breathing S 4 blood-pressure S
			5 appetite S 6 #)
	]
]

ResultS

NEW ALIGNMENTS

%2288 S %6 S %4 S #8285 NSC 112.00, OSC 20.00, CS 92.00

(0 illness influenza #)

0         S           1         S John 2             S high 3           S laboured 4                S normal 5          S poor 6 # 
|         |           |         |      |             |  |   |           |    |     |                |   |    |          |  |   | | 
0         S influenza 1         S      2             S high 3           S laboured 4                S normal 5          S poor 6 # 
|         |           |         |      |             |      |           |          |                |        |          |      | | 
0 illness S           1 patient S      2 temperature S      3 breathing S          4 blood-pressure S        5 appetite S      6 # 

This is OK but the program builds an unreasonably large hit structure in order to reach this 'correct' solution.
The reason seems to be that the repetition of the 'S' symbol allows lots of alternative alignments, most of
which are 'wrong'.

%24 7/7/98

TRIALS OF SP61, V 2.6, ON DISCRIMINATION TREES

The program has been tried with this corpus (which is file tr4 taken
from a trouble-shooting chart in a car maintenance manual)S

[
     [(root yes yes no no no yes no)]
     [
          (57 root 43)*817
               (43 yes 44)*658
                    (44 yes 19)*624
                         (19 no 1)*578
                              (1 yes 2)*396
                                   (2 yes 4)*92
                                        (4 no 23)*56
                                   (2 no 5)*304
                                        (5 no 27)*267
                                             (27 no 21)*244
                                                  (21 no 22)*209
                                                       (22 yes 24)*122
                                                       (22 no 22a)*87
                                                            (22a yes 35)*44
                                                                 (35 no 26)*25
                                                            (22a no 36)*43
                                                                 (36 no 26)*22
                              (1 no 3)*182
                                   (3 yes 6)*5
                                   (3 no 7)*177
                                        (7 yes 8)*71
                                             (8 yes 8a)*55
                                             (8 no 9)*16
                                        (7 no 10)*106
                                             (10 yes 11)*104
                                                  (11 yes 13)*3
                                                  (11 no 14)*101
                                                       (14 no 16)*80
                                             (10 no 12)*2
                    (44 no 51)*34
                         (51 yes 56)*14
               (43 no 45)*159
                    (45 yes 46)*145
                         (46 yes 52)*120
                              (52 yes 53)*86
                              (52 no 54)*34
                                   (54 yes 55)*22
                                   (54 no 50)*12
                    (45 no 47)*14
                         (47 yes 48)*8
                         (47 no 49)*6
     ]
]

A typical result is thisS

NEW ALIGNMENTS

%468 S %466 S %29 S #10042 NSC 16.00, OSC 18.00, CS -2.00

(57 yes yes no no no yes no)

   root    yes    yes    no   no   no         yes    no          
    |       |            |                                       
57 root 43  |            |                                       
        |   |            |                                       
        43 yes 44        |                                       
               |         |                                       
               44 yes 19 |                                       
                      |  |                                       
                      19 no 1                                    
                            |                                    
                            1 no 3                               
                                 |                               
                                 3 no 7                          
                                      |                          
                                      7 no 10                    
                                           |                     
                                           10 yes 11             
                                                  |              
                                                  11 no 14       
                                                        |        
                                                        14 no 16 

Evidently, the search method is not very good at dealing with
this kind of structure.

The problem seems to be something to do withS

* The coding method does not, a present, take account of gaps
in any sequence of hits.

* The fact that symbol types like 'yes' and 'no' re-occur frequently
in many different contexts makes it easy for the system to go off on
paths which are 'wrong'. The same problem occurs with the symbol 'S'
in the medical example in the previous section.

The basic problem seems to be that the following two alignments
have exactly the same scoreS

NEW ALIGNMENTS

%358 S %64 S %108 S #624 NSC 12.00, OSC 6.00, CS 6.00

(57 yes)

   root    yes yes no no no yes no 
    |                        |     
57 root 43                   |     
        |                    |     
        43                  yes 44 

NEW ALIGNMENTS

%360 S %64 S %74 S #625 NSC 12.00, OSC 6.00, CS 6.00

(57 yes)

   root    yes yes no no no yes no 
    |       |                      
57 root 43  |                      
        |   |                      
        43 yes 44                  

%25 8/7/98

Here is a trial of the car-diagnosis database (tr4) set so that
KEEP_ALIGNMENT_ROWS = 1 and the WINDOW_SIZE is 1.

For the first window ('root'), the following alignments are found
on successive cyclesS

NEW ALIGNMENT (window 1, cycle 1)

%46 S %45 S %2 S #5 NSC 8.00, OSC 4.00, CS 4.00

(57)

   root    
    |      
57 root 43 

NEW ALIGNMENT (window 1, cycle 2)

%50 S %46 S %3 S #7 NSC 8.00, OSC 6.00, CS 2.00

(57 yes)

   root           
    |             
57 root 43        
        |         
        43 yes 44 

NEW ALIGNMENT (window 1, cycle 3)

%54 S %50 S %4 S #29 NSC 8.00, OSC 8.00, CS 0.00

(57 yes yes)

   root                  
    |                    
57 root 43               
        |                
        43 yes 44        
               |         
               44 yes 19 

and so on until the chain of patterns is exhausted.

Of this series, the first one has the best score.

For the next window, the the following alignments are found
on successive cyclesS

NEW ALIGNMENT (window 2, cycle 1)

%78 S %45 S %50 S #594 NSC 12.00, OSC 6.00, CS 6.00

(57 yes)

   root    yes    
    |       |     
57 root 43  |     
        |   |     
        43 yes 44 

NEW ALIGNMENT (window 2, cycle 2)

%144 S %78 S %4 S #640 NSC 12.00, OSC 8.00, CS 4.00

(57 yes yes)

   root    yes           
    |       |            
57 root 43  |            
        |   |            
        43 yes 44        
               |         
               44 yes 19 

NEW ALIGNMENT (window 2, cycle 3)

%148 S %144 S %5 S #707 NSC 12.00, OSC 10.00, CS 2.00

(57 yes yes no)

   root    yes                
    |       |                 
57 root 43  |                 
        |   |                 
        43 yes 44             
               |              
               44 yes 19      
                      |       
                      19 no 1 

and so on. As before, the one which is intuitively 'correct' has
the best score.

The 'best' alignments are found in subsequent windows but then
breaks down in window 5 where the first (and best) alignment
found isS

NEW ALIGNMENT (window 5, cycle 1)

%418 S %45 S %266 S #3831 NSC 20.00, OSC 10.00, CS 10.00

(57 yes yes no)

   root    yes    yes    no no   
    |       |      |        |    
57 root 43  |      |        |    
        |   |      |        |    
        43 yes 44  |        |    
               |   |        |    
               44 yes 19    |    
                      |     |    
                      19    no 1 

The reason for this 'wrong' alignment seems to be that, in the
previous window, the 'wrong' version of the '1' pattern was
selectedS

NEW ALIGNMENT

%360 S %324 S %6 S #2758 NSC 20.00, OSC 12.00, CS 8.00

(57 yes yes no yes)

   root    yes    yes    no         
    |       |      |     |          
57 root 43  |      |     |          
        |   |      |     |          
        43 yes 44  |     |          
               |   |     |          
               44 yes 19 |          
                      |  |          
                      19 no 1       
                            |       
                            1 yes 2 

and the 'correct' one was not available to be matched
against New.

In general, the promising results at the beginning seem to be a
spurious effect due to the fact that, by chance, the 'correct' patterns
are chosen in the chain of patterns which are unsupported by evidence
from New. The 'correct' chain is then available for matching against New.

The alternative to this way of building up chains is for each new
window to form alignments with original patterns (eg the last 'no'
aligned with '19 no 1') and then for one of these alignments to be
aligned with the previous chain. The snag here is that any one instance
of 'no' in New can form alignments with a large number of the original
patterns. If the selection of alignments is fairly tight then it is
quite likely that the 'correct' one of these many small alignments will
not be selected.

A question relating to these issues is "what limit, if any, should be
placed on the formation of chains of inference which are not supported
by direct evidence from New?" Points relevant to this questions includeS

* There seems to be a need to follow these chains for some distance. If this
were not done, the system would never form predictive inferences.

* In the above example, and also in parsing, there is a need to form some 
predictive inferences which are not directly supported because otherwise
the system would never be able to reach some parts of the search space.

* Making very long chains which are not supported by evidence seems to
be counter-intuitive.

There seems to be a need for some selection mechanism which can vary its
'tightness' depending on the shape of the search space as it unfolds.
Thus, for example, selection may be relaxed in situations where large numbers
of equally likely 'best' alternatives appear and selection may be tightened
in situations where one or two alternatives stand out as very much better than
others.

%26 10/7/98

FURTHER RESULTS WITH TR4 (FAULT DIAGNOSIS IN CARS)

After a bug in the purging of the hit structure has been fixed, the
program has been run to completion with tr4. The variable
KEEP_ALIGNMENT_ROWS is set to 2 so that, for each node, it is
possible for the system to get both of the possible extensions
of the chain ('yes' and 'no').

The best alignment found isS

BEST ALIGNMENT FOUND (WINDOW 9, CYCLE 1)

%1458, NSC = 32.00, OSC = 16.00, CS = 16.00

   root    yes    yes    no   no   no   yes no 
    |       |      |     |    |    |     |     
57 root 43  |      |     |    |    |     |     
        |   |      |     |    |    |     |     
        43 yes 44  |     |    |    |     |     
               |   |     |    |    |     |     
               44 yes 19 |    |    |     |     
                      |  |    |    |     |     
                      19 no 1 |    |     |     
                            | |    |     |     
                            1 no 3 |     |     
                                 | |     |     
                                 3 no 7  |     
                                      |  |     
                                      7 yes 8  

but the best result which encodes all of New isS

NEW ALIGNMENT

%2054 S %2038 S %30 S #58110 NSC 36.00, OSC 20.00, CS 16.00

(57 yes yes no no no no yes no)

   root    yes    yes    no   no   no         yes    no          
    |       |      |     |    |    |           |     |           
57 root 43  |      |     |    |    |           |     |           
        |   |      |     |    |    |           |     |           
        43 yes 44  |     |    |    |           |     |           
               |   |     |    |    |           |     |           
               44 yes 19 |    |    |           |     |           
                      |  |    |    |           |     |           
                      19 no 1 |    |           |     |           
                            | |    |           |     |           
                            1 no 3 |           |     |           
                                 | |           |     |           
                                 3 no 7        |     |           
                                      |        |     |           
                                      7 no 10  |     |           
                                           |   |     |           
                                           10 yes 11 |           
                                                  |  |           
                                                  11 no 14       
                                                        |        
                                                        14 no 16 

Neither of these alignments are wholly 'correct'.

The running time - 2 minutes, 25.56 seconds - is unreasonably long for
such a simple task.

The main inefficiency in the program is that, for each window, it
follows the 'unsupported' chain right down as far as Old will allow.

When the size of the leaf_array[] is increased from 500 to 10,000, the
program fails at late stage presumably due to some bug, not yet discovered.

When the size of the leaf_array[] is set to 1000, the program completes
with this ('correct') resultS

BEST ALIGNMENT FOUND (WINDOW 9, CYCLE 1)

%2508, NSC = 36.00, OSC = 18.00, CS = 18.00

   root    yes    yes    no   no   no   yes   no   
    |       |      |     |    |    |     |    |    
57 root 43  |      |     |    |    |     |    |    
        |   |      |     |    |    |     |    |    
        43 yes 44  |     |    |    |     |    |    
               |   |     |    |    |     |    |    
               44 yes 19 |    |    |     |    |    
                      |  |    |    |     |    |    
                      19 no 1 |    |     |    |    
                            | |    |     |    |    
                            1 no 3 |     |    |    
                                 | |     |    |    
                                 3 no 7  |    |    
                                      |  |    |    
                                      7 yes 8 |    
                                            | |    
                                            8 no 9 

%27 13/7/98

TRIAL OF SP61, V 2.6, WITH 'MEDICAL' EXAMPLE

Here is a corpus (file m9) with 'medical' data (from the BMA "Complete Family Health")S

[
	[(patient John ; appetite poor ; chill ; fatigue ;
		fever ; muscle aches ; skin clear #)]
	[
		(illness influenza ; patient ;
			appetite poor ; chill ; fatigue ; fever ;
			headache ; muscle aches ; skin clear #)
		(illness measles ; patient ;
			cough ; eyes sore ; fever ; febrile convulsions ;
			lymph glands enlarged ; nose runny ; skin red rash ; #)
		(illness cholera ; patient ;
			diarrhoea ; vomiting #)
		(illness smallpox ; patient ;
			appetite poor ; chill ; fatigue ; fever ;
			headache ; muscle aches ; skin red rash blisters ; #)
		(illness diptheria ; patient ;
			fever mild ; lymph glands enlarged ;
			membrane over tonsils ; pulse rapid ;
			skin yellow spots ; voice husky ;
	]
]

The first few alignments formed (on the first cycle) areS

SET OF ALIGNMENTS FORMED, BEFORE SELECTION, IN WINDOW 1, CYCLE 1

NEW ALIGNMENT

%10 S %7 S %2 S %7 S #4879 NSC 114.00, OSC 14.00, CS 100.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue ; fever ;            muscle aches ; skin clear # 
                       |         |    |      |   |   |   |    |    |   |   |              |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%8 S %7 S %2 S %7 S #4881 NSC 114.00, OSC 14.00, CS 100.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue ; fever            ; muscle aches ; skin clear # 
                       |         |    |      |   |   |   |    |    |   |              |   |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%14 S %7 S %2 S %7 S #4981 NSC 106.00, OSC 14.00, CS 92.00

(illness influenza #)

patient John      ;           appetite poor ; chill ; fatigue ; fever            ; muscle aches ; skin clear # 
                  |              |      |   |   |   |    |    |   |              |   |      |   |  |     |   | 
illness influenza ; patient ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%16 S %7 S %2 S %7 S #4884 NSC 106.00, OSC 14.00, CS 92.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue         ; fever    ; muscle aches ; skin clear # 
                       |         |    |      |   |   |   |    |            |          |   |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%12 S %7 S %2 S %7 S #4979 NSC 106.00, OSC 14.00, CS 92.00

(illness influenza #)

patient John      ;           appetite poor ; chill ; fatigue ; fever ;            muscle aches ; skin clear # 
                  |              |      |   |   |   |    |    |   |   |              |      |   |  |     |   | 
illness influenza ; patient ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%20 S %7 S %2 S %7 S #4888 NSC 104.00, OSC 14.00, CS 90.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue                    ; fever ; muscle aches ; skin clear # 
                       |         |    |      |   |   |   |    |                       |           |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue ; fever ; headache ;         muscle aches ; skin clear # 

NEW ALIGNMENT

%22 S %7 S %5 S %7 S #5026 NSC 104.00, OSC 14.00, CS 90.00

(illness smallpox #)

                   patient John ; appetite poor ; chill ; fatigue ; fever            ; muscle aches ; skin clear               # 
                      |         |    |      |   |   |   |    |    |   |              |   |      |   |  |                       | 
illness smallpox ; patient      ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin red rash blisters ; # 

NEW ALIGNMENT

%24 S %7 S %5 S %7 S #5023 NSC 104.00, OSC 14.00, CS 90.00

(illness smallpox #)

                   patient John ; appetite poor ; chill ; fatigue ; fever ;            muscle aches ; skin clear               # 
                      |         |    |      |   |   |   |    |    |   |   |              |      |   |  |                       | 
illness smallpox ; patient      ; appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ; skin red rash blisters ; # 

NEW ALIGNMENT

%18 S %7 S %2 S %7 S #4890 NSC 104.00, OSC 14.00, CS 90.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue ; fever ;                    muscle aches ; skin clear # 
                       |         |    |      |   |   |   |    |            |                      |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue         ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%28 S %7 S %2 S %7 S #4906 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue ;           fever            ; muscle aches ; skin clear # 
                       |         |    |      |   |   |             |             |              |   |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill           ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%30 S %7 S %2 S %7 S #4936 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor ; chill ;         fatigue ; fever ;            muscle aches ; skin clear # 
                       |         |    |      |           |            |    |   |   |              |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor         ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%32 S %7 S %2 S %7 S #4920 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor         ; chill ; fatigue ; fever            ; muscle aches ; skin clear # 
                       |         |    |      |           |            |    |   |              |   |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ;         fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%34 S %7 S %2 S %7 S #4904 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor ; chill ; fatigue ;           fever ;            muscle aches ; skin clear # 
                       |         |    |      |   |   |             |             |   |              |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill           ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%36 S %7 S %2 S %7 S #4918 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor         ; chill ; fatigue ; fever ;            muscle aches ; skin clear # 
                       |         |    |      |           |            |    |   |   |              |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ;         fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%38 S %7 S %2 S %7 S #4896 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor ; chill           ; fatigue ; fever ;            muscle aches ; skin clear # 
                       |         |    |      |   |   |             |             |   |              |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue ;           fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%40 S %7 S %2 S %7 S #4938 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor ; chill ;         fatigue ; fever            ; muscle aches ; skin clear # 
                       |         |    |      |           |            |    |   |              |   |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor         ; chill ; fatigue ; fever ; headache ; muscle aches ; skin clear # 

NEW ALIGNMENT

%26 S %7 S %2 S %7 S #4898 NSC 102.00, OSC 14.00, CS 88.00

(illness influenza #)

                    patient John ; appetite poor ; chill           ; fatigue ; fever            ; muscle aches ; skin clear # 
                       |         |    |      |   |   |             |             |              |   |      |   |  |     |   | 
illness influenza ; patient      ; appetite poor ; chill ; fatigue ;           fever ; headache ; muscle aches ; skin clear # 

Several issues arise hereS

1 The first 6 alignments are variations of the influenza diagnosis, the
first two having the top score of 100.  The smallpox diagnosis (which
is the disease in the database which is most similar to flu) does not
appear until the seventh and eighth alignment. Both of them have CS ==
90 which is lower than some of the 'bad' influenza alignments in the
first 6 (eg alignments %16, %12 and %20 which each have CS == 92).

At present, the procedure for selecting alignments looks only for the
'coverage' of symbols in New and this is best in the first six
alignments - which all diagnose influenza. There seems to be a need for
some selection procedure which is sensitive to differential diagnosis.

2 Some thought is needed about how 'default values' may be provided.
For example, if there is no mention of skin, one would naturally assume
that it was clear of any kind of rash or spots. In general, for all the
many parts of the body which are not mentioned in a typical list of symptoms,
one assumes that they are in their normal state for a healthy person.

3 Some thought is also needed about how to describe symptoms which are
not always present. For example, 'febrile convulsions' are not present
in all cases of measles.

4 Examples are needed to show how the description of a disease may include
sub-clusters of symptoms which are referenced in the main description.
For example, 'fever' is a short-hand for a cluster of co-occurring
symptoms. Likewise, influenza and smallpox both share a set of
'flu-like symptoms'.

5 Are there examples of class hierarchies in diseases? If so, examples
are needed to show how the model can handle these things.

6 One or more examples are needed showingS

* How, when there is a standard order for symptoms, the description of
the symptoms of a particular person may be abbreviated without the
necessity to put in categories (eg 'temperature') cf the way in
which shipping forecasts on the radio are abbreviated.

* How, when the description of particular patient includes symptom attributes
as well as values, the list of attribute-value pairs may be an unordered list.

7 It would be nice to develop examples which would demonstrate how the
system may work in conjunction with a thesaurus of synonyms for words
and phrases.

%28 22/7/98

SP61, v 3.0S DIAGNOSIS IN MEDICINE

A problem has arisen in what to do with alignments which arise when one alignment
containing two patterns is aligned with itself. EgS

patient John      SS appetite poor ; chill ; fatigue ; fever ;            muscle aches ; skin ...
                  |     |      |   |   |   |    |    |   |   |              |      |   |         
flu_like_symptoms SS appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ;         
                                                                        |
           patient John      SS appetite poor ; chill ; fatigue ; fever ;            muscle aches ; skin ...
                             |     |      |   |   |   |    |    |   |   |              |      |   |         
           flu_like_symptoms SS appetite poor ; chill ; fatigue ; fever ; headache ; muscle aches ;

Since the pattern from New should only appear once, the alignment should reduce to something like thisS

patient John      SS appetite poor ; chill ; fatigue ; fever ;                       muscle aches ; skin ...
                  |     |      |   |   |   |    |    |   |   |                         |      |   |         
flu_like_symptoms SS appetite poor ; chill ; fatigue ; fever ; headache ;            muscle aches ;         
                  |     |      |   |   |   |    |    |   |              |              |      |   |            
flu_like_symptoms SS appetite poor ; chill ; fatigue ; fever            ; headache ; muscle aches ;

There are two problems hereS

* The alignment breaks the rule that no single instance of a symbol
should appear in the same column as itself.

* If the ';' after 'fever' in the 'flu' pattern is to be aligned with
the ';' after 'headache' in the same pattern, then the ';' after fever
in the 'flu' pattern cannot, at the same time, be aligned with itself
or with the ';' after 'fever' in New. In itself, this does not matter
but it is not consistent with the alignments of most of the other symbols
in the 'flu' pattern.

Basically, this alignment breaks the rule that all the Old patterns
in an alignment should unify without mis-matches. The above alignment
is not legal because it contains mis-matches. The program should be
modified to catch cases like this.

%29 31/7/98

RESULTS WITH SP61, V 3.0 (REVISED)

Grammar (m9b)S

[
	[(disease patient John #pa S appetite poor #app chill fatigue
		fever average #fev muscle aches #mu skin clear #sk #)]
	[
		(disease influenza patient #pa
			flu_like_symptoms S
			skin clear #sk #)*10000
		(disease measles patient #pa S
			convulsions febrile #conv
			cough
			eyes sore #ey
			fever average #fev
			lymph glands enlarged #ly
			nose runny #no
			skin red rash #sk #)*1000
		(disease cholera patient #pa S
			diarrhoea
			vomiting #)*10
		(disease smallpox patient #pa
			flu_like_symptoms S
			skin red rash blisters #sk #)*1
		(disease diptheria patient #pa S
			fever mild #fev
			lymph glands enlarged #ly
			tonsils with membrane #to
			pulse rapid #pu
			skin yellow spots #sk
			voice husky #vo #)*1
		(flu_like_symptoms S
			appetite poor #app
			chill
			fatigue
			fever average #fev
			headache
			muscle aches #mu #)*11000
	]
]

The best two alignmentsS

NEW ALIGNMENT

%21 S %9 S %13 S #82 NSC 148.00, OSC 11.00, CS 137.00

(disease influenza #)

disease           patient John #pa                   S appetite poor #app chill fatigue fever average #fev          muscle aches #mu skin clear #sk # 
   |                 |          |                    |    |      |    |     |      |      |      |     |              |      |    |   |     |    |  | 
   |                 |          |  flu_like_symptoms S appetite poor #app chill fatigue fever average #fev headache muscle aches #mu  |     |    |  # 
   |                 |          |          |         |                                                                                |     |    |  | 
disease influenza patient      #pa flu_like_symptoms S                                                                               skin clear #sk # 

NEW ALIGNMENT

%29 S %9 S %17 S #89 NSC 140.00, OSC 25.00, CS 115.00

(disease smallpox #)

disease          patient John #pa                   S appetite poor #app chill fatigue fever average #fev          muscle aches #mu skin clear             #sk # 
   |                |          |                    |    |      |    |     |      |      |      |     |              |      |    |   |                      |  | 
   |                |          |  flu_like_symptoms S appetite poor #app chill fatigue fever average #fev headache muscle aches #mu  |                      |  # 
   |                |          |          |         |                                                                                |                      |  | 
disease smallpox patient      #pa flu_like_symptoms S                                                                               skin red rash blisters #sk # 

CommentsS

1 Alignment %21 was derived fromS

NEW ALIGNMENT

%9 S %8 S %7 S #56 NSC 100.00, OSC 6.00, CS 94.00

(flu_like_symptoms #)

disease patient John #pa S appetite poor #app chill fatigue fever average #fev          muscle aches #mu skin clear #sk # 
                         |    |      |    |     |      |      |      |     |              |      |    |                 | 
flu_like_symptoms        S appetite poor #app chill fatigue fever average #fev headache muscle aches #mu                # 

and

NEW ALIGNMENT

%13 S %8 S %2 S #12 NSC 60.00, OSC 11.00, CS 49.00

(disease influenza #)

disease           patient John #pa                   S appetite poor #app chill fatigue fever average #fev muscle aches #mu skin clear #sk # 
   |                 |          |                    |                                                                       |     |    |  | 
disease influenza patient      #pa flu_like_symptoms S                                                                      skin clear #sk # 

The column containing three instances of 'S' was obtained by allowing the corresponding columns in
%9 and %13 to be matched and then merging the two appearances of the 'S' symbol in New.

In fact, it is probably not necessary to include the 'S' symbol in New. This is confirmed by a test.

2 The program has been modified so that the current pattern from New is *not* put into Old.
This was done originally because of the assumption that this would be necessary in a 'learning'
version of the model. But, when the model is modified for learning, it will probably work
something like thisS

* Take a 'window' or pattern from New and try to extract as much redundancy as
possible from within the window.

* Match the compressed window against Old and encode the window as far as
possible in terms of Old. Add the encoding to Old.

* If there are any unencoded portions left, add them to Old.

In this scheme, New is only matched with itself in the first phase
where the system tries to extract as much redundancy as possible from
*within* a window from New.

3 The processing of the corpus as shown above is *much* faster than with this
version of the corpusS

[
	[(illness ; patient John SS SS appetite poor ; chill ; fatigue ;
		fever ; muscle aches ; skin clear #)]
	[
		(illness influenza ; patient SS
			flu_like_symptoms SS skin clear #)
		(illness measles ; patient SS SS
			cough ; eyes sore ; fever ; febrile convulsions ;
			lymph glands enlarged ; nose runny ; skin red rash ; #)
		(illness cholera ; patient SS SS
			diarrhoea ; vomiting #)
		(illness smallpox ; patient SS
			flu_like_symptoms SS skin red rash blisters ; #)
		(illness diptheria ; patient SS SS
			fever mild ; lymph glands enlarged ;
			membrane over tonsils ; pulse rapid ;
			skin yellow spots ; voice husky ; #)
		(flu_like_symptoms SS appetite poor ; chill ;
			fatigue ; fever ; headache ; muscle aches ;)
	]
]

The reason seems to be that in the version shown here, there is a great
deal of ambiguity arising from the many instances of the ';' symbol.
This leads to very large hit structures.

A possible solution to this problem in cases like the grammar shown here
is two adaptations of the model which may be used separately or
togetherS

* Introduce an arbitrary limit on the size of any gap in New or Old
in any hit sequence.

* Re-introduce the weighting for gaps which is currently suspended.
(It was suspended because, in the learning version of the model,
it was assumed that weightings for gaps would be a by-product
of the additional codes that would be needed in cases where there
are gaps).

4 For demonstration perposes, we probably need examples where
'reference' groups of symptoms (like 'flu_like_symptoms')
containing symbols which are interspersed with symbols in the main
pattern. The present example suggests that the system would only
work when reference groups are strings of symbols which are
all contiguous, one with the next.

5 We need the following kinds of examplesS

* pattern recognition (medical, military and others)S

	* Simple (no references or class hierarchies).

	* Reference (with interspersion of symbols) at, say,
	three levels.

	* Class hierarchies.

* 'Variables' with 'default values'. (See sp_ideas6, %64, for notes
on default values).

* Negation.

* 'Chains' of inferenceS 'rules' for an expert system; causal inferences.

* Spatial inferencesS geographical, mechanical ....

%30 4/8/98

REVISED SUMMARY OF THINGS TO BE DONE TO SP61 AND EXAMPLES

Items 1 and 2 are from sp_ideas6, %64.

1 The one just describedS the number of cycles (for one window) *after* the
maximum compression score has been achieved. Done 5/8/98

2 There seems to be a case for having an optional limit to the size of
any gap in New or Old (or both). This has a bearing on how quickly the
model can process examples when there are many identical 'punctuation'
symbols like ';'. This should be tested.

3 ExamplesS

3.1 Pattern recognition (medical, military and others)S

	3.1.1 Simple (no references or class hierarchies).

	3.1.2 Reference at two levels. Try m9b. Done 31/7/98.

	3.1.2 Reference at three levels (with interspersion of symbols).

	3.1.3 Class hierarchies.

3.2 'Variables' with 'default values'. (See sp_ideas6, %64, for notes
on default values).

3.3 Negation.

3.4 'Chains' of inferenceS

	3.4.1 'Rules' for an expert system.

	3.4.2 Causal inferences (cf Pearl etc).

	3.4.3 Decision trees (eg fault-finding in a car). Try tr4. Done 6/8/98.

3.5 Spatial inferencesS geographical, mechanical ....

	3.5.1 Spatial/spatial. Infering unseen parts from what can
	be seen.

	3.5.2 Spatial/functional. If should be possible to infer
	aspects of function from the spatial configuration of some entity.

%31 6/8/98

RESULTS WITH SP61, V 3.0, WITH CAR FAULT FINDING 'DISCRIMINATION NET' (TR4)

GrammarS

[
     [(root yes yes no no no yes no)]
     [
          (57 root 43)*1202
               (43 yes 44)*1043
                    (44 yes 19)*1009
                         (19 no 1)*963
                              (1 yes 2)*691
                                   (2 yes 4)*92
                                        (4 yes 58)*36
                                        (4 no 23)*56
                                   (2 no 5)*599
                                        (5 yes 58)*62
                                        (5 no 27)*537
                                             (27 yes 21)*293
                                                  (21 yes 61)*84
                                                  (21 no 22)*209
                                                       (22 yes 24)*122
                                                       (22 no 22a)*87
                                                            (22a yes 35)*44
                                                                 (35 yes 58)*19
                                                                 (35 no 26)*25
                                                            (22a no 36)*43
                                                                 (36 yes 58)*21
                                                                 (36 no 26)*22
                                             (27 no 60)*244
                              (1 no 3)*272
                                   (3 yes 6)*36
                                   (3 no 7)*236
                                        (7 yes 8)*71
                                             (8 yes 8a)*55
                                             (8 no 9)*16
                                        (7 no 10)*165
                                             (10 yes 11)*115
                                                  (11 yes 13)*14
                                                  (11 no 14)*101
                                                       (14 yes 15)*21
                                                       (14 no 16)*80
                                             (10 no 12)*50
			(19 yes 59)*46
                    (44 no 51)*34
                         (51 yes 56)*14
                         (51 no 59)*20
               (43 no 45)*159
                    (45 yes 46)*145
                         (46 yes 52)*120
                              (52 yes 53)*86
                              (52 no 54)*34
                                   (54 yes 55)*22
                                   (54 no 50)*12
                         (46 no 62)*25
                    (45 no 47)*14
                         (47 yes 48)*8
                         (47 no 49)*6
     ]
]

Best alignment found when the window is 1 and maximum gap allowed
between symbols in New is 0S

BEST ALIGNMENT FOUND (WINDOW 9, CYCLE 1)

%5059, NSC = 48.14, OSC = 24.07, CS = 24.07

   root    yes    yes    no   no   no   yes   no   
    |       |      |     |    |    |     |    |    
57 root 43  |      |     |    |    |     |    |    
        |   |      |     |    |    |     |    |    
        43 yes 44  |     |    |    |     |    |    
               |   |     |    |    |     |    |    
               44 yes 19 |    |    |     |    |    
                      |  |    |    |     |    |    
                      19 no 1 |    |     |    |    
                            | |    |     |    |    
                            1 no 3 |     |    |    
                                 | |     |    |    
                                 3 no 7  |    |    
                                      |  |    |    
                                      7 yes 8 |    
                                            | |    
                                            8 no 9 

The processing time in this case was 0 minutes, 36.68 seconds.

Best alignment found when the window is 100 and maximum gap allowed
between symbols in New is 0S

BEST ALIGNMENT FOUND (WINDOW 1, CYCLE 8)

%5647, NSC = 42.49, OSC = 21.25, CS = 21.25

   root    yes    yes    no   no   no   yes no 
    |       |      |     |    |    |     |     
57 root 43  |      |     |    |    |     |     
        |   |      |     |    |    |     |     
        43 yes 44  |     |    |    |     |     
               |   |     |    |    |     |     
               44 yes 19 |    |    |     |     
                      |  |    |    |     |     
                      19 no 1 |    |     |     
                            | |    |     |     
                            1 no 3 |     |     
                                 | |     |     
                                 3 no 7  |     
                                      |  |     
                                      7 yes 8  

The processing time in this case was 1 minutes, 12.58 seconds.

The reason the last 'no' is not aligned is that this can only happen
if there is an alignment between 'no' and (8 no 9) in the first cycle.
Such an alignment was not formed because the maximum number of alternative
alignments for a given symbol in New was set to 10 and 10 alignments were
formed, not including the critical alignment.

For this type of structure, a small window allows more efficient processing
because a relatively small number of alternatives need to be considered
at any one time.

%33 20/8/98

SCORING FOR GAPS IN AN ALIGNMENT

Probably the best long-term system for scoring for gaps
in an alignment will form an explicit code for each
alignment and measure its length (in bits). If 'learning'
is required, which means the creation of new codes and patterns
for Old, then these new codes will appear in the encoding
of the alignment and contribute to the OSC for the alignment.

As a stop-gap, we may revert to something like the dice-rolling
model for gaps which is used in SP52. Probably, the details are
not too critical because this is only a stop-gap. Using the
dice-rolling model may mean giving up the formation of explicit
codes, or at least using them but with modifications.

%34 28/9/98

Rethinking of how to calculate the relative probabilities of alignments,
patterns and symbols is described in sp_ideas6, %75.

SP61, v 3.5 is revised to incorporate these ideas.

%35 10/2/98

NOTES ON FORMATION OF ALIGNMENTS WHEN NEW CONTAINS REDUNDANCY

Finding the 'correct' alignment for data like thisS

[
	[(x x h h h h h c c c t t t c c c c h h h h h x x)]
	[(h h h h h h h h h h h h h h h h h h h h)
	(c c c c c c c c c c)
	(t t t)]
]

is much harder than it might superficially appear. (x = background,
h = house, c = car, t = tree in the original example but, if these kinds
of objects are assumed, there would in fact be much more internal 
patterning to each object than the above alignment suggests).

This is because the repetions of symbols in all four patterns means that,
in all cases except 't t t', there is a *very* large number of alternative
ways in which the patterns may be aligned.

In a fully-developed system, the 'answer' will almost certainly turn out
to be the elimination (as far as possible) of all redundancy from
***within*** patterns before any attempt is made to find redundancy
***between*** patterns.

ThusS

* All patterns in Old should be largely free of redundancy.

* Before New is compared with any patterns in Old, the system will
compare New with itself to find and eliminate as much redundancy as
possible from within New.

Given that these two things have been done, the corpus should look
something like thisS

[
	[(x <h <c <t t> c> h> x)]
	[(<h h>)
	(<c c>)
	(<t t>)]
]

However, with this corpus, the program (SP61, v 3.6) forms these alignmentsS

NEW ALIGNMENT

%7 S %5 S %4 S #10 NSC 11.23, OSC 2.81, CS 8.42,
Absolute P = 0.142857142857

x <h <c <t t> c> h> x 
        |  |          
        <t t>         

NEW ALIGNMENT

%6 S %5 S %3 S #8 NSC 8.48, OSC 2.81, CS 5.67,
Absolute P = 0.142857142857

x <h <c <t t> c> h> x 
     |        |       
     <c       c>      

NEW ALIGNMENT

%8 S %5 S %2 S #6 NSC 7.41, OSC 2.81, CS 4.60,
Absolute P = 0.142857142857

x <h <c <t t> c> h> x 
  |              |    
  <h             h>   

but cannot form them into one alignment. This is because each alignment
only contains the symbols from New which form hits in that alignment. So
there is no way for these three alignments to be merged.

SP61, v 3.7, tries including all symbols from New in each alignment.
NO! On reflection, this is a bad idea because it leads to the problem
of how to unify an alignment into a single sequence when there is 
a mis-match between New and Old.

It is probably a mistake to try to make a single alignment from the
three shown above. Merging these three alignments does not add anything
to what is in the three of them as separate alignments. Together, they
shown how three different parts of New can be mapped to three different
patterns in Old.

Also, in a more realistic case where each of house, car and tree have
internal structure, an alignment which contains all three patterns together
would in fact contain ***mis-matches*** between patterns in Old. ThusS

x <h <c <t m t> c> h> x 
  |  |  |  | |  |  |    
  |  |  <t m t> |  |    
  |  |          |  |    
  |  <c n  o  p c> |   
  |                |    
  <h q  r  s  t u  h>   

In general, the result showing three separate alignments seems to be
the best answer.

[Note added 5/10/98S The above remarks are wrong. The above alignment
does not contain mis-matches because there are no hits between the
patterns in Old. The alignment shown is a legitimate 'parsing' of New
in terms of Old. In order to unify it into a single pattern, the system
needs to be able to leave out symbols from Old patterns in essentially
the same way as is currently done for New. This is something to
look at in future development.]

The system for calculating relative probabilities seems to be able to
handle this because relative probabilities are between alignments
which encode a given sub-sequence of New, neither more nor less (or,
possibly, a given sub-sequence of New or sub-sequences which contain
that sub-sequence). In this case, there would be three different 
alignments, for three different parts of New. In each case there would
be no alternative so the relative probability would be 1.0.

[Note added 5/10/98S Since the above alignment is a legitimate parsing
where there are no hits between the patterns in Old, the system needs
to be able to treat it as a single alignment which can be compared
with other alignments which encode the same symbols from New.]

%36 6/10/98

EXPERIMENTS WITH CLASS HIERARCHIES

SP61, v 3.6, has been run on ex1/tax2. Here are some tentative conclusionsS

* The system can recognise an individual plant at species level, genus
level, family level, and 'group' level.

* However, with the file as it is, the best alignment is often the one
between New and the species level. Inclusion of higher level patterns
reduces the compression score.

* Part of the reason for this seems to be that the file did not originally
include frequency values. When these are included, there is a loss
between species and genus, and between genus and family, but then there
is a gain in compression between family and group. 

* Another part of the reason seems to be that the inclusion or omission
of the names of variables and terminating symbols for variables can
make a big difference to compression scores although there is a sense
in which they are not "real data". There seems to be a need to
standardise on what "framework" symbols are or are not included, so
that compression scores at different levels are comparable.

* At higher levels in a class hierarchy, it often seems that the class
pattern is all 'framework' and little 'substance'. But 'framework' symbols
such as "stem", "leaves", "perianth", "stamens", "carpels" etc represent
complex concepts. If New were to contain details of those complex concepts,
then the higher levels in the hierarchy would have a function in encoding
New and would give gains in compression scores.

* In general, humans naturally exclude things from a description which
are "understood". If this "reduced" description of the world is given
to the system, then there will be less compression than if "raw" data
about the world were given to the system.

* But we want the system to be able to take "reduced" descriptions and
to infer the things which are "understood". It may be that this means
taking account of alignments which have a lower compression score than
the "basic" alignment which does not include higher-level classes.

* Inference of understood parts of a description is very similar to
"decompression by compression", illustrated by the generation of a sentence
from an encoded version of the sentence. In the latter case, there is
genuine compression. So there seems no reason why there should not be
genuine compression in other cases of inference of unspoken parts of
a description.

* In general, there seems to be a need to distinguish between examples
of compression of "raw" data and examples of the inference of "understood"
parts of a "reduced" description. 

%37 7/10/98

PATTERNS WITH INTERNAL STRUCTURE AND CLASS HIERARCHIESS THE NEED
FOR THE 'MERGING' OF ROWS WHICH REPRESENT THE SAME PATTERN FROM OLD
DURING THE PROCESS OF SEARCHING FOR GOOD ALIGNMENTS

With medical diagnosis and with recognition of animals in a class
hierarchy, there is a need to combine hierarchical class relations with
part-whole relations (and the latter should be in an ordered framework
because it always relates to a concrete object which has
spatially-ordered features).

When MA is applied to language, these two things combine naturally because
levels in the part-whole hierarchy seem also to reflect levels in a 
hierarchy of classesS the highest level (in the examples we have considered
to date) is the sentence which is highest in the class hierarchy and
highest in the part-whole hierarchy. Lower levels in the class hierarchy
may correspond to alternative sentence patterns (eg question v statement)
but they may also correspond with lower levels in the part-whole hierarcy,
eg sentences which include phrases of a particular kind.

Also, grammars can reflect polythetic categories (in which no single feature
need be present in all instances of the category).

With medical diagnosis and recognition/classification of animals, there
seems to be a need to provide more or less separate (but integrated)
structures for the class hierarchy. In particular, there seems to be a
need to provide a spatial structure which corresponds with or is analogous
with the spatial layout of objects described by the hierarchy.

This last point seems to create a problem for SP61, v 3.6, because it
cannot 'merge' rows when they contain the same pattern from Old. But
tests with this New and OldS

[
	[(a b c d)]
	[(1 2 3 4 5 6 7 8 9 10)
	(1 a 2 6 c 7)
	(4 b 5 6 9 d 10)]
]

show that the 'correct' alignment can be found without the need
to merge the 'framework' pattern (1 2 3 4 5 6 7 8 9 10). This
alignmentS

NEW ALIGNMENT

%14 S %9 S %6 S #40 NSC 19.84, OSC 9.33, CS 10.51,
Absolute P = 0.0015564478552

  a       b     c       d    
  |       |     |       |    
1 a 2     |   6 c 7     |    
|   |     |   |   |     |    
1   2 3 4 | 5 6   7 8 9 | 10 
        | | | |       | | |  
        4 b 5 6       9 d 10 

is built from these twoS

NEW ALIGNMENT

%9 S %7 S %2 S #20 NSC 9.02, OSC 11.26, CS -2.25,
Absolute P = 0.000406442107402

  a   b       c   d      
  |           |          
1 a 2       6 c 7        
|   |       |   |        
1   2 3 4 5 6   7 8 9 10 

and

NEW ALIGNMENT

%6 S %5 S %4 S #8 NSC 9.80, OSC 3.75, CS 6.04,
Absolute P = 0.0740740740741

a b c     d    
  |       |    
4 b 5 6 9 d 10 

%38 8/10/98

Alignments are becoming very long, even with abbreviations of symbols!

There is a clear need, in writing the alignments, to break them at
a convenient length and continue below.

This will be done in SP61, v 3.7.

%39 13/10/98

RESULTS WITH RECOGNITION OF AN ANIMAL AND ITS CLASS (SP61, V 3.7)

Here is a partial taxonomy of animals (with a pattern in New for recognition)S

[
	[(backbone hair blood warm #blood purrs nursing milk #nursing
		habitat land #habitat)]
	[
		(vertebrate
			description
				name #name
				structure
					head
						cranium
						mouthparts #mouthparts
					#head
					body
						backbone
					#body
					legs
						number #number
						feet #feet
					#legs
					form #form
					covering #covering
					blood #blood
				#structure
				voice #voice
				respiration #respiration
				reproduction #reproduction
				habitat #habitat
			#description
		#vertebrate)*12000

		(vertebrate
			reptile
				description
					structure
						covering
							dry_skin
						#covering
						blood cold #blood
					#structure
					respiration lungs #respiration
					reproduction
						eggs_in_shells_on_land
					#reproduction
				#description
			#reptile
		#vertebrate)*5000

		(vertebrate
			bird
				description
					structure
						mouthparts
							beak
						#mouthparts
						covering feathers #covering
						blood warm #blood
					#structure
					reproduction
						eggs_in_shells_on_land
					#reproduction
				#description
			#bird
		#vertebrate)*3000

		(vertebrate
			mammal
				description
					covering hair #covering
					blood warm #blood
					reproduction 
						birth live #birth
						nursing milk #nursing
						size_at_birth #size_at_birth
						protection #protection
					#reproduction
				#description
			#mammal
		#vertebrate)*8000

		(mammal
			marsupial
				description
					reproduction
						size_at_birth
							small
						#size_at_birth
						protection pouch #protection
					#reproduction
				#description
			#marsupial
		#mammal)*1000

		(mammal
			cetacean
				description
					form fish_like #form
					habitat sea #habitat
				#description
			#cetacean
		#mammal)*2000

		(mammal
			carnivore
				description
					legs
						number four #number
					#legs
					habitat land #habitat
				#description
			#carnivore
		#mammal)*2500

		(mammal
			carnivore
				description
					name cat #name
					legs
						feet retractile_claws #feet
					#legs
					voice purrs #voice
				#description
			#carnivore
		#mammal)*500

		(mammal
			carnivore
				description
					name dog #name
					voice barks #voice
				#description
			#carnivore
		#mammal)*700
	]
]

Here is a key to abbreviationsS

be backbone
bs barks
bk beak
bd bird
bh birth
bld blood
by body
ce carnivore
ct cat
cn cetacean
cd cold
cg covering
cm cranium
dn description
dg dog
drn dry_skin
ed eggs_in_shells_on_land
fs feathers
ft feet
fe fish_like
fm form
fr four
ht habitat
hr hair
hd head
ld land
ls legs
le live
lns lungs
ml mammal
mrl marsupial
mk milk
ms mouthparts
ne name
nr number
ng nursing
ph pouch
pn protection
ps purrs
rn reproduction
re reptile
rsn respiration
rs retractile_claws
sa sea
sh size_at_birth
sl small
se structure
ve vertebrate
vce voice
wm warm

With this corpus, the alignment with highest compression score isS

ALIGNMENTS

%24, NSC = 97.67, OSC = 25.08, CS = 72.59,
Absolute P = 2.82043840432e-08, Relative P = 0.999904625342

Compression ratioS 0.2568

0                                        be                                    hr     bld wm #bld 0
                                         |                                     |       |  |   |  
1 ve ml dn                               |                                  cg hr #cg bld wm #bld 1
  |     |                                |                                  |      |   |      |  
2 ve    dn ne #ne se hd cm ms #ms #hd by be #by ls nr #nr ft #ft #ls fm #fm cg    #cg bld    #bld 2


0 ps                                 ng mk #ng                   ht ld #ht             0
                                     |  |   |                    |      |             
1                       rn bh le #bh ng mk #ng sh #sh pn #pn #rn |      |  #dn #ml #ve 1
                        |                                     |  |      |   |       | 
2 #se vce #vce rsn #rsn rn                                   #rn ht    #ht #dn     #ve 2

In other words, identification of New as a vertebrate and mammal gives the most compression. But on the next
cycle, the best alignment isS

NEW ALIGNMENT

%84 S %24 S %15 S #530 NSC 116.13, OSC 43.55, CS 72.58,
Absolute P = 7.78732891722e-14

Compression ratioS 0.3750

0                                           be                                       hr     bld 0
                                            |                                        |       | 
1 ve ml    dn                               |                                     cg hr #cg bld 1
  |  |     |                                |                                     |      |   | 
2 ve |     dn ne #ne se hd cm ms #ms #hd by be #by ls nr    #nr ft #ft #ls fm #fm cg    #cg bld 2
     |     |                                       |  |      |          |                      
3    ml ce dn                                      ls nr fr #nr        #ls                      3


0 wm #bld ps                                 ng mk #ng                   ht ld #ht             0
  |   |                                      |  |   |                    |  |   |             
1 wm #bld                       rn bh le #bh ng mk #ng sh #sh pn #pn #rn |  |   |  #dn     #ml 1
      |                         |                                     |  |  |   |   |       | 
2    #bld #se vce #vce rsn #rsn rn                                   #rn ht |  #ht #dn      |  2
                                                                         |  |   |   |       | 
3                                                                        ht ld #ht #dn #ce #ml 3

which corresponds to the identification of the unknown animal as a
vertebrate, mammal and carnivore. And on the cycle after that, the best
alignment isS

NEW ALIGNMENT

%133 S %84 S %18 S #955 NSC 134.68, OSC 71.44, CS 63.23,
Absolute P = 3.12074179468e-22

Compression ratioS 0.53044

0                                              be                                          hr     0
                                               |                                           |     
1 ve ml    dn                                  |                                        cg hr #cg 1
  |  |     |                                   |                                        |      | 
2 ve |     dn ne    #ne se hd cm ms #ms #hd by be #by ls nr    #nr ft    #ft #ls fm #fm cg    #cg 2
     |     |  |      |                                |  |      |  |      |   |                  
3    ml ce dn |      |                                ls nr fr #nr |      |  #ls                  3
     |  |  |  |      |                                |            |      |   |                  
4    ml ce dn ne ct #ne                               ls           ft rs #ft #ls                  4


0 bld wm #bld         ps                            ng mk #ng                   ht ld #ht         0
   |  |   |           |                             |  |   |                    |  |   |         
1 bld wm #bld         |                rn bh le #bh ng mk #ng sh #sh pn #pn #rn |  |   |  #dn     1
   |      |           |                |                                     |  |  |   |   |     
2 bld    #bld #se vce |  #vce rsn #rsn rn                                   #rn ht |  #ht #dn     2
                   |  |   |                                                     |  |   |   |     
3                  |  |   |                                                     ht ld #ht #dn #ce 3
                   |  |   |                                                                |   | 
4                 vce ps #vce                                                             #dn #ce 4


0         0
         
1 #ml #ve 1
   |   | 
2  |  #ve 2
   |     
3 #ml     3
   |     
4 #ml     4

which corresponds to identification of the unknown animal as a
vertebrate, mammal, carnivore and cat.

In all three cases, the ***ratio*** of OSC to NSC has been calculated by hand
as an alternative measure of compression.

Here is a summary of the resultsS

Alignment	NSC	New	OSC	CS	CR
			Symbols	

%24		97.67	10	25.08	72.59	0.25678
%84		116.13	11	43.55	72.58	0.37501
%133		134.68	12	71.44	63.23	0.53044

The order of the alignments by CS is (by a whisker) the same as
with CR.

A possible advantage of the CR measure is that it should be
indifferent to the absolute size of New in raw and compressed form.

SP61 will be modified so that it calculates both scores. To avoid
confusion, what is currently called CS will be called CD (compression
difference). CR can stay as it is. Sorting will be done by CR.

[Notes added 14/10/98] CR has been tried as a basis for the selection of
alignments but it does not seem to give very good results. This may be
because an alignment can have a low CR because it efficiently encodes
a small part of New. It does not distinguish between this kind of 'good'
alignment and one with a slightly lower CR which encodes much more of New.
The program has been put back to its original form (with CS being called
CD - "compression difference").

%40 14/10/98

The three alignments shown in %39 differ from each other, not only in
CD, but also in the amount of New that they encode, as shown in
the table.

The values for CS (CD) are much more nearly constant than the values
for CR. This is because, as indicated above, the CD score takes account
of how much of New is encoded as well as the 'efficiency' of encoding.

But there seems still to be a need to recognise alignment %133 as best in
terms of the amount of New that it encodes. We cannot simply use NSC as
a measure because it would not differentiate between alignments with
high NSC which were efficiently encoded and alignments with high NSC
which might be very inefficiently encoded.

We are trying to maximise two variables at the same timeS which is not
logically possible unless they are totally correlated. More thought
is required!

One possibility is to identify alignments which encode that largest amounts
of New and then construct reference sets of alignments which encode all
and only the same symbols (or, possibly, the same symbols or more) - and
then calculate relative probabilities for these alignments.

%41 15/10/98

PROBLEMS AND POSSIBLE SOLUTIONS WITH SP61, v 3.7

1 With medical diagnosis and, to some extent, with recognising an animal
and its class, there seems to be a problem of 'spurious' compression
arising from the matching and unification of the symbols which provide
the "framework" of "variables" into which values are slotted.

For example, with medical diagnosis, it seems to be necessary to provide
one pattern in Old which describes the complete framework. Then each disease
may be described omitting any 'variables' for which there is no value. Likewise,
the patient whose disease(s) is to be diagnosed may be described in New, including
only those variables for which there are values.

Then, the first alignments to be formed are typically between New and the
"framework" pattern. In a sense, the compression achieved in this case is
"spurious" because it does not involve "real" data, only the framework
symbols.

Does this matter? Does it produce distortions in the results? In answer to
this second question, it can do if any of the disease patterns are described
with the inclusion of variables that have no value. These will produce a
spurious tendency for those patterns to appear in alignments in preference
to patterns from Old with fewer framework symbols.

[Added 16/10/98] Part of the problem seems to be that for real data, the
amount of information in one 'feature' (eg 'coughing') is probably much
higher than in any symbols used for "variables" or "framework", whereas
in our toy examples, all symbols have about the same information value.

This seems to be at least partly why the framework gives "spuriously" high
compression.

2 [16/10/98]

The medical diagnosis examples can give ***much*** longer search times
than, for example, parsing examples of similar size or the taxonomy examples.

This seems to be for two reasonsS

1 Many of the variables have the same valueS "normal" or "yes" or "no".
If a symbol repeats in different parts of a pattern and if it is not
part of a larger sub-string such a  word, then it can lead to a very
large number of alternative alignments, most of which a human observer
would quickly spot as being "wrong".

2 For some reason, the quicksort function can take a very long time
to sort the list of leaf nodes of the hit structure. This could be because
the list is in the right order already (or nearly so) or it could be
because the list is in the reverse of the right order (or nearly so). It 
could also be because the number of leaf nodes is relatively large (see
point 1).

Re point 1, this multiple ambiguity should not really be a problem because
in ordinary form filling, there would be little risk of confusing,
for example, "temperatureS normal ;" with "pulse rateS normal ;". This
is because we operate a "tight" matching rule - that the symbol for
a variable and the symbol for its value must be contiguous.

The latest version of SP61 (v 3.8) can be set to operate a "tight"
matching rule but this would, apparently, prevent the system from
finding matches where there may be gaps between one variable and the
next (because the intervening variables have no value). It would be
necessary to include the whole framework in New and in every pattern in
Old and it might be necessary to include a "no_value" symbol in cases
where a variable had no value.

It is possible that, if the system were to be set with a tight matching
constraint, that it would find only tight matches on any one cycle
but that it could build up 'correct' matches (including gaps) over
two or more cycles. THIS SHOULD BE TRIED.

Re point 2S

* Closer scrutiny of why the quicksort function is taking so long is 
needed. The reason is almost certainly that quicksort is not very good
with lists which sorted or reverse sorted or nearly so. Here are
some figures from Schneider & BruellS

			Times in Seconds (N = 2500)
		Random		In Order 	Reverse Order
Merge Sort	8.1		7.8		7.9
Quick Sort	1.3		35.1		37.1
Selection Sort	35.0		34.4		35.3

			Times in Seconds for Randomised List
	N =	500		2500 		10,000
Merge Sort	0.8		8.1		39.8
Quick Sort	0.3		1.3		5.3
Selection Sort	1.5		35.0		534.7

* There may be a case for trying to reduce the size of the list of leaf
nodes drastically so that, at any one time, the program only has a
short list to sort. This would probably lead to many more purges but
the program may still work quicker because it should avoid most of the
many "wrong" alignments. QuestionS will it still be able to find the
"correct" alignment? THIS SHOULD BE TRIED.

There may be a case for revising the way in which the program prunes
its hit structure, along these linesS

* Whenever the maximum number of leaf nodes is exceeded, the program
shouldS

- Find the leaf node with the worst score,

- Compare it with the new node to be added.

- If the new node is worse than the existing worst, don't add it. If it
is better than the existing worst node, do add it and delete the
existing worst node.

* How to keep track of what is the worst node?

- The simplest way would be to keep the leaf nodes on a linked list and
insert each new one at the appropriate point for its score.

- A quicker way would be to maintain a B tree but it is not clear how to
keep this balanced as nodes are added and removed.

- Is it possible that keeping a list of just the last 20 nodes would
be sufficient?

%42 19/10/98

POSSIBLE IMPROVEMENTS TO METHOD OF PURGING THE HIT STRUCTURE IN SP61

With some applications of SP61 (eg medical diagnosis), sorting of the
hit structure (with quicksort) can be very slow. This appears to happen
when the list is already fully sorted (or reverse sorted) or nearly
so.

Here are two possible alternatives to Quicksort which may be quickerS

1 A technique like hash coding may be used. An array of pointers to leaf nodes
is needed which is much longer than the maximum number of leaf nodes. Then,
for each leaf node, an index to the array is computed from the value of
the compression difference and a pointer to the node is entered into
the corresponding entry in the array. If two or more leaf nodes have the
same index, a relatively short linked list of those nodes can be formed
with the nodes entered in the list in order of their CD.

With this technique, there will be a lot of empty cells on the larger array
but the list of leaf nodes will always be in sort order - there will be
no need for explicit sorting.

2 It may be possible to take advantage of the fact that, for the purpose of
purging, a fully sorted list of leaf nodes is not needed. All that is needed
is the value of CD which would appear in the middle of the list if it
were sorted. The order of nodes in the top and bottom halves of the list is
unimportant.

It may be possible to obtain the "split" value of CD by counting leaf nodes
as they are created and constantly adjusting the split value so that
equal numbers of leaf nodes fall above and below the split value.

The "split" need not occur in the middleS it should be possible to compute
a split value for any partition between "high" and "low" leaf nodes.

This technique will be attempted in SP61, v 3.8.

-----------

In addition, it may be possible to eliminate some unnecessary processing
byS

* Do not sort the leaf nodes before alignments are formed.

* Select leaf nodes in descending order of CD by simply scanning the list.

* Check each new alignment against symbol_selection_array[][] as it is
formed.

* Stop making new alignments when symbol_selection_array[][] is full.

This should save making alignments unnecessarily.

However, there would only be a saving when every column of the
symbol_selection_array[][] has been filled. Otherwise, the program must
continue to make alignments in case one or more of them will fill the
empty slots in the symbol_selection_array[][]. Filling all the columns
in the symbol_selection_array[][] is unlikely to happen very often so
there is probably little to be gained by this modification to the
program. This change will not be made at this stage.

%43 26/10/98

SORTING IN SP61

For the purpose of sorting leaf nodes of the hit structure and
corresponding alignments, it is necessary to have sort_array[] and
leaf_array[]. leaf_array[] on its own does not allow one to sort
alignments array in parallel with leaf_array[].

As noted earlier, quicksort can be very slow if the leaf nodes of the
hit structure are already in near sorted order or the reverse.

There seem to be four possible full or partial solutions which are not
mutually exclusiveS

1 For the purpose of purging, it is not necessary to sort the items, only
to find the value of compression_difference which marks the boundary
between the 'high' half of the list and the 'low' half. This can probably
be done more quickly than sorting by compiling a list of the worst 50%
of the leaf nodes.

2 Since 1 involves keeping an unordered list of the leaf nodes with the
worst score, we might as well use that list for purging.

3 Unless the program is set to show all the alignments before selection
of the best, it is not necessary to sort the list before alignments are
formed.

4 Quicksort is best when the items start in random order. It should be
possible to speed up sorting by ensuring that this is true. But it is
not obvious how this can be done quickly.

SP61, v 3.8, will try 1 and 3. If sorting is not done during purging or
before the formation of alignments, then the leaf nodes should probably
be in near random order anyway.

Experiments show that, when there are many leaf nodes all with the same
score, this can lead to fe_sort being reduced to 0. For this reason,
the program is modified (in v 3.9) to do 2 and 3. This guarantees that
purging will always half the number of leaf nodes.

This has been done. With m11f and hit_structure_rows set to 200 (giving
many purges) this is slightly slower than v 3.7. But v 3.9 should not
suffer from very long sorting times when the leaf nodes are already in
order or nearly so.

%44 21/10/98

COMPARISION OF SP61, V 3.7 AND V 3.9

The two versions of SP61 have been tested on m11f with these parametersS

PARAMETERS

/* Optional, ON or OFF. */

FULLNESS_OF_MATCHING OFF /* Checks to see that, when a pattern
	in Old contains 'data' symbols which are matched to New, all the
	'data' symbols are matched. */

PROBABILITIES ON /* Calculations of probabilities at the end
	of each program run. */

ORDERED_PATTERNS ON /* Determines whether the symbols in patterns are treated
	as being orderd or not. If not, they are sorted into alpha-numeric
	order at the start of processing. */

SHOW_AL_STRUCTURE OFF /* If ON, the structure of each column of each alignment
	is printed. If OFF, the structure is not printed. */

SHOW_H_STRUCTURE ON /* If ON, the hit structure is displayed at one
	or more selected points in the program. If OFF, they are not
	displayed. */

SHOW_UNSELECTED_ALIGNMENTS OFF /* If ON, all the alignments which are
	formed are shown before selection (as well as showing the
	alignments which are selected). */

PRINT_DATA_ONLY OFF /* When this is ON, the program stops after it has
	printed out the parameters, the corpus and the symbols sorted
	in alphanumeric order. */

USE_ABBREVIATIONS LETTERS /* When LETTERS, alignments are printed
using abbreviated names of symbols in alphabetic form (any symbol which
starts with a digit is left as it is). When DIGITS, symbols are 
abbreviated as digits (which may include any trailing or leading '#'
symbol which appears in the original symbol). When OFF, no abbreviations
are used. */

/* Other parameters. */

HIT_STRUCTURE_ROWS 5000 /* The number of rows which can be used in the
	leaf_array[]. */

WINDOW_SIZE 100 /* The number of symbols from New to be processed
	at any one time. */

FAIL_SCORE -100 /* Any compression ratio which is equal to this or
	larger counts as a fail. */

COST_FACTOR 2 /* The multiplier to convert min_cost for each
	symbol to the actual_cost (with rounding up). */

KEEP_ROWS 5 /* Controls the number of rows in the
	new_OAO_array[][] which are used to determine which alignments
	are *not* purged at the end of each cycle. */

DRIVING_KEEP_ROWS 1 /* Of the patterns selected by 
	KEEP_ROWS, the best NUMBER_OF_DRIVING_PATTERNS are
	selected to be driving patterns for the next cycle. */

FIGURE_ID 0 /* The figure number in the article about these parsings. */

MAX_NEW_GAP 100 /* The maximum gap between two hit symbols in New.
	This parameter is currently not used. */

MAX_OLD_GAP 100 /* The maximum gap between two hit symbols in an
	original pattern in Old (not an alignment formed during
	current processing). */

MAX_DRIVING_GAP 100 /* Sets the maximum permitted gap between hit symbols
	in any driving pattern. */

MAX_TARGET_GAP 100 /* Sets the maximum permitted gap between hit symbols
	in any target pattern. This parameter is currently not used. */

MAX_UNSUPPORTED_CYCLES 2 /* For any one window into New, this parameter
	sets the maximum number of cycles which build alignments without
	any gain in maximum compression score compard with the best
	cycle for the current window. */

MAX_ALIGNMENTS_IN_ONE_CYCLE 100 /* This can be used to limit the number
	of alignments formed in one cycle. It is applied as alignments are 
	formed, in order of the approximate compression scores calculated for
	the hit structure. If this limit is applied, there is a possibility
	of cutting short the alignments before the best one has been made. */

ORIENTATION LANDSCAPE /* Orientation of the output may be specified as
	LANDSCAPE or PORTRAIT. */

WRITE_AL_CHARS_LENGTH 1000 /* The maximum size of any alignment when written
	out. Any excess is truncated with ellipses. */

WRITE_SECTION_CHARS_LENGTH 100 /* The maximum size of a section of
	any alignment when written out. */

MINIMUM_FONT_HEIGHT 12 /* The smallest font to be used in printing 	
	alignments. */

MAXIMUM_FONT_HEIGHT 18 /* The largest font to be used in printing 	
	alignments. */

END_PARAMETERS


In this test, they both give the same results but v 3.7 takes
1 minutes, 25.55 seconds and v 3.9 takes 3 minutes, 27.23 seconds!

In general, v 3.7 seems to be better. (However, v 4.0, which is the
same as v 3.7 but with compute_sort_index() takes 5 minutes, 41.16 seconds
with m11f. This difference is puzzling. It cannot be accounted for by
the extra function.)

Another possible way in which v 3.7 may avoid the slow sorting times when
the nodes are approximately in order is to scramble the order of
sort_array[] before sorting begins. This need not be done on every
occasion. Perhaps the best way to find out when it is needed is to write
a diagnostic function. This will be tried in SP61, v 4.0, derived from
v 3.7.

Here are some values with m11f. The values are the "order index"
computed by counting, from the start, the number of leaf nodes with a
CD which is equal to or lower than the previous one (the first one is
always counted) and then dividing the resulting figure by the total
number of leaf nodes.

Cycle 1

1 0.57 - before formation of alignments
2 0.84 - after formation of alignments and re_compute_score().

Cycle 2

1 0.98 - purge of hit structure.
2 0.99 - purge of hit structure.
3 0.92 - purge of hit structure.
4 1.00 - purge of hit structure.
5 0.93 - purge of hit structure.
6 0.99 - purge of hit structure.
7 0.99 - Before formation of alignments.
8 1.00 - after formation of alignments and re_compute_score().

The high value for the first order index in Cycle 2 is puzzling at first
sight because the hit structure has been rebuilt. The reason seems to be
that many of the leaf nodes have the same CD. This could be part of the
reason for long sorting times. If many nodes have the same CD, scrambling
them may not prevent long sorting times.

More timing experimentsS

SP61, v 4.0, has been timed with the printing of CD values for leaf nodes
and gives a time ofS 7 minutes, 17.95 seconds.

By contrast, when it is timed without the printing of these values, the
time isS 8 minutes, 38.75 seconds.

The difference can be put down to errors in timing. In general, these results
suggest that printing the CD values is not significant.

SP61, v 3.9 has been run on m11f and gives a running time ofS
3 minutes, 26.41 seconds, suggesting that use of find_worst_leaf_nodes()
DOES produce a useful saving.

%45 27/10/98

Another possible way of speeding up processing is to purge the hit structure
"on the fly", item by item.

This would mean always keeping track of the worst item in the hit structure
and comparing it with each candidate for addition to the hit structure.

If the candidate is better than the current worst, then the current
worst should be pruned and the new one added. In this case, it would be
necessary to scan the leaf nodes to find the new worst node.

If the candidate is worse than or equal to the current worst, then nothing
need be done.

With this kind of purging, the hit structure may always be kept at a size
which is smaller than with "50%" purging. To achieve equivalent "depth" of
searching, it probably cannot be half the size because the "50%" technique
allows the system to contain hit sequences which may be poor at the
time they are included but which may "come good" later.

There may be a case for treating each driving pattern as a separate
sub-cycle with formation of alignments and deletion of the
hit_structure between driving patterns. This is something that may be
explored at some other time.

%46 29/10/98

THE EFFECT OF THE 'COST_FACTOR' IN DETERMINING THE 'BEST' ALIGNMENT
FOUND

The COST_FACTOR is the multiplier to obtain the 'actual' cost of
symbols in New from their 'minimum' cost.

The file tax4a has been run with a COST_FACTOR of 2. The best alignment
found isS

BEST ALIGNMENT FOUND (WINDOW 1, CYCLE 5)

%69, NSC = 107.56, OSC = 33.21, CR = 0.31, CD = 74.36

0             ne Ty #ne                        be                                       hr     0
              |      |                         |                                        |     
1 ve ml    dn |      |                         |                                     cg hr #cg 1
  |  |     |  |      |                         |                                     |      | 
2 ve |     dn ne    #ne se hd cm ms #ms #hd by be #by ls nr    #nr ft #ft #ls fm #fm cg    #cg 2
     |     |                                          |  |      |          |                  
3    ml ce dn                                         ls nr fr #nr        #ls                  3


0 bld wm #bld ps                                 ng mk #ng                      ld             0
   |  |   |                                      |  |   |                       |             
1 bld wm #bld                       rn bh le #bh ng mk #ng sh #sh pn #pn #rn    |      #dn     1
   |      |                         |                                     |     |       |     
2 bld    #bld #se vce #vce rsn #rsn rn                                   #rn ht |  #ht #dn     2
                                                                             |  |   |   |     
3                                                                            ht ld #ht #dn #ce 3


0         0
         
1 #ml #ve 1
   |   | 
2  |  #ve 2
   |     
3 #ml     3

Intuitively, this is not the 'best' possible alignment because the symbol 'purrs' ('ps') in New
does not form a hit with any symbol in Old. In effect, the alignment says that the unknown
animal is a carnivore ('ce') without saying which kind of carnivore.

If the COST_FACTOR is increased to 20, the best alignment found is nowS

BEST ALIGNMENT FOUND (WINDOW 1, CYCLE 5)

%83, NSC = 1261.27, OSC = 44.42, CR = 0.04, CD = 1216.84

0                ne Ty #ne                        be                                          hr 0
                 |      |                         |                                           | 
1 ve ml       dn |      |                         |                                        cg hr 1
  |  |        |  |      |                         |                                        |    
2 ve |        dn ne    #ne se hd cm ms #ms #hd by be #by ls nr    #nr ft    #ft #ls fm #fm cg    2
     |        |                                          |  |      |  |      |   |              
3    ml ce    dn                                         ls nr fr #nr |      |  #ls              3
        |     |                                                       |      |                  
4       ce ct dn                                                      ft rs #ft                  4


0     bld wm #bld         ps                            ng mk #ng                      ld         0
       |  |   |           |                             |  |   |                       |         
1 #cg bld wm #bld         |                rn bh le #bh ng mk #ng sh #sh pn #pn #rn    |      #dn 1
   |   |      |           |                |                                     |     |       | 
2 #cg bld    #bld #se vce |  #vce rsn #rsn rn                                   #rn ht |  #ht #dn 2
                       |  |   |                                                     |  |   |   | 
3                      |  |   |                                                     ht ld #ht #dn 3
                       |  |   |                                                                | 
4                     vce ps #vce                                                             #dn 4


0                 0
                 
1         #ml #ve 1
           |   | 
2          |  #ve 2
           |     
3     #ce #ml     3
       |         
4 #ct #ce         4

Intuitively, this is the 'correct' alignment because every symbol in New now forms a hit with at
least one symbol in Old, including 'purrs' ('ps'). Also, the alignment tells us that the unknown
animal is a vertebrate and a mammal and a carnivore and a cat.

The reason that a larger COST_FACTOR yields the correct result is that it has the effect of putting
more weight on the encoding of symbols from New and less weight on the cost of the encoding. In the
first of the two alignments, above, the cost of the 'cat' pattern outweighs the benefit of encoding
'purrs' in New. In the second of the two alignments, encoding of 'purrs' carries sufficient weight to
outweigh the cost of including the 'cat' pattern in the alignment.

Both alignments illustrate how it is possible to specify a symptom or sign without necessarily specifying
its context fully. Thus New can contain 'backbone' ('be') without the context 'by ... #by' (body).
But the context can be included if desired, eg 'ng mk #ng' ('nursing milk #nursing').

It is not strictly necessary to include 'de ... #de' ('description ... #description').

%47 30/10/98

FORMATION OF ALIGNMENTS CONTAINING TWO OR MORE PATTERNS FROM OLD
FORMING HITS WITH NEW BUT NOT WITH EACH OTHER

An apparent weakness of SP61 as it stands now (v 4.1) is that it cannot
form alignments containing two or more patterns from Old forming hits
with New but not with each other.

This kind of alignment is needed in the following casesS

1 Where patterns for two or more words (or phrases etc) are aligned with
New but not with each other.

2 Scene analysisS where patterns for two or more visual objects are
aligned with New but not with each other.

3 Where a patient has two or more diseases at the same time.

4 Multipel inheritanceS where a pattern belongs in two or more non-overlapping
classes at the same time but where the classes are not connected by
class/sub-class relationship or any other connection.

Possible solutionsS

1 In the hit structure, allow New to be aligned with more than one patten
from Old. This was done in earlier versions of SP52 and it 'works'. But it
tends to lead to a massive explosion in possible hit sequences.

2 An alternative possible solution is to allow New to be placed in Old so 
that 'driving' alignments can form alignments with it as if it were just
another pattern from Old. This has been tried but there were snags (and I
can't remember what they were!).

%48 9/11/98

PROBLEM WITH SCORING OF ALIGNMENTS

There is an anomaly in the way OSC is calculated for alignments in SP61.

If the program forms alignments with the same structure but with rows
in different order (because CHECK_ALL_ALIGNMENTS is FALSE), it can
form two alignments with the same form like thisS

ALIGNMENTS

%28, NSC = 249.21, OSC = 57.87, CR = 0.23, CD = 191.33,
Absolute P = 3.78727672432e-18, Relative P = 0.587999489459

0       sw       Twy                                                                0
        |         |                                                                
1    bd sw dn     |         ws pd #ws                               #dn #sw #bd     1
     |     |      |         |      |                                 |       |     
2 ve bd    dn     |      se ws    #ws fs bk cp #se fn cy #cy ls #fn #dn     #bd #ve 2
  |        |      |      |                      |  |             |   |           | 
3 |        |  ne Twy #ne |                      |  |             |   |           |  3
  |        |  |       |  |                      |  |             |   |           | 
4 ve       dn ne     #ne se                    #se fn           #fn #dn         #ve 4

ALIGNMENTS

%53, NSC = 249.21, OSC = 58.39, CR = 0.23, CD = 190.82,
Absolute P = 2.64891819756e-18, Relative P = 0.411261880543

0       sw       Twy                                                                0
        |         |                                                                
1    bd sw dn     |         ws pd #ws                               #dn #sw #bd     1
     |     |      |         |      |                                 |       |     
2 ve bd    dn     |      se ws    #ws fs bk cp #se fn cy #cy ls #fn #dn     #bd #ve 2
  |        |      |      |                      |  |             |   |           | 
3 ve       dn ne  |  #ne se                    #se fn           #fn #dn         #ve 3
              |   |   |                                                            
4             ne Twy #ne                                                            4

The values for OSC are different because the patterns in the 'lead' row are differentS
in the first case the 'bird' pattern is in the lead row (row 2) while in the second
case the 'vertebrate' pattern is is in the lead row (row 2).

One possible way to overcome this is to define the patterns like thisS

class vertebrate ...
vertebrate class bird ...
bird class penguin ...
bird class swallow ...

or

phylum vertebrate ...
vertebrate family bird ...
bird species penguin ...
bird species swallow ...

%49 9/11/98

ALIGNMENTS WITH TOTALLY REDUNDANT ROWS

In an alignment like thisS

ALIGNMENTS

%51, NSC = 249.21, OSC = 66.36, CR = 0.27, CD = 182.84,
Absolute P = 1.05389524794e-20, Relative P = 0.00315450096651

0       sw       Twy                                                                   0
        |         |                                                                   
1    bd sw dn     |         ws pd #ws              fn cy ys #cy    #fn #dn #sw #bd     1
     |     |      |         |      |               |  |  |   |      |   |       |     
2 ve bd    dn     |      se ws    #ws fs bk cp #se fn cy |  #cy ls #fn #dn     #bd #ve 2
  |        |      |      |                      |  |  |  |   |      |   |           | 
3 |        |  ne Twy #ne |                      |  |  |  |   |      |   |           |  3
  |        |  |       |  |                      |  |  |  |   |      |   |           | 
4 ve       dn ne     #ne se                    #se fn |  |   |     #fn #dn         #ve 4
                                                      |  |   |                        
5                                                     cy ys #cy                        5

row 5 is totally redundant because it is completely contained in row 1. It would not
be redundant if any symbol in the row formed a hit with row 0 and if that symbol
in row 0 were not otherwise encoded by Old.

It looks as if the model should be adapted to detect this kind of redundancy and to inhibit
relevant rows or alignments.

Row 5 would also be redundant if the symbols in (cy ys #cy) were to form hits across two
or three rows, not 1 - this is only true if columns elsewhere in the alignment govern the
left-right positions of those symbols.

In general, the rule seems to be: inhibit rows in which every symbol in the row forms a hit
with one or more other symbols in Old.

This processing of alignments to detect redundant rows can be left to the end (when the best
alignments are picked out) to minimise the amount of extra processing that needs to be done.

This enhancement will be done in SP61, v 4.1.

%50 19/11/98

For ideas developed from October to December, see the report of 100+
pages, "Probabilistic Reasoning as Information Compression by Multiple
Alignment, Unification and Search".

%51 24/11/98

WORK ON "EXPLAINING AWAY" EXAMPLE WITH SP61, V 4.1

With this inputS

[
	[(alarm_phone_call earthquake_announcement)]
	[
		(P #P A #A)*98
		(A #A E #E)*2
		(E #E R #R)*4
		(A #A B #B)*100
		(E earthquake #E)*10
		(A alarm #A)*102
		(R earthquake_announcement #R)*4
		(P alarm_phone_call #P)*98
		(B burglary #B)*100
	]
]

The program gives these results in cycle 4S

SELECTED SET OF ALIGNMENTS FORMED IN WINDOW 1, CYCLE 4

NEW ALIGNMENT

%21 S %16 S %2 S #25 NSC = 84.59, OSC = 47.33, CR = 0.56, CD = 37.27,
Absolute P = 5.66828841832e-15

0                  alarm_phone_call earthquake_announcement    0
                                               |              
1                R                  earthquake_announcement #R 1
                 |                                          | 
2           E #E R                                          #R 2
            | |                                               
3      A #A E #E                                               3
       | |                                                    
4 P #P A #A                                                    4

NEW ALIGNMENT

%22 S %16 S %7 S #31 NSC = 84.59, OSC = 47.64, CR = 0.56, CD = 36.95,
Absolute P = 4.54513630877e-15

0                   alarm_phone_call earthquake_announcement    0
                                                |              
1                 R                  earthquake_announcement #R 1
                  |                                          | 
2            E #E R                                          #R 2
             | |                                               
3 A       #A E #E                                               3
  |       |                                                    
4 A alarm #A                                                    4

NEW ALIGNMENT

%24 S %17 S %3 S #39 NSC = 84.59, OSC = 55.23, CR = 0.65, CD = 29.36,
Absolute P = 2.36080317298e-17

0                        alarm_phone_call earthquake_announcement    0
                                                     |              
1                      R                  earthquake_announcement #R 1
                       |                                          | 
2      E            #E R                                          #R 2
       |            |                                               
3      E earthquake #E                                               3
       |            |                                               
4 A #A E            #E                                               4

NEW ALIGNMENT

%26 S %16 S %15 S #33 NSC = 71.50, OSC = 54.64, CR = 0.76, CD = 16.85,
Absolute P = 3.5507318075e-17

0   alarm_phone_call                earthquake_announcement    0
           |                                   |              
1          |                      R earthquake_announcement #R 1
           |                      |                         | 
2          |                 E #E R                         #R 2
           |                 | |                              
3          |            A #A E #E                              3
           |            | |                                   
4 P alarm_phone_call #P | |                                    4
  |                  |  | |                                   
5 P                  #P A #A                                   5

(and others)

There is a clear anomaly here because alignment %26 clearly encodes more
of New than %21 but it has a lower CD score. Why???

The reason is probably something to do with the fact that in several of
the patterns, including 'P alarm_phone_call #P', all the symbols are
'code' symbols. There seems to be a need to introduce explicit code symbols
rather than relying on the symbols that happen to be in the patterns.

%52 25/11/98

SP61, v 4.1S

In unify_best(), the method of checking that the order of symbol in New
is correct (using last_new_hit_int_pos and next_new_hit_int_pos) is
not correct. And finding exactly where the error(s) are is hard because
the method is not simple.

It may be bettern to give up using last_new_hit_int_pos and next_new_hit_int_pos
and check New directly.

This will be attempted in v 4.2.

%53 26/11/98

EXPERIMENTS WITH 'EXPLAINING AWAY' (PEARL) (SP61, v 4.3)

A grammarS

[
	[(phone_alarm_call radio_announcement)]
	[
		(alarm phone_alarm_call)*98
		(earthquake alarm)*2
		(earthquake radio_announcement)*4
		(burglary alarm)*100
		(1 burglary)*100
		(2 earthquake)*10
		(3 alarm)*102
		(4 phone_alarm_call)*98
		(5 radio_announcement)*4
	]
]

The bottom 5 patterns have digits in front because otherwise they would
be rejected because 3 of them match the start of one or more patterns above.

The bottom 5 patterns are needed to record the possibility that, for example,
there are some earthquakes which do not give rise to either an alarm or
a radio_announcement. With the patterns as they stand we are not told
how many times an earthquake gives rise to an alarm AND an announcement.
Perhaps this pattern should be included.

With this grammar, we get these two best alignmentsS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 6.31874369856e-05

ALIGNMENTS

%45, NSC = 92.47, OSC = 14.65, CR = 0.16, CD = 77.82,
Absolute P = 3.88845766065e-05, Relative P = 0.615384615385

0                  phone_alarm_call radio_announcement 0
                          |                 |         
1            alarm phone_alarm_call         |          1
               |                            |         
2 earthquake alarm                          |          2
      |                                     |         
3 earthquake                        radio_announcement 3

ALIGNMENTS

%48, NSC = 92.47, OSC = 15.33, CR = 0.17, CD = 77.14,
Absolute P = 2.43028603791e-05, Relative P = 0.384615384615

0                    phone_alarm_call radio_announcement 0
                            |                 |         
1              alarm phone_alarm_call         |          1
                 |                            |         
2   earthquake alarm                          |          2
        |                                     |         
3   earthquake                        radio_announcement 3
        |                                               
4 2 earthquake                                           4

The top one seems to be 'correct'.

In the same run we getS

NEW ALIGNMENT

%14 S %11 S %2 S #5 NSC = 23.98, OSC = 1.78, CR = 0.07, CD = 22.19,
Absolute P = 0.290944123314

0       phone_alarm_call radio_announcement 0
               |                           
1 alarm phone_alarm_call                    1

and

NEW ALIGNMENT

%21 S %14 S %5 S #16 NSC = 23.98, OSC = 2.38, CR = 0.10, CD = 21.60,
Absolute P = 0.19267822736

0                phone_alarm_call radio_announcement 0
                        |                           
1          alarm phone_alarm_call                    1
             |                                      
2 burglary alarm                                     2

Alignment %21 has a lower CD than alignment %45 and it does not encode
so many symbols from New. Hence it is likely to be rejected as the
'correct' explanation.

If SP61 (v 4.3) is run with the same patterns in Old but only (phone_alarm_call)
in New, the best alignments are theseS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.780686443444

ALIGNMENTS

%12, NSC = 23.96, OSC = 1.78, CR = 0.07, CD = 22.18,
Absolute P = 0.291224686596, Relative P = 0.373036689751

0       phone_alarm_call 0
               |        
1 alarm phone_alarm_call 1

ALIGNMENTS

%13, NSC = 23.96, OSC = 3.40, CR = 0.14, CD = 20.56,
Absolute P = 0.0945033751205, Relative P = 0.121051641045

0   phone_alarm_call 0
           |        
1 4 phone_alarm_call 1

ALIGNMENTS

%14, NSC = 23.96, OSC = 2.37, CR = 0.10, CD = 21.59,
Absolute P = 0.192864030858, Relative P = 0.247044165398

0                phone_alarm_call 0
                        |        
1          alarm phone_alarm_call 1
             |                   
2 burglary alarm                  2

ALIGNMENTS

%18, NSC = 23.96, OSC = 3.35, CR = 0.14, CD = 20.62,
Absolute P = 0.0983606557377, Relative P = 0.125992524353

0         phone_alarm_call 0
                 |        
1   alarm phone_alarm_call 1
      |                   
2 3 alarm                  2

ALIGNMENTS

%19, NSC = 23.96, OSC = 7.80, CR = 0.33, CD = 16.16,
Absolute P = 0.00449334135539, Relative P = 0.00575562877147

0                  phone_alarm_call 0
                          |        
1            alarm phone_alarm_call 1
               |                   
2 earthquake alarm                  2

ALIGNMENTS

%20, NSC = 23.96, OSC = 3.37, CR = 0.14, CD = 20.59,
Absolute P = 0.0964320154291, Relative P = 0.123522082699

0                  phone_alarm_call 0
                          |        
1            alarm phone_alarm_call 1
               |                   
2   burglary alarm                  2
       |                           
3 1 burglary                        3

ALIGNMENTS

%29, NSC = 23.96, OSC = 8.48, CR = 0.35, CD = 15.49,
Absolute P = 0.00280833834712, Relative P = 0.00359726798217

0                    phone_alarm_call 0
                            |        
1              alarm phone_alarm_call 1
                 |                   
2   earthquake alarm                  2
        |                            
3 2 earthquake                        3

In orderS

%12 infers that the alarm went off.

%14 infers that the alarm went off because of a burglary. Rel P = 0.2470.

%18 is the same as %12 except that it picks up the singleton for alarm.

%19 infers that an earthquake caused the alarm to go off. Rel P = 0.0057 so
%14 wins.

%20 is the same as %14 but it picks up the singleton for burglary.

%29 is the same as %19 but it picks up the singleton for earthquake.

Putting numbers in front of the singletons to differentate them from
the patterns with pairs of symbols is not very clean. Here is an
alternative grammarS

[
	[(phone_alarm_call radio_announcement)]
	[
		(A #A P #P)*98
		(E #E A #A)*2
		(E #E R #R)*4
		(B #B A #A)*100
		(B burglary #B)*100
		(E earthquake #E)*10
		(A alarm #A)*102
		(P phone_alarm_call #P)*98
		(R radio_announcement #R)*4
	]
]

With this grammar, SP61 manages to build these two alignmentsS

NEW ALIGNMENT

%14 S %12 S %4 S #9 NSC = 84.59, OSC = 36.91, CR = 0.44, CD = 47.69,
Absolute P = 7.76151653824e-12

0        phone_alarm_call radio_announcement    0
                                  |            
1      R                  radio_announcement #R 1
       |                                     | 
2 E #E R                                     #R 2

and

NEW ALIGNMENT

%38 S %28 S %7 S #62 NSC = 41.52, OSC = 48.42, CR = 1.17, CD = -6.90,
Absolute P = 2.65987169725e-15

0                              phone_alarm_call    radio_announcement 0
                                      |                              
1                            P phone_alarm_call #P                    1
                             |                  |                    
2                 A       #A P                  #P                    2
                  |       |                                          
3 E            #E A       #A                                          3
  |            |  |       |                                          
4 |            |  A alarm #A                                          4
  |            |                                                     
5 E earthquake #E                                                     5

but they cannot be merged because of a mis-match between the 'R' column
in %14 and the '#P' column in %38.

%54 26/11/98

COUNTING ANOMALY IN SP61

At present, SP61 computes the frequencies of symbol types by adding up
(F_p * F_s) for each pattern in which the symbol type appears, where
F_p is the frequency of the pattern and F_s is the number of instances
of the type within the pattern.

This method gives wrong results as can be seen in this corpusS

[
	[(phone_alarm_call radio_announcement)]
	[
		(alarm phone_alarm_call)*980
		(earthquake alarm)*20
		(earthquake radio_announcement)*40
		(burglary alarm)*1000
		(b burglary b)
		(e earthquake e)
		(a alarm a)
		(p phone_alarm_call p)
		(r radio_announcement r)
	]
]

Here, for example, a burglary sets off the alarm 1000 times. Also, earthquakes
set off the alarm 20 times. Of this 1020, 980 lead to a telephone
call about the alarm. If we simply add up frequencies as described above,
the frequency of 'alarm' is 2000. This is clearly wrong.

One solution to this problem is to record the frequencies of symbol types
separately from the frequencies of patterns. This would work but it would
be tedious to prepare.

However, it is difficult to think of a method that would extract
frequencies of symbol types from patterns automatically because of the
need for judgements about which instances will be unified.

Using the frequency of the most frequent pattern which contains the
given symbol type would not give a satisfactory answer in many cases.
In the above example, the frequency of 'alarm' would be 1000, whereas
its 'true' value is 1020.

%55 26/11/98

'EXPLAINING AWAY'S RESULTS FROM SP61, V 4.3

Here is a new version of the corpus for 'explaining away' (Pearl, 1988, p 9 
and p 49)S

[
	[(phone_alarm_call)]
	[
		(alarm phone_alarm_call)*980
		(earthquake alarm)*20
		(earthquake radio_announcement)*40
		(burglary alarm)*1000
		(b1 burglary b2)*50
		(e1 earthquake e2)*40
		(a1 alarm a2)*5
		(p1 phone_alarm_call p2)*2
		(r1 radio_announcement r2)*4
	]
]

Here, single symbols are flanked by dummy symbols (eg 'b1' and 'b2') 
representing contexts other than the other single symbols. Thus, for
example, there are 1000 instances of a burglar setting off the alarm and
there are 20 instances of an earthquake setting off the alarm, but there
are also 5 instances of the alarm going off by itself (or for some 
cause unknown).

If earthquakes and burglaries were *not* independent (cf Pearl), then there
may be instances where an alarm goes off because of an earthquake *and*
a burglary. Such instances would be represented byS

(burglary earthquake alarm)*???

The single symbol patterns, above, record such things as spurious radio
announcements of earthquakes (fr = 4), earthquakes which do not set off
the alarm and are not announced on the radio (fr = 40) and so on.

Here are results with (phone_alarm_call) in NewS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.685207979838

ALIGNMENTS

%12, NSC = 22.15, OSC = 1.19, CR = 0.05, CD = 20.96,
Absolute P = 0.43930762489, Relative P = 0.641130339717

0       phone_alarm_call 0
               |        
1 alarm phone_alarm_call 1

ALIGNMENTS

%13, NSC = 22.15, OSC = 11.16, CR = 0.50, CD = 10.99,
Absolute P = 0.000438212094654, Relative P = 0.000639531510939

0    phone_alarm_call    0
            |           
1 p1 phone_alarm_call p2 1

ALIGNMENTS

%14, NSC = 22.15, OSC = 2.12, CR = 0.10, CD = 20.03,
Absolute P = 0.230061349693, Relative P = 0.335754043243

0                phone_alarm_call 0
                        |        
1          alarm phone_alarm_call 1
             |                   
2 burglary alarm                  2

ALIGNMENTS

%15, NSC = 22.15, OSC = 6.02, CR = 0.27, CD = 16.13,
Absolute P = 0.0154007931601, Relative P = 0.0224760855291

0                  phone_alarm_call 0
                          |        
1            alarm phone_alarm_call 1
               |                   
2 earthquake alarm                  2

These are similar to those in %54 except that no alignments are formed
with 'singletons' attached below 'correct' alignments. This is because
dummy contexts prevent them being formed.

With () in New, the best result isS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.000151748542248

ALIGNMENTS

%34, NSC = 88.80, OSC = 12.69, CR = 0.14, CD = 76.11,
Absolute P = 0.000151748542248, Relative P = 1

0                  phone_alarm_call radio_announcement 0
                          |                 |         
1            alarm phone_alarm_call         |          1
               |                            |         
2 earthquake alarm                          |          2
      |                                     |         
3 earthquake                        radio_announcement 3

In this case, there is only one alignment that encodes all the symbols
in New.

In the same run, an alignment which infers 'burglary' is formedS

NEW ALIGNMENT

%21 S %14 S %5 S #16 NSC = 22.15, OSC = 2.12, CR = 0.10, CD = 20.03,
Absolute P = 0.230010952903

0                phone_alarm_call radio_announcement 0
                        |                           
1          alarm phone_alarm_call                    1
             |                                      
2 burglary alarm                                     2

but it does not encode all the symbols from new and its CD value is
substantially less than the 'best' alignment (%34).

%56 30/11/98

Re results shown in %55S

* There seems to be a need to be able to create alignments by concatenation
or merging of smaller alignments to take account of cases where sub-sequences
of the symbols in the reference set of symbols from New are encoded 
independently by separate alignments. This should probably be added
to SP61.

* The main alternative to concatenating or merging alignments in this way
would be to allow the hit structure to store hit sequences containing
more than one target pattern as well as more than one driving pattern. This
is possible but leads to potentially huge hit structures and the need
to extract partial hit sequences from longer hit sequences where there
is one or more parts that contain mis-matches. This is clumsy and awkward
to program.

* Since there is likely to be a long 'tail' of composite alignments,
and the cut-off point may be fairly arbitrary, there is a need for a
probability measure which is not sensitive to the number of alignments
in the reference set. Absolute probability satisfies this requirement but
it is intuitively unsatisfactory because values are typically so small.
OSC values are a possibility.

* The symbol 'radio_announcement' should be changed to something like
'radio_earthquake_announcement' to avoid ambiguity about other radio
announcements. Also, it should be made clear that 'earthquake' means an
earthquake at the time of the alarm or shortly before.

* The term 'reference set of symbols from New' is potentially misleading
because it is intended to refer to instances of symbols in New (which may
include two or more instances of one type) but it may be interpreted as
types of symbols in New. It may be better to use 'reference sequence of
symbols from New' or 'reference sub-sequence of symbols from New'.

%57 1/12/98

CONSTRUCTION OF ALIGNMENTS BY CONCATENATION OR MERGING

Re the suggestion in %56 that alignments may be created by concatenation
or merging of 'normal' alignments, here is an exampleS

0                  phone_alarm_call radio_earthquake_announcement 0
                          |                       |              
1            alarm phone_alarm_call               |               1
               |                                  |              
2 earthquake alarm                                |               2
      |                                           |              
3 earthquake                        radio_earthquake_announcement 3

(a)

0 phone_alarm_call radio_earthquake_announcement    0
                                 |                 
1 r1               radio_earthquake_announcement r2 1

(b)

0 phone_alarm_call radio_earthquake_announcement 0
                                 |              
1 earthquake       radio_earthquake_announcement 1

(c)

0       phone_alarm_call radio_earthquake_announcement 0
               |                                      
1 alarm phone_alarm_call                               1

(d)

0                phone_alarm_call radio_earthquake_announcement 0
                        |                                      
1          alarm phone_alarm_call                               1
             |                                                 
2 burglary alarm                                                2

(e)

0                  phone_alarm_call radio_earthquake_announcement 0
                          |                                      
1            alarm phone_alarm_call                               1
               |                                                 
2 earthquake alarm                                                2

(f)

0    phone_alarm_call radio_earthquake_announcement 0
            |                                      
1 p1 phone_alarm_call p2                            1

(g)

Apart from the first alignment (at the top), the two symbols in New might
be 'explained' in the following waysS

1 There might have been a burglary (e) and a false alarm of an earthquake (b).

2 There might have been an earthquake (d) and a false alarm of an earthquake (b).

and others.

The immediate problem is that the relevant alignments cannot be combined without
mis-matches. This is because 'false alarms' show dummy contexts on each side.
This also explains why 'a1 alarm a2' is never used.

The basic problem seems to be that, using only one dimension for patterns, we
cannot show the distribution of events in space and time at the same time.
This seems to be the source of the anomalies.

%58 2/12/98

FORWARDS AND BACKWARDS 'CHAINING' WITH ICMAUS

ICMAUS can model forwards and backwards 'chaining' of expert system rules.
Here is a set of patternsS

[
	[(IF1 IF2)]
	[
		(a IF1 IF2 THEN1)*100
		(IF3 IF4 a THEN1 g)*100
		(IF3 IF4 g THEN2)*100
	]
]

and here is the best alignment and the other alignments in its reference
setS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.157319930948

ALIGNMENTS

%6, NSC = 73.77, OSC = 2.70, CR = 0.04, CD = 71.06,
Absolute P = 0.153609831029, Relative P = 0.976416847527

0   IF1 IF2       0
     |   |       
1 a IF1 IF2 THEN1 1

ALIGNMENTS

%7, NSC = 73.77, OSC = 8.11, CR = 0.11, CD = 65.66,
Absolute P = 0.00362457452977, Relative P = 0.0230395125903

0           IF1 IF2         0
             |   |         
1         a IF1 IF2 THEN1   1
          |           |    
2 IF3 IF4 a         THEN1 g 2

ALIGNMENTS

%8, NSC = 73.77, OSC = 13.51, CR = 0.18, CD = 60.25,
Absolute P = 8.55253887974e-05, Relative P = 0.00054363988264

0           IF1 IF2               0
             |   |               
1         a IF1 IF2 THEN1         1
          |           |          
2 IF3 IF4 a         THEN1 g       2
   |   |                  |      
3 IF3 IF4                 g THEN2 3

In order for this to 'work', it is necessary to provide 'position markers' like
'a' and 'g' so that there are no mis-matches of symbols. This is similar to
the way a quasi-spacial 'framework' had to be provided in the 'medical' example
(see %23, %27 and %29).

Here is another example of forwards and backwards chaining where a 'framework'
is providedS

[
	[(IF1 IF2)]
	[
		(1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20)
		(1 IF1 2 7 IF2 8 16 THEN1 17)*100
		(4 IF3 5 10 IF4 11 13 IF5 14 THEN1)*100
		(IF3 IF4 19 THEN2 20)*100
	]
]

Here is the best aligment and the other alignments in the reference setS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.00248739624247

ALIGNMENTS

%7, NSC = 76.91, OSC = 9.17, CR = 0.12, CD = 67.75,
Absolute P = 0.00173897953047, Relative P = 0.699116409673

0   IF1     IF2               0
     |       |               
1 1 IF1 2 7 IF2 8 16 THEN1 17 1

ALIGNMENTS

%10, NSC = 64.54, OSC = 11.39, CR = 0.18, CD = 53.15,
Absolute P = 0.000373339826339, Relative P = 0.150092622947

0   IF1                 IF2                                                    0
     |                   |                                                    
1 1 IF1 2             7 IF2 8                             16 THEN1 17          1
  |     |             |     |                             |    |   |          
2 1     2 3 4     5 6 7     8 9 10     11 12 13     14 15 16   |   17 18 19 20 2
            |     |             |      |     |      |          |              
3           4 IF3 5             10 IF4 11    13 IF5 14       THEN1             3

ALIGNMENTS

%12, NSC = 64.54, OSC = 11.69, CR = 0.18, CD = 52.85,
Absolute P = 0.000302559572457, Relative P = 0.1216370626

0   IF1                 IF2                                                          0
     |                   |                                                          
1 1 IF1 2             7 IF2 8                             16 THEN1 17                1
  |     |             |     |                             |    |   |                
2 1     2 3 4     5 6 7     8 9 10     11 12 13     14 15 16   |   17 18 19       20 2
            |     |             |      |     |      |          |         |        | 
3           4 IF3 5             10 IF4 11    13 IF5 14       THEN1       |        |  3
               |                    |                                    |        | 
4             IF3                  IF4                                   19 THEN2 20 4

ALIGNMENTS

%8, NSC = 66.15, OSC = 13.75, CR = 0.21, CD = 52.40,
Absolute P = 7.25173132028e-05, Relative P = 0.0291539047799

0   IF1             IF2                                            0
     |               |                                            
1 1 IF1 2         7 IF2 8                     16 THEN1 17          1
  |     |         |     |                     |        |          
2 1     2 3 4 5 6 7     8 9 10 11 12 13 14 15 16       17 18 19 20 2

This is OK but is slightly artificial because symbols from the framework have been omitted
from parts of some patterns. If there is consistency in the marking of the position
of every 'content' symbol, then we run into a snag. Here is an exampleS

[
	[(IF1 IF2)]
	[
		(1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20)
		(1 IF1 2 7 IF2 8 16 THEN1 17)*100
		(4 IF3 5 10 IF4 11 13 IF5 14 16 THEN1 17)*100
		(4 IF3 5 10 IF4 11 19 THEN2 20)*100
	]
]

giving these best aligmentsS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.00115433364933

ALIGNMENTS

%7, NSC = 82.27, OSC = 9.81, CR = 0.12, CD = 72.47,
Absolute P = 0.00111700168322, Relative P = 0.967659293195

0   IF1     IF2               0
     |       |               
1 1 IF1 2 7 IF2 8 16 THEN1 17 1

ALIGNMENTS

%8, NSC = 70.76, OSC = 14.71, CR = 0.21, CD = 56.05,
Absolute P = 3.73319556603e-05, Relative P = 0.0323406977541

0   IF1             IF2                                            0
     |               |                                            
1 1 IF1 2         7 IF2 8                     16 THEN1 17          1
  |     |         |     |                     |        |          
2 1     2 3 4 5 6 7     8 9 10 11 12 13 14 15 16       17 18 19 20 2

ALIGNMENTS

%10, NSC = 69.04, OSC = 37.05, CR = 0.54, CD = 31.98,
Absolute P = 7.00769384807e-12, Relative P = 6.07076979185e-09

0   IF1                 IF2                                                    0
     |                   |                                                    
1 1 IF1 2             7 IF2 8                             16 THEN1 17          1
  |     |             |     |                             |    |   |          
2 1     2 3 4     5 6 7     8 9 10     11 12 13     14 15 16   |   17 18 19 20 2
            |     |             |      |     |      |     |    |   |          
3           4 IF3 5             10 IF4 11    13 IF5 14    16 THEN1 17          3

ALIGNMENTS

%11, NSC = 69.04, OSC = 38.08, CR = 0.55, CD = 30.96,
Absolute P = 3.4395607136e-12, Relative P = 2.97969370953e-09

0   IF1                 IF2                                                      0
     |                   |                                                      
1 1 IF1 2             7 IF2 8                         16 THEN1 17                1
  |     |             |     |                         |        |                
2 1     2 3 4     5 6 7     8 9 10     11 12 13 14 15 16       17 18 19       20 2
            |     |             |      |                             |        | 
3           4 IF3 5             10 IF4 11                            19 THEN2 20 3

ALIGNMENTS

%12, NSC = 69.04, OSC = 60.23, CR = 0.87, CD = 8.80,
Absolute P = 7.37900741298e-19, Relative P = 6.39243897747e-16

0   IF1                 IF2                                                          0
     |                   |                                                          
1 1 IF1 2             7 IF2 8                             16 THEN1 17                1
  |     |             |     |                             |    |   |                
2 1     2 3 4     5 6 7     8 9 10     11 12 13     14 15 16   |   17 18 19       20 2
            |     |             |      |     |      |     |    |   |     |        | 
3           4 IF3 5             10 IF4 11    |      |     |    |   |     19 THEN2 20 3
            |  |  |             |   |  |     |      |     |    |   |                
4           4 IF3 5             10 IF4 11    13 IF5 14    16 THEN1 17                4

The snag is that the 'framework' pattern takes over from the 'content' patterns so
that, for example, the symbol 'THEN2' is inferred from the framework pattern without
the need for the pattern '4 IF3 5 10 IF4 11 13 IF5 14 16 THEN1 17' as a mediating
link in the chain. In general, providing a framework means that any combination of
patterns can be created because they all map to the framework.

THE ORIGIN OF THE PROBLEM

The reason this problem has arisen seems to be because of the way alignments are
currently scoredS

The size of OSC depends on the coding costs of the patterns in the
alignment *less* the cost of any 'code' symbols which can be 'covered'
by being matched with other symbols in Old. The method of scoring takes all the code
symbols from the front of each pattern (plus one from the back if it starts with
'#'). This means that there is no reduction in OSC from the matching of symbols like
'THEN1' in the example above. If this matching had an effect in reducing the size of
the OSC, then it should gain precidence over the matching of 'framework' symbols.

There seems also to be a need to make the information 'cost' of the framework symbols
relatively small and the information cost of the 'content' symbols relatively large
or to have a relatively large number of the content symbols. This should reduce the
intrucive effect of the framework.

A POSSIBLE ANSWER

Apart from a better scoring method which does not place so much weight on specific symbols
in each pattern, another possible answer is to make the examples more like the parsing
examples.

This would mean that the framework would be distributed across several different patterns in
the same way that it is in the parsing examples. In these examples, the 'sentence' pattern
provides a general framework but only for the largest elements in the sentence. Each of
these largest elements has its own framework for smaller elements, and so on.

This style of knowledge base would also be more like the examples of clas hierarchies
(tax4b etc. See also Section 7.4 in report on probabilistics reasoning).

Given this style of knowledge base, it may be possible to include rules which are
similar to the patterns for discontinuous constituents in the parsing examples.

This possible answer has not been persued immediately. Here are some new results
which are partially satisfactory (similar to ones above)S

New and Old (file es4a)S

[
	[(IF1 IF2)]
	[
		(1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20)*100
		(1 IF1 2 7 IF2 8 16 THEN1 17)*100
		(3 IF3 4 11 IF4 12 THEN1)*100
		(IF3 IF4 13 IF5 14 19 THEN2 20)*100
	]
]

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.00136563495821

ALIGNMENTS

%7, NSC = 91.38, OSC = 9.91, CR = 0.11, CD = 81.47,
Absolute P = 0.00104244054115, Relative P = 0.763337621728

0   IF1     IF2               0
     |       |               
1 1 IF1 2 7 IF2 8 16 THEN1 17 1

ALIGNMENTS

%12, NSC = 76.68, OSC = 12.33, CR = 0.16, CD = 64.34,
Absolute P = 0.00019386099107, Relative P = 0.141956669975

0   IF1                 IF2                                                          0
     |                   |                                                          
1 1 IF1 2             7 IF2 8                             16 THEN1 17                1
  |     |             |     |                             |    |   |                
2 1     2 3     4 5 6 7     8 9 10 11     12 13     14 15 16   |   17 18 19       20 2
          |     |                  |      |  |      |          |         |        | 
3         3 IF3 4                  11 IF4 12 |      |        THEN1       |        |  3
             |                         |     |      |                    |        | 
4           IF3                       IF4    13 IF5 14                   19 THEN2 20 4

ALIGNMENTS

%10, NSC = 76.68, OSC = 13.57, CR = 0.18, CD = 63.10,
Absolute P = 8.19712932727e-05, Relative P = 0.0600243079453

0   IF1                 IF2                                                0
     |                   |                                                
1 1 IF1 2             7 IF2 8                         16 THEN1 17          1
  |     |             |     |                         |    |   |          
2 1     2 3     4 5 6 7     8 9 10 11     12 13 14 15 16   |   17 18 19 20 2
          |     |                  |      |                |              
3         3 IF3 4                  11 IF4 12             THEN1             3

ALIGNMENTS

%8, NSC = 78.59, OSC = 14.37, CR = 0.18, CD = 64.22,
Absolute P = 4.73621327193e-05, Relative P = 0.0346814003511

0   IF1             IF2                                            0
     |               |                                            
1 1 IF1 2         7 IF2 8                     16 THEN1 17          1
  |     |         |     |                     |        |          
2 1     2 3 4 5 6 7     8 9 10 11 12 13 14 15 16       17 18 19 20 2

NB Anomalies in order of CD value are because sorting is done by relative probability.
The two are not in parallel because NSC changes from alignment to alignment.

These results are OK except for the slightly arbitrary way in which 'framework'
symbols are retained or omitted in different patterns.

%59 3/12/98

MEDICAL EXAMPLE USING 'FRAMEWORK'

The medical diagnosis example has been tried again with this file (m11fy)S

[
	[(patient John #patient 1 poor 2 rapid 3 4 yes 5 7 flushed 8 yes 9
		10 normal 11 no 12 aches 13 runny 14 rash_with_blisters
		15 high 16 sore 17)]
	[
		(disease #disease patient #patient R 1 2 3 4 5
			6 7 8 9 10 11 12 13 14 15 16 17 18 19 20)
		(disease chicken_pox #disease R fever 1 normal 2 3 normal 4 no
			5 no 6 no 7 8 no 9 10 normal 11 yes 12 normal
			13 normal 14 rash 15 16 normal 17 no
			18 chicken_pox_virus 19 chicken_pox_treatment 20)*2500
		(disease influenza #disease R flu_symptoms 1 normal 2 3 normal 4
			6 no 7 8 no 9 10 normal 11 no 12 14 normal 15 17 no
			18 flu_virus 19 flu_treatment 20)*10000
		(disease malaria #disease R fever 1 normal 2 3 normal 4 yes
			5 no 6 no 7 8 yes 9 yes 10 normal 11 no 12 normal
			13 normal 14 sweating 15 16 normal 17 no
			18 malarial_protozoan 19 anti_malaria_drugs 20)*2000
		(disease pneumonia #disease R fever 1 normal 2 3 yes 4 no
			5 yes 6 no 7 8 no 9 no 10 normal 11 no 12 normal
			13 normal 14 normal 15 16 normal 17 no
			18 pneumonia_bacterium 19 pneumonia_treatment 20)*200
		(disease smallpox #disease R flu_symptoms 1 normal 2 3 normal 4
			6 no 7 8 no 10 normal 11 no 12 14 rash_with_blisters 15
			17 no 18 smallpox_virus 19 smallpox_treatment 20)*5
		(disease tuberculosis #disease 1 normal 2 short 3 pain 4 no
			5 yes 6 no 7 normal 8 no 9 no 10 normal 11 yes
			12 normal 13 normal 14 normal 15 normal 16 normal
			17 loss 18 Mycobacterium_tuberculosis
			19 tuberculosis_treatment 20)*50
		(R fever 1 2 rapid 3 7 flushed 8 15 high 16)*14705
		(R flu_symptoms fever 1 4 yes 5 yes 6 9 yes 10
			12 aches 13 runny 14 16 sore 17)*10005
	]
]

The best alignment and one other in its reference set are theseS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 8.67572221985e-07

ALIGNMENTS

%8900, NSC = 1587.18, OSC = 21.48, CR = 0.01, CD = 1565.71,
Absolute P = 3.42650739661e-07, Relative P = 0.394953562341

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys   9    10 nl 11 no 12 as    0
            |      |          |    | |  |    | |  |         | |  | |    |    |  |  |  |  |  |    
1 de    #de pt    #pt R       1    2 |  3    4 |  5    6    7 |  8 |    9    10 |  11 |  12 |     1
  |      |            |       |    | |  |    | |  |    |    | |  | |    |    |  |  |  |  |  |    
2 |      |            R    fr 1    2 rd 3    | |  |    |    7 fd 8 |    |    |  |  |  |  |  |     2
  |      |            |    |  |    |    |    | |  |    |    |    | |    |    |  |  |  |  |  |    
3 de ma #de           R    fr 1 nl 2    3 nl 4 ys 5 no 6 no 7    8 ys   9 ys 10 nl 11 no 12 |  nl 3
                      |    |  |              | |  |                |    | |  |           |  |    
4                     R fs fr 1              4 ys 5                ys 6 9 ys 10          12 as    4


0 13 ry    14 rs 15 hh 16 se    17                    0
  |  |     |     |  |  |  |     |                    
1 13 |     14    15 |  16 |     17    18    19     20 1
  |  |     |     |  |  |  |     |     |     |      | 
2 |  |     |     15 hh 16 |     |     |     |      |  2
  |  |     |     |     |  |     |     |     |      | 
3 13 |  nl 14 sg 15    16 |  nl 17 no 18 mn 19 ans 20 3
  |  |     |           |  |     |                    
4 13 ry    14          16 se    17                    4

ALIGNMENTS

%8903, NSC = 1578.71, OSC = 21.48, CR = 0.01, CD = 1557.23,
Absolute P = 3.42650739661e-07, Relative P = 0.394953562341

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys        9    10 nl 11 no 12 0
            |      |          |    | |  |    | |  |         | |  | |         |    |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4 |  5    6    7 |  8 |         9    10 |  11 |  12 1
  |      |            |       |    | |  |    | |  |    |    | |  | |         |    |  |  |  |  | 
2 |      |            R    fr 1    2 rd 3    | |  |    |    7 fd 8 |         |    |  |  |  |  |  2
  |      |            |    |  |    |    |    | |  |    |    |    | |         |    |  |  |  |  | 
3 de ma #de           R    fr 1 nl 2    3 nl 4 ys 5 no 6 no 7    8 ys        9 ys 10 nl 11 no 12 3
                      |    |  |              |                     |         | |  |           | 
4                     R fs fr 1              4                     ys 5 ys 6 9 ys 10          12 4


0 as    13 ry    14 rs 15 hh 16 se    17                    0
  |     |  |     |     |  |  |  |     |                    
1 |     13 |     14    15 |  16 |     17    18    19     20 1
  |     |  |     |     |  |  |  |     |     |     |      | 
2 |     |  |     |     15 hh 16 |     |     |     |      |  2
  |     |  |     |     |     |  |     |     |     |      | 
3 |  nl 13 |  nl 14 sg 15    16 |  nl 17 no 18 mn 19 ans 20 3
  |     |  |     |           |  |     |                    
4 as    13 ry    14          16 se    17                    4

ALIGNMENTS

%8904, NSC = 1576.62, OSC = 22.99, CR = 0.01, CD = 1553.63,
Absolute P = 1.20344127867e-07, Relative P = 0.138713671113

0           pt Jn #pt         1 pr 2 rd 3    4             ys 5         7 fd 8 ys 9    10 nl 11 0
            |      |          |    | |  |    |             |  |         | |  | |  |    |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4             |  5    6    7 |  8 |  9    10 |  11 1
  |      |            |       |    | |  |    |             |  |    |    | |  | |  |    |  |  | 
2 |      |            R    fr 1    2 rd 3    |             |  |    |    7 fd 8 |  |    |  |  |  2
  |      |            |    |  |    |    |    |             |  |    |    |    | |  |    |  |  | 
3 de ma #de           R    fr 1 nl 2    3 nl 4             ys 5 no 6 no 7    8 ys 9 ys 10 nl 11 3
                      |    |  |              |             |                           |       
4                     R fs fr 1              4 ys 5 ys 6 9 ys                          10       4


0 no 12 as    13 ry    14 rs 15 hh 16 se    17                    0
  |  |  |     |  |     |     |  |  |  |     |                    
1 |  12 |     13 |     14    15 |  16 |     17    18    19     20 1
  |  |  |     |  |     |     |  |  |  |     |     |     |      | 
2 |  |  |     |  |     |     15 hh 16 |     |     |     |      |  2
  |  |  |     |  |     |     |     |  |     |     |     |      | 
3 no 12 |  nl 13 |  nl 14 sg 15    16 |  nl 17 no 18 mn 19 ans 20 3
     |  |     |  |     |           |  |     |                    
4    12 as    13 ry    14          16 se    17                    4

ALIGNMENTS

%8901, NSC = 1583.93, OSC = 23.94, CR = 0.02, CD = 1559.99,
Absolute P = 6.19266147964e-08, Relative P = 0.0713792042058

0           pt Jn #pt         1 pr 2 rd 3    4      ys 5         7 fd 8 ys 9    10 nl 11 no 12 as 0
            |      |          |    | |  |    |      |  |         | |  | |  |    |  |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4      |  5    6    7 |  8 |  9    10 |  11 |  12 |  1
  |      |            |       |    | |  |    |      |  |    |    | |  | |  |    |  |  |  |  |  | 
2 |      |            R    fr 1    2 rd 3    |      |  |    |    7 fd 8 |  |    |  |  |  |  |  |  2
  |      |            |    |  |    |    |    |      |  |    |    |    | |  |    |  |  |  |  |  | 
3 de ma #de           R    fr 1 nl 2    3 nl 4      ys 5 no 6 no 7    8 ys 9 ys 10 nl 11 no 12 |  3
                      |    |  |              |      |       |              | |  |           |  | 
4                     R fs fr 1              4 ys 5 ys      6              9 ys 10          12 as 4


0    13 ry    14 rs 15 hh 16 se    17                    0
     |  |     |     |  |  |  |     |                    
1    13 |     14    15 |  16 |     17    18    19     20 1
     |  |     |     |  |  |  |     |     |     |      | 
2    |  |     |     15 hh 16 |     |     |     |      |  2
     |  |     |     |     |  |     |     |     |      | 
3 nl 13 |  nl 14 sg 15    16 |  nl 17 no 18 mn 19 ans 20 3
     |  |     |           |  |     |                    
4    13 ry    14          16 se    17                    4

PointsS

* These are all 'wrong' because they identify malaria, not influenza or smallpox.

* But they are 'right' because they identify fever and flu_symptoms, with a link between
the two.

* The use of 'yes' in different contexts causes problems of mis-alignment, eg in the
first alignment where '5 no 6' should be aligned with '5 yes 6' (but would be rejected
as a mis-match) but the alignment is salvaged by aligning the 'yes' in '5 yes 6'
with the 'yes' between 8 and 9 in other rows. In conventional form filling, this would
not happen because the 'slots' in the form are totally rigid so that there is no
possibility of 'yes' being put in the wrong column except by a gross error.

* An alignment for influenza is formed in the same cycle (cycle 3), thusS

NEW ALIGNMENT

%8515 S %296 S %4 S #274286 NSC = 1300.16, OSC = 17.12, CR = 0.01, CD = 1283.05,
Absolute P = 7.03242546575e-06

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5   7 fd 8 ys             9    10 nl 11 no 12 0
            |      |          |    |    |    | |  |   |    | |              |    |     |     | 
1 de    #de pt    #pt R       1    2    3    4 |  5 6 7    8 |              9    10    11    12 1
  |      |            |       |    |    |    | |  |          |              |    |     |     | 
2 |      |            R fs fr 1    |    |    4 ys 5          ys 6           9 ys 10    |     12 2
  |      |            | |     |    |    |    |                  |           |    |     |     | 
3 de ia #de           R fs    1 nl 2    3 nl 4                  6 no 7 8 no 9    10 nl 11 no 12 3


0 as 13 ry 14 rs 15 hh 16 se 17                    0
  |  |  |  |     |     |  |  |                    
1 |  13 |  14    15    16 |  17    18     19    20 1
  |  |  |  |     |     |  |  |     |      |     | 
2 as 13 ry 14    |     16 se 17    |      |     |  2
           |     |           |     |      |     | 
3          14 nl 15          17 no 18 fls 19 ft 20 3

This also has mis-alignments in the region of 5 to 9.

The 'best' alignment containing the pattern for smallpox is formed in cycle 1, thusS

NEW ALIGNMENT

%20 S %11 S %7 S #973 NSC = 732.76, OSC = 23.35, CR = 0.03, CD = 709.41,
Absolute P = 9.33395626964e-08

0 pt Jn #pt      1 pr 2 rd 3    4 ys 5 7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 15 hh 16 se 17 0
                 |    |    |    |      |    |      |  |  |  |  |           |  |  |           | 
1 de sx #de R fs 1 nl 2    3 nl 4 6 no 7    8 no   10 nl 11 no 12          14 rs 15          17 1


0                    0
                    
1 no 18 ss 19 smt 20 1

To try to overcome the left-right ambiguity of symbols like 'yes', the program has been run
with this file (m11fz)S

NEW RUN (SP61)

The input file has been revised to this (m11fz)S

[
	[(patient John #patient 1 poor_appetite 2 rapid_breathing 3 4 chills 5
		7 face_flushed 8 fatigue 9 10 normal_lymph_nodes
		11 no_malaise 12 muscle_aches
		13 runny_nose 14 skin_rash_with_blisters 15 high_temperature
		16 sore_throat 17)]
	[
		(disease #disease patient #patient R 1 2 3 4 5
			6 7 8 9 10 11 12 13 14 15 16 17 18 19 20)
		(disease chicken_pox #disease R fever 1 normal_appetite 2
			3 normal_chest 4 no_chills 5 no_cough 6 no_diarrhoea 7
			8 no_fatigue 9 10 normal_lymph_nodes
			11 malaise 12 normal_muscles 13 normal_nose
			14 skin_rash_with_blisters 15 16 normal_throat
			17 no_weight_gain_or_loss 
			18 chicken_pox_virus 19 chicken_pox_treatment 20)*2500
		(disease influenza #disease R flu_symptoms 1 normal_appetite 2
			3 normal_chest 4 6 no_diarrhoea 7
			8 no_fatigue 9 10 normal_lymph_nodes
			11 no_malaise 12 14 normal_skin 15
			17 no_weight_gain_or_loss 
			18 flu_virus 19 flu_treatment 20)*10000
		(disease malaria #disease R fever 1 normal_appetite 2
			3 normal_chest 4 chills 5 no_cough 6 no_diarrhoea 7
			8 fatigue 9 headaches 10 normal_lymph_nodes
			11 no_malaise 12 normal_muscles
			13 normal_nose 14 sweating 15 16 normal_throat
			17 no_weight_gain_or_loss
			18 malarial_protozoan 19 anti_malaria_drugs 20)*2000
		(disease pneumonia #disease R fever 1 normal_appetite 2
			3 chest_painful 4 no_chills 5 cough 6 no_diarrhoea 7
			8 no_fatigue 9 no_headaches 10 normal_lymph_nodes
			11 no_malaise 12 normal_muscles
			13 normal_nose 14 normal_skin 15 16 normal_throat
			17 no_weight_gain_or_loss
			18 pneumonia_bacterium 19 pneumonia_treatment 20)*200
		(disease smallpox #disease R flu_symptoms 1 normal_appetite 2
			3 normal_chest 4 6 no_diarrhoea 7 8 no_fatigue 9
			10 normal_lymph_nodes 11 no_malaise 12
			14 skin_rash_with_blisters 15 17 no_weight_gain_or_loss
			18 smallpox_virus 19 smallpox_treatment 20)*5
		(disease tuberculosis #disease 1 normal_appetite
			2 short_breathing 3 chest_painful 4 no_chills
			5 cough 6 no_diarrhoea
			7 normal_face 8 no_fatigue 9 no_headaches
			10 normal_lymph_nodes 11 malaise
			12 normal_muscles 13 normal_nose 14 normal_skin
			15 normal_temerature 16 normal_throat
			17 weight_loss 18 Mycobacterium_tuberculosis
			19 tuberculosis_treatment 20)*50
		(R fever 1 2 rapid_breathing 3 7 face_flushed 8
			15 high_temperature 16)*14705
		(R flu_symptoms fever 1 4 chills 5 cough 6 9 headaches 10
			12 muscle_aches 13 runny_nose 14
			16 sore_throat 17)*10005
	]
]

This removes the ambiguity due to multiple instances of 'yes', 'normal' etc.

The two best alignments areS

ALIGNMENTS

%208, NSC = 1735.27, OSC = 18.74, CR = 0.01, CD = 1716.53,
Absolute P = 2.2810388381e-06, Relative P = 1

0           pt Jn #pt         1 pe  2 rg 3    4 chs 5         7 fd 8 fe 9    10 nrs 11 n_e 12 ms 0
            |      |          |     | |  |    |  |  |         | |  |    |    |   |  |   |  |  | 
1 de    #de pt    #pt R       1     2 |  3    4  |  5    6    7 |  8    9    10  |  11  |  12 |  1
  |      |            |       |     | |  |    |  |  |    |    | |  |    |    |   |  |   |  |  | 
2 de sx #de           R fs    1 nre 2 |  3 nt 4  |  |    6 na 7 |  8 ne 9    10 nrs 11 n_e 12 |  2
                      | |     |     | |  |    |  |  |    |    | |  |    |    |             |  | 
3                     R fs fr 1     | |  |    4 chs 5 ch 6    | |  |    9 hs 10            12 ms 3
                      |    |  |     | |  |                    | |  |                            
4                     R    fr 1     2 rg 3                    7 fd 8                             4


0 13 re 14 ss 15 he 16 srt 17                      0
  |  |  |  |  |  |  |   |  |                      
1 13 |  14 |  15 |  16  |  17      18     19    20 1
  |  |  |  |  |  |  |   |  |       |      |     | 
2 |  |  14 ss 15 |  |   |  17 n_ss 18 sms 19 st 20 2
  |  |  |     |  |  |   |  |                      
3 13 re 14    |  |  16 srt 17                      3
              |  |  |                             
4             15 he 16                             4

and

NEW ALIGNMENT

%389 S %100 S %34 S #6624 NSC = 1635.18, OSC = 17.91, CR = 0.01, CD = 1617.28,
Absolute P = 4.07367313514e-06

0           pt Jn #pt         1 pe  2 rg 3    4 chs 5         7 fd 8 fe 9    10 nrs 11 n_e 12 ms 0
            |      |          |     | |  |    |  |  |         | |  |    |    |   |  |   |  |  | 
1           |      |  R fs fr 1     | |  |    4 chs 5 ch 6    | |  |    9 hs 10  |  |   |  12 ms 1
            |      |  | |  |  |     | |  |    |     |    |    | |  |    |    |   |  |   |  |    
2           |      |  R |  fr 1     2 rg 3    |     |    |    7 fd 8    |    |   |  |   |  |     2
            |      |  | |     |     |    |    |     |    |    |    |    |    |   |  |   |  |    
3 de    #de pt    #pt R |     1     2    3    4     5    6    7    8    9    10  |  11  |  12    3
  |      |            | |     |     |    |    |          |    |    |    |    |   |  |   |  |    
4 de ia #de           R fs    1 nre 2    3 nt 4          6 na 7    8 ne 9    10 nrs 11 n_e 12    4


0 13 re 14 ss 15 he 16 srt 17                      0
  |  |  |     |  |  |   |  |                      
1 13 re 14    |  |  16 srt 17                      1
  |     |     |  |  |      |                      
2 |     |     15 he 16     |                       2
  |     |     |     |      |                      
3 13    14    15    16     17      18     19    20 3
        |     |            |       |      |     | 
4       14 nn 15           17 n_ss 18 fls 19 ft 20 4

If attribute 14 in New is revised to 'normal_skin' so that it isS

(patient John #patient 1 poor_appetite 2 rapid_breathing 3 4 chills 5
		7 face_flushed 8 fatigue 9 10 normal_lymph_nodes
		11 no_malaise 12 muscle_aches
		13 runny_nose 14 normal_skin 15 high_temperature
		16 sore_throat 17)

the two best alignments areS

ALIGNMENTS

%207, NSC = 1714.95, OSC = 28.69, CR = 0.02, CD = 1686.26,
Absolute P = 2.3066673673e-09, Relative P = 1

0           pt Jn #pt         1 pe  2 rg 3    4 chs 5         7 fd 8 fe 9    10 nrs 11 n_e 12 ms 0
            |      |          |     | |  |    |  |  |         | |  |    |    |   |  |   |  |  | 
1 de    #de pt    #pt R       1     2 |  3    4  |  5    6    7 |  8    9    10  |  11  |  12 |  1
  |      |            |       |     | |  |    |  |  |    |    | |  |    |    |   |  |   |  |  | 
2 |      |            R    fr 1     2 rg 3    |  |  |    |    7 fd 8    |    |   |  |   |  |  |  2
  |      |            |    |  |     |    |    |  |  |    |    |    |    |    |   |  |   |  |  | 
3 de ia #de           R fs |  1 nre 2    3 nt 4  |  |    6 na 7    8 ne 9    10 nrs 11 n_e 12 |  3
                      | |  |  |               |  |  |    |              |    |             |  | 
4                     R fs fr 1               4 chs 5 ch 6              9 hs 10            12 ms 4


0 13 re 14 nn 15 he 16 srt 17                      0
  |  |  |  |  |  |  |   |  |                      
1 13 |  14 |  15 |  16  |  17      18     19    20 1
  |  |  |  |  |  |  |   |  |       |      |     | 
2 |  |  |  |  15 he 16  |  |       |      |     |  2
  |  |  |  |  |     |   |  |       |      |     | 
3 |  |  14 nn 15    |   |  17 n_ss 18 fls 19 ft 20 3
  |  |  |           |   |  |                      
4 13 re 14          16 srt 17                      4

and

NEW ALIGNMENT

%389 S %100 S %34 S #7056 NSC = 1635.18, OSC = 28.87, CR = 0.02, CD = 1606.31,
Absolute P = 2.03683656757e-09

0           pt Jn #pt         1 pe  2 rg 3    4 chs 5         7 fd 8 fe 9    10 nrs 11 n_e 12 ms 0
            |      |          |     | |  |    |  |  |         | |  |    |    |   |  |   |  |  | 
1           |      |  R fs fr 1     | |  |    4 chs 5 ch 6    | |  |    9 hs 10  |  |   |  12 ms 1
            |      |  | |  |  |     | |  |    |     |    |    | |  |    |    |   |  |   |  |    
2           |      |  R |  fr 1     2 rg 3    |     |    |    7 fd 8    |    |   |  |   |  |     2
            |      |  | |     |     |    |    |     |    |    |    |    |    |   |  |   |  |    
3 de    #de pt    #pt R |     1     2    3    4     5    6    7    8    9    10  |  11  |  12    3
  |      |            | |     |     |    |    |          |    |    |    |    |   |  |   |  |    
4 de sx #de           R fs    1 nre 2    3 nt 4          6 na 7    8 ne 9    10 nrs 11 n_e 12    4


0 13 re 14 nn 15 he 16 srt 17                      0
  |  |  |     |  |  |   |  |                      
1 13 re 14    |  |  16 srt 17                      1
  |     |     |  |  |      |                      
2 |     |     15 he 16     |                       2
  |     |     |     |      |                      
3 13    14    15    16     17      18     19    20 3
        |     |            |       |      |     | 
4       14 ss 15           17 n_ss 18 sms 19 st 20 4

Reducing the ambiguity of symbols makes the processing ***much*** faster (from about 12 minutes
down to about 1.5 minutes).

If the simplicity of symbols like 'yes' and 'normal' is to be retained, then it seems necesssary
to put all the 'framework' symbols in every pattern to reduce ambiguity at that level.

If we want things in that form, and also want speed of processing, then it seems necessary to
put in a check on the maximum size of the gap between symbols that may be allowed.

These two adjustments should bring the system closer to how a conventional system worksS rigid
framework and little flexibility in matching.

%60 7/12/98

RUN OF SP61 WITH m11fy, WITH A GAP CONSTRAINT

A possible reason why the previous run of SP61 did not produce the 'correct' results
with m11fy (medical with 'framework') may be because the maximimum gap allowed was
too 'loose'. If it is tighter (eg 1 or 2), we may get over the problem of the ambiguity
of symbols like 'yes'.

The example has been tried again withS

MAX_OLD_GAP 2 /* The maximum gap between two hit symbols in an
	original pattern in Old (not an alignment formed during
	current processing). */

MAX_DRIVING_GAP 2 /* Sets the maximum permitted gap between hit symbols
	in any driving pattern. */

But the best result (formed in cycle 3) isS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 6.1965595545e-07

ALIGNMENTS

%184, NSC = 1181.21, OSC = 20.62, CR = 0.02, CD = 1160.59,
Absolute P = 6.1965595545e-07, Relative P = 1

0           pt Jn #pt      1 pr 2 rd 3    4 ys 5         7 fd 8 ys 9    10 nl 11 no 12 as 13 ry 0
            |      |       |    |    |    | |  |         |    | |  |    |  |  |  |  |     |    
1 de    #de pt    #pt R    1    2    3    4 |  5    6    7    8 |  9    10 |  11 |  12    13    1
  |      |            |    |    |    |    | |  |    |    |    | |  |    |  |  |  |  |     |    
2 de ma #de           R fr 1 nl 2    3 nl 4 ys 5 no 6 no 7    8 ys 9 ys 10 nl 11 no 12 nl 13 nl 2


0 14 rs 15 hh 16 se 17                    0
  |     |     |     |                    
1 14    15    16    17    18    19     20 1
  |     |     |     |     |     |      | 
2 14 sg 15    16 nl 17 no 18 mn 19 ans 20 2

and the single alignment formed in cycle 4 isS

NEW ALIGNMENT

%14308 S %7182 S %2 S #230390 NSC = 549.43, OSC = 22.71, CR = 0.04, CD = 526.72,
Absolute P = 1.4569039444e-07

0    pt     Jn #pt        1    pr   2    rd 3 4 ys 5 7 fd 8 ys                     9    10 nl 11 0
                                                            |                      |    |  |  | 
1                  R fr 1    2 rd 3                         |            7 fd 8    |    |  |  |  1
                   | |  |    |    |                         |            |    |    |    |  |  | 
2 de ma #de        R fr 1 nl 2    3 nl 4                    ys 5 no 6 no 7    8 ys 9 ys 10 nl 11 2
  |      |         |    |    |    |    |                       |    |    |    |    |    |     | 
3 de    #de pt #pt R    1    2    3    4                       5    6    7    8    9    10    11 3


0 no 12 as 13 ry 14 rs 15 hh 16 se 17                    0
  |  |     |     |     |  |  |     |                    
1 |  |     |     |     15 hh 16    |                     1
  |  |     |     |     |     |     |                    
2 no 12 nl 13 nl 14 sg 15    16 nl 17 no 18 mn 19 ans 20 2
     |     |     |     |     |     |     |     |      | 
3    12    13    14    15    16    17    18    19     20 3

NEW RUN OF SP61 on m11fy

MAXIMUM GAPS SETS

MAX_NEW_GAP 2 /* The maximum gap between two hit symbols in New.
	This parameter is currently not used. */

MAX_OLD_GAP 2 /* The maximum gap between two hit symbols in an
	original pattern in Old (not an alignment formed during
	current processing). */

MAX_DRIVING_GAP 2 /* Sets the maximum permitted gap between hit symbols
	in any driving pattern. */

MAX_TARGET_GAP 2 /* Sets the maximum permitted gap between hit symbols
	in any target pattern. */

Best resultsS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 3.09982891714e-06

ALIGNMENTS

%128, NSC = 1102.70, OSC = 18.30, CR = 0.02, CD = 1084.40,
Absolute P = 3.09827977725e-06, Relative P = 0.999500249875

0           pt Jn #pt      1 pr 2 rd 3    4 ys 5      7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 0
            |      |       |    |    |    |    |      |    |    | |  |  |  |  |     |     |    
1 de    #de pt    #pt R    1    2    3    4    5 6    7    8    9 10 |  11 |  12    13    14    1
  |      |            |    |    |    |    |      |    |    |    | |  |  |  |  |           |    
2 de ia #de           R fs 1 nl 2    3 nl 4      6 no 7    8 no 9 10 nl 11 no 12          14 nl 2


0 15 hh 16 se 17                    0
  |     |     |                    
1 15    16    17    18     19    20 1
  |           |     |      |     | 
2 15          17 no 18 fls 19 ft 20 2

ALIGNMENTS

%129, NSC = 1102.70, OSC = 29.27, CR = 0.03, CD = 1073.43,
Absolute P = 1.54913988862e-09, Relative P = 0.000499750124938

0           pt Jn #pt      1 pr 2 rd 3    4 ys 5      7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 0
            |      |       |    |    |    |    |      |    |    | |  |  |  |  |     |     |    
1 de    #de pt    #pt R    1    2    3    4    5 6    7    8    9 10 |  11 |  12    13    14    1
  |      |            |    |    |    |    |      |    |    |    | |  |  |  |  |           |    
2 de sx #de           R fs 1 nl 2    3 nl 4      6 no 7    8 no 9 10 nl 11 no 12          14 rs 2


0 15 hh 16 se 17                    0
  |     |     |                    
1 15    16    17    18    19     20 1
  |           |     |     |      | 
2 15          17 no 18 ss 19 smt 20 2

The snag here is that the pattern for 'fever' has not been used.

NEW RUN OF SP61 ON m11fy

GAPSS

MAX_NEW_GAP 100 /* The maximum gap between two hit symbols in New.
	This parameter is currently not used. */

MAX_OLD_GAP 1 /* The maximum gap between two hit symbols in an
	original pattern in Old (not an alignment formed during
	current processing). */

MAX_DRIVING_GAP 100 /* Sets the maximum permitted gap between hit symbols
	in any driving pattern. */

MAX_TARGET_GAP 1 /* Sets the maximum permitted gap between hit symbols
	in any target pattern. */

The best alignment isS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.000260310979968

ALIGNMENTS

%16995, NSC = 1587.18, OSC = 11.91, CR = 0.01, CD = 1575.28,
Absolute P = 0.000260310979968, Relative P = 1

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys   9    10 nl 11 no 12 as    0
            |      |          |    | |  |    | |  |         | |  | |    |    |  |  |  |  |  |    
1 de    #de pt    #pt R       1    2 |  3    4 |  5    6    7 |  8 |    9    10 |  11 |  12 |     1
  |      |            |       |    | |  |    | |  |    |    | |  | |    |    |  |  |  |  |  |    
2 de ma #de           R    fr 1 nl 2 |  3 nl 4 ys 5 no 6 no 7 |  8 ys   9 ys 10 nl 11 no 12 |  nl 2
                      |    |  |    | |  |    | |  |         | |  | |    | |  |           |  |    
3                     R fs fr 1    | |  |    4 ys 5         | |  | ys 6 9 ys 10          12 as    3
                      |    |  |    | |  |                   | |  |                               
4                     R    fr 1    2 rd 3                   7 fd 8                                4


0 13 ry    14 rs 15 hh 16 se    17                    0
  |  |     |     |  |  |  |     |                    
1 13 |     14    15 |  16 |     17    18    19     20 1
  |  |     |     |  |  |  |     |     |     |      | 
2 13 |  nl 14 sg 15 |  16 |  nl 17 no 18 mn 19 ans 20 2
  |  |     |     |  |  |  |     |                    
3 13 ry    14    |  |  16 se    17                    3
                 |  |  |                             
4                15 hh 16                             4

The next alignments (in terms of CD)S

NEW ALIGNMENT

%23685 S %6953 S %27 S #97381 NSC = 1441.41, OSC = 26.38, CR = 0.02, CD = 1415.03,
Absolute P = 1.14549720047e-08

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys 9    10 nl 11 no 12 as 13 0
            |      |          |    | |  |    |    |         | |  |    |    |  |  |  |  |     | 
1 de    #de pt    #pt R       1    2 |  3    4    5    6    7 |  8    9    10 |  11 |  12    13 1
  |      |            |       |    | |  |    |    |    |    | |  |    |    |  |  |  |  |     | 
2 de sx #de           R fs    1 nl 2 |  3 nl 4    |    6 no 7 |  8 no 9    10 nl 11 no 12    |  2
                      | |     |    | |  |    |    |    |    | |  |    |    |           |     | 
3                     R fs fr 1    | |  |    4 ys 5 ys 6    | |  |    9 ys 10          12 as 13 3
                      |    |  |    | |  |                   | |  |                             
4                     R    fr 1    2 rd 3                   7 fd 8                              4


0 ry 14 rs 15 hh 16 se 17                    0
     |  |  |  |  |     |                    
1    14 |  15 |  16    17    18    19     20 1
     |  |  |  |  |     |     |     |      | 
2    14 rs 15 |  |     17 no 18 ss 19 smt 20 2
     |     |  |  |     |                    
3 ry 14    |  |  16 se 17                    3
           |  |  |                          
4          15 hh 16                          4

NEW ALIGNMENT

%17100 S %9277 S %9 S #69606 NSC = 1360.98, OSC = 16.80, CR = 0.01, CD = 1344.18,
Absolute P = 8.76133771919e-06

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys   9    10 nl 11 no 12 as    0
            |      |          |    |    |    | |  |         |    | |    |    |  |  |  |  |  |    
1 de    #de pt    #pt R       1    2    3    4 |  5    6    7    8 |    9    10 |  11 |  12 |     1
  |      |            |       |    |    |    | |  |    |    |    | |    |    |  |  |  |  |  |    
2 de ma #de           R    fr 1 nl 2    3 nl 4 ys 5 no 6 no 7    8 ys   9 ys 10 nl 11 no 12 |  nl 2
                      |    |  |    |    |    | |  |         |    | |    | |  |           |  |    
3                     R fs fr 1    |    |    4 ys 5         |    | ys 6 9 ys 10          12 as    3
                      |    |  |    |    |                   |    |                               
4                     R    fr 1    2 rd 3                   7 fd 8                                4


0 13 ry    14 rs 15 hh 16 se    17                    0
  |  |     |     |     |  |     |                    
1 13 |     14    15    16 |     17    18    19     20 1
  |  |     |     |     |  |     |     |     |      | 
2 13 |  nl 14 sg 15    16 |  nl 17 no 18 mn 19 ans 20 2
  |  |     |     |     |  |     |                    
3 13 ry    14    |     16 se    17                    3
                 |     |                             
4                15 hh 16                             4

The best alignment for influenza isS

NEW ALIGNMENT

%106 S %12 S %4 S #476 NSC = 990.74, OSC = 18.30, CR = 0.02, CD = 972.44,
Absolute P = 3.09827977725e-06

0           pt Jn #pt      1 pr 2 rd 3    4 ys 5      7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 0
            |      |       |    |    |    |    |      |    |    | |     |     |     |     |    
1 de    #de pt    #pt R    1    2    3    4    5 6    7    8    9 10    11    12    13    14    1
  |      |            |    |    |    |    |      |    |    |    | |     |     |           |    
2 de ia #de           R fs 1 nl 2    3 nl 4      6 no 7    8 no 9 10 nl 11 no 12          14 nl 2


0 15 hh 16 se 17                    0
  |     |     |                    
1 15    16    17    18     19    20 1
  |           |     |      |     | 
2 15          17 no 18 fls 19 ft 20 2

The reason that SP61 gets the 'wrong' result in this case seems to be because the pattern
for influenza has a relatively small number of 'framework' symbols. 

Using variable numbers of framework symbols for different patterns gives spurious results. But this
explanation is suspect because scores depend on matching of code symbols, most of which are at
the start of the pattern. Matches later in patterns should not influence scores.

ANOTHER RUNS

KEEP_ROWS 20 /* Controls the number of rows in the
	new_OAO_array[][] which are used to determine which alignments
	are *not* purged at the end of each cycle. */

DRIVING_KEEP_ROWS 3 /* Of the patterns selected by 
	KEEP_ROWS, the best NUMBER_OF_DRIVING_PATTERNS are
	selected to be driving patterns for the next cycle. */

MAX_NEW_GAP 100 /* The maximum gap between two hit symbols in New.
	This parameter is currently not used. */

MAX_OLD_GAP 1 /* The maximum gap between two hit symbols in an
	original pattern in Old (not an alignment formed during
	current processing). */

MAX_DRIVING_GAP 100 /* Sets the maximum permitted gap between hit symbols
	in any driving pattern. */

MAX_TARGET_GAP 1 /* Sets the maximum permitted gap between hit symbols
	in any target pattern. */

The program forms the following alignments in cycle 2, all three of which seem to be satisfactoryS

NEW ALIGNMENT

%117 S %12 S %14 S #615 NSC = 1290.69, OSC = 29.27, CR = 0.02, CD = 1261.43,
Absolute P = 1.54913988862e-09

0           pt Jn #pt      1 pr 2 rd 3    4 ys 5      7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 0
            |      |       |    |    |    |    |      |    |    | |  |  |  |  |     |     |  | 
1 de    #de pt    #pt R    1    2    3    4    5 6    7    8    9 10 |  11 |  12    13    14 |  1
  |      |            |    |    |    |    |      |    |    |    | |  |  |  |  |           |  | 
2 de sx #de           R fs 1 nl 2    3 nl 4      6 no 7    8 no 9 10 nl 11 no 12          14 rs 2


0 15 hh 16 se 17                    0
  |     |     |                    
1 15    16    17    18    19     20 1
  |           |     |     |      | 
2 15          17 no 18 ss 19 smt 20 2

NEW ALIGNMENT

%134 S %12 S %27 S #760 NSC = 1248.84, OSC = 11.83, CR = 0.01, CD = 1237.01,
Absolute P = 0.000275460619124

0        pt Jn #pt      1 pr 2 rd 3 4 ys 5   7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 15 hh 16 0
         |      |       |    | |  | |    |   | |  |    | |     |     |     |     |     |  |  | 
1 de #de pt    #pt R    1    2 |  3 4    5 6 7 |  8    9 10    11    12    13    14    15 |  16 1
                   |    |    | |  |          | |  |                                    |  |  | 
2                  R fr 1    2 rd 3          7 fd 8                                    15 hh 16 2


0 se 17          0
     |          
1    17 18 19 20 1
                
2                2

NEW ALIGNMENT

%135 S %12 S %26 S #780 NSC = 1102.70, OSC = 18.30, CR = 0.02, CD = 1084.40,
Absolute P = 3.09827977725e-06

0           pt Jn #pt      1 pr 2 rd 3    4 ys 5      7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 0
            |      |       |    |    |    |    |      |    |    | |  |  |  |  |     |     |    
1 de    #de pt    #pt R    1    2    3    4    5 6    7    8    9 10 |  11 |  12    13    14    1
  |      |            |    |    |    |    |      |    |    |    | |  |  |  |  |           |    
2 de ia #de           R fs 1 nl 2    3 nl 4      6 no 7    8 no 9 10 nl 11 no 12          14 nl 2


0 15 hh 16 se 17                    0
  |     |     |                    
1 15    16    17    18     19    20 1
  |           |     |      |     | 
2 15          17 no 18 fls 19 ft 20 2

The problem seems to arise when it forms alignments like this in cycle 3S

NEW ALIGNMENT

%10275 S %135 S %10 S #79741 NSC = 1051.40, OSC = 17.65, CR = 0.02, CD = 1033.75,
Absolute P = 4.86480207169e-06

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys 9    10 nl 11 no 12 as 13 0
            |      |          |    |    |    |    |         |    |    |    |  |  |  |  |     | 
1 de    #de pt    #pt R       1    2    3    4    5    6    7    8    9    10 |  11 |  12    13 1
  |      |            |       |    |    |    |    |    |    |    |    |    |  |  |  |  |     | 
2 de ia #de           R fs    1 nl 2    3 nl 4    |    6 no 7    8 no 9    10 nl 11 no 12    |  2
                      | |     |              |    |    |              |    |           |     | 
3                     R fs fr 1              4 ys 5 ys 6              9 ys 10          12 as 13 3


0 ry 14 rs 15 hh 16 se 17                    0
     |     |     |     |                    
1    14    15    16    17    18     19    20 1
     |     |     |     |     |      |     | 
2    14 nl 15    |     17 no 18 fls 19 ft 20 2
     |           |     |                    
3 ry 14          16 se 17                    3

QuestionS why has it failed to match 'as', 'ry' and 'se'? The reason is that, after the first
cycle, these symbols do not appear in any driving or target pattern. They can only be brought
into the alignments if they are matched on the first cycle.

The only alignment formed on the first cycle which does match those symbols isS

NEW ALIGNMENT

%13 S %11 S %10 S #429 NSC = 721.67, OSC = 9.97, CR = 0.01, CD = 711.70,
Absolute P = 0.000997796242319

0 pt Jn #pt 1 pr 2 rd 3 4 ys 5 7 fd 8 ys   9    10 nl 11 no 12 as 13 ry 14 rs 15 hh 16 se 17 0
            |           | |  |        |    |    |           |  |  |  |  |           |  |  | 
1 R fs fr   1           4 ys 5        ys 6 9 ys 10          12 as 13 ry 14          16 se 17 1

Unless this alignment enters into later altignments, those symbols will be missed. For some reason
the only alignment which does incorporate %13 isS

NEW ALIGNMENT

%9313 S %118 S %13 S #71546 NSC = 1385.17, OSC = 11.83, CR = 0.01, CD = 1373.35,
Absolute P = 0.000275460619124

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys   9    10 nl 11 no 12 as    0
            |      |          |    |    |    | |  |         |    | |    |    |  |  |  |  |  |    
1 de    #de pt    #pt R       1    2    3    4 |  5    6    7    8 |    9    10 |  11 |  12 |     1
  |      |            |       |    |    |    | |  |    |    |    | |    |    |  |  |  |  |  |    
2 de ma #de           R    fr 1 nl 2    3 nl 4 ys 5 no 6 no 7    8 ys   9 ys 10 nl 11 no 12 |  nl 2
                      |    |  |              | |  |                |    | |  |           |  |    
3                     R fs fr 1              4 ys 5                ys 6 9 ys 10          12 as    3


0 13 ry    14 rs 15 hh 16 se    17                    0
  |  |     |     |     |  |     |                    
1 13 |     14    15    16 |     17    18    19     20 1
  |  |     |     |     |  |     |     |     |      | 
2 13 |  nl 14 sg 15    16 |  nl 17 no 18 mn 19 ans 20 2
  |  |     |           |  |     |                    
3 13 ry    14          16 se    17                    3

QuestionS why do the 'sx' and 'ia' alignments not incorporate this pattern?

The answer seems to be that, to form a 'correct' alignment for, say, 'ia', it is
necessary to combine %13 with another alignment which is formed from New with
the framework, the 'R fs fr ...' pattern and with the 'de ia #de ...' pattern.

To form the latter pattern, it is necessary to combine New with the 'de ia #de ...' pattern.

The nearest the system gets to this is to form thisS

NEW ALIGNMENT

%26 S %11 S %4 S #114 NSC = 464.76, OSC = 12.39, CR = 0.03, CD = 452.37,
Absolute P = 0.0001866770257

0 pt Jn #pt 1 pr 2 rd 3 4 ys 5      7 fd 8 ys 9 10 nl 11 no 12 as 13 ry 14 rs 15 hh 16 se 17    0
                                    |    |    | |  |  |  |  |           |     |           |    
1 de ia #de R fs 1 nl 2 3 nl 4 6 no 7    8 no 9 10 nl 11 no 12          14 nl 15          17 no 1

The critical point here is that potential alignments of '1', '2', '3' and '4' are inhibited because
of the gap in the lower pattern between '4' and '7'. A maximum gap for patterns in Old and target patterns
of only one symbol is too small.

If the gap limit on patterns in Old and target patterns is increased to 3, then, without 'rash_with_blisters'
in New, the best alignment isS

ALIGNMENTS

%19831, NSC = 1623.33, OSC = 13.35, CR = 0.01, CD = 1609.97,
Absolute P = 9.55631606355e-05, Relative P = 1

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5      7 fd 8 ys    9    10 nl 11 no 12 as 13 0
            |      |          |    | |  |    | |  |      | |  | |     |    |  |  |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4 |  5 6    7 |  8 |     9    10 |  11 |  12 |  13 1
  |      |            |       |    | |  |    | |  | |    | |  | |     |    |  |  |  |  |  |  | 
2 de ia #de           R fs    1 nl 2 |  3 nl 4 |  | 6 no 7 |  8 |  no 9    10 nl 11 no 12 |  |  2
                      | |     |    | |  |    | |  |      | |  | |     |    |           |  |  | 
3                     R fs fr 1    | |  |    4 ys 5      | |  | ys 6  9 ys 10          12 as 13 3
                      |    |  |    | |  |                | |  |                                
4                     R    fr 1    2 rd 3                7 fd 8                                 4


0 ry 14    15 hh 16 se 17                    0
  |  |     |  |  |  |  |                    
1 |  14    15 |  16 |  17    18     19    20 1
  |  |     |  |  |  |  |     |      |     | 
2 |  14 nl 15 |  |  |  17 no 18 fls 19 ft 20 2
  |  |     |  |  |  |  |                    
3 ry 14    |  |  16 se 17                    3
           |  |  |                          
4          15 hh 16                          4

In this case, there is error between 5 and 6 because the 'yes' symbol there is mis-aligned.

IN GENERAL, THERE SEEMS TO BE A TRADE-OFF BETWEEN LEFT-TO-RIGHT AMBIGUITY OF SYMBOLS AND CONSTRAINTS
ON THE MAXIMUM SIZES OF GAPS BETWEEN HITS THAT MAY BE ACCEPTED.

A possible answer to this problem, is to reduce the difference between 'minimum' costs and 'actual costs'
so that the relative weights of symbols in New and Old would be tilted in favour of symbols in Old
and thus in favour of the 'framework' symbols.

With the COST_FACTOR reduced from 10 to 2, the two best alignments areS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.000355874541019

ALIGNMENTS

%13954, NSC = 319.05, OSC = 11.91, CR = 0.04, CD = 307.14,
Absolute P = 0.000260311380383, Relative P = 0.731469521922

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5         7 fd 8 ys   9    10 nl 11 no 12 as    0
            |      |          |    | |  |    | |  |         | |  | |    |    |  |  |  |  |  |    
1 de    #de pt    #pt R       1    2 |  3    4 |  5    6    7 |  8 |    9    10 |  11 |  12 |     1
  |      |            |       |    | |  |    | |  |    |    | |  | |    |    |  |  |  |  |  |    
2 de ma #de           R    fr 1 nl 2 |  3 nl 4 ys 5 no 6 no 7 |  8 ys   9 ys 10 nl 11 no 12 |  nl 2
                      |    |  |    | |  |    | |  |         | |  | |    | |  |           |  |    
3                     R fs fr 1    | |  |    4 ys 5         | |  | ys 6 9 ys 10          12 as    3
                      |    |  |    | |  |                   | |  |                               
4                     R    fr 1    2 rd 3                   7 fd 8                                4


0 13 ry    14    15 hh 16 se    17                    0
  |  |     |     |  |  |  |     |                    
1 13 |     14    15 |  16 |     17    18    19     20 1
  |  |     |     |  |  |  |     |     |     |      | 
2 13 |  nl 14 sg 15 |  16 |  nl 17 no 18 mn 19 ans 20 2
  |  |     |     |  |  |  |     |                    
3 13 ry    14    |  |  16 se    17                    3
                 |  |  |                             
4                15 hh 16                             4

ALIGNMENTS

%13151, NSC = 324.67, OSC = 13.35, CR = 0.04, CD = 311.31,
Absolute P = 9.55631606355e-05, Relative P = 0.268530478078

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5      7 fd 8 ys    9    10 nl 11 no 12 as 13 0
            |      |          |    | |  |    | |  |      | |  | |     |    |  |  |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4 |  5 6    7 |  8 |     9    10 |  11 |  12 |  13 1
  |      |            |       |    | |  |    | |  | |    | |  | |     |    |  |  |  |  |  |  | 
2 de ia #de           R fs    1 nl 2 |  3 nl 4 |  | 6 no 7 |  8 |  no 9    10 nl 11 no 12 |  |  2
                      | |     |    | |  |    | |  |      | |  | |     |    |           |  |  | 
3                     R fs fr 1    | |  |    4 ys 5      | |  | ys 6  9 ys 10          12 as 13 3
                      |    |  |    | |  |                | |  |                                
4                     R    fr 1    2 rd 3                7 fd 8                                 4


0 ry 14    15 hh 16 se 17                    0
  |  |     |  |  |  |  |                    
1 |  14    15 |  16 |  17    18     19    20 1
  |  |     |  |  |  |  |     |      |     | 
2 |  14 nl 15 |  |  |  17 no 18 fls 19 ft 20 2
  |  |     |  |  |  |  |                    
3 ry 14    |  |  16 se 17                    3
           |  |  |                          
4          15 hh 16                          4

However, both of these still have a mis-alignment of '6' and the 'yes' immediately before it.

NEW RUN (m11fy1)S

The symbol 'yes' has been added between '5' and '6' in New.

The (single) best alignment isS

BEST ALIGNMENT FOUND (WINDOW 1, CYCLE 5)

%12826, NSC = 340.23, OSC = 11.84, CR = 0.03, CD = 328.39

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5 ys    6    7 fd 8 ys 9    10 nl 11 no 12 as 0
            |      |          |    | |  |    | |  | |     |    | |  | |  |    |  |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4 |  5 |     6    7 |  8 |  9    10 |  11 |  12 |  1
  |      |            |       |    | |  |    | |  | |     |    | |  | |  |    |  |  |  |  |  | 
2 de ma #de           R    fr 1 nl 2 |  3 nl 4 ys 5 |  no 6 no 7 |  8 ys 9 ys 10 nl 11 no 12 |  2
                      |    |  |    | |  |    | |  | |     |    | |  |    | |  |           |  | 
3                     R fs fr 1    | |  |    4 ys 5 ys    6    | |  |    9 ys 10          12 as 3
                      |    |  |    | |  |                      | |  |                          
4                     R    fr 1    2 rd 3                      7 fd 8                           4


0    13 ry    14    15 hh 16 se    17                    0
     |  |     |     |  |  |  |     |                    
1    13 |     14    15 |  16 |     17    18    19     20 1
     |  |     |     |  |  |  |     |     |     |      | 
2 nl 13 |  nl 14 sg 15 |  16 |  nl 17 no 18 mn 19 ans 20 2
     |  |     |     |  |  |  |     |                    
3    13 ry    14    |  |  16 se    17                    3
                    |  |  |                             
4                   15 hh 16                             4

But this contains mis-matches! They are between 5 and 6, between 13 and 14 and between 16 and 17. This
is an error in SP61.

Ignoring this alignment, the next best alignments areS

NEW ALIGNMENT

%12670 S %4047 S %21 S #47178 NSC = 335.75, OSC = 21.17, CR = 0.06, CD = 314.57,
Absolute P = 4.23286235379e-07

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5 ys 6    7 fd 8 ys 9    10 nl 11 no 12 as 13 0
            |      |          |    | |  |    | |  | |  |    | |  |    |    |  |  |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4 |  5 |  6    7 |  8    9    10 |  11 |  12 |  13 1
  |      |            |       |    | |  |    | |  | |  |    | |  |    |    |  |  |  |  |  |  | 
2 |      |            R    fr 1    2 rd 3    | |  | |  |    7 fd 8    |    |  |  |  |  |  |  |  2
  |      |            |    |  |    |    |    | |  | |  |    |    |    |    |  |  |  |  |  |  | 
3 |      |            R fs fr 1    |    |    4 ys 5 ys 6    |    |    9 ys 10 |  |  |  12 as 13 3
  |      |            | |     |    |    |    |         |    |    |    |    |  |  |  |  |       
4 de sx #de           R fs    1 nl 2    3 nl 4         6 no 7    8 no 9    10 nl 11 no 12       4


0 ry 14    15 hh 16 se 17                    0
  |  |     |  |  |  |  |                    
1 |  14    15 |  16 |  17    18    19     20 1
  |  |     |  |  |  |  |     |     |      | 
2 |  |     15 hh 16 |  |     |     |      |  2
  |  |     |     |  |  |     |     |      | 
3 ry 14    |     16 se 17    |     |      |  3
     |     |           |     |     |      | 
4    14 rs 15          17 no 18 ss 19 smt 20 4

NEW ALIGNMENT

%12665 S %4047 S %22 S #47113 NSC = 335.75, OSC = 28.69, CR = 0.09, CD = 307.05,
Absolute P = 2.30665439507e-09

0           pt Jn #pt         1 pr 2 rd 3    4 ys 5 ys 6    7 fd 8 ys 9    10 nl 11 no 12 as 13 0
            |      |          |    | |  |    | |  | |  |    | |  |    |    |  |  |  |  |  |  | 
1 de    #de pt    #pt R       1    2 |  3    4 |  5 |  6    7 |  8    9    10 |  11 |  12 |  13 1
  |      |            |       |    | |  |    | |  | |  |    | |  |    |    |  |  |  |  |  |  | 
2 |      |            R    fr 1    2 rd 3    | |  | |  |    7 fd 8    |    |  |  |  |  |  |  |  2
  |      |            |    |  |    |    |    | |  | |  |    |    |    |    |  |  |  |  |  |  | 
3 |      |            R fs fr 1    |    |    4 ys 5 ys 6    |    |    9 ys 10 |  |  |  12 as 13 3
  |      |            | |     |    |    |    |         |    |    |    |    |  |  |  |  |       
4 de ia #de           R fs    1 nl 2    3 nl 4         6 no 7    8 no 9    10 nl 11 no 12       4


0 ry 14    15 hh 16 se 17                    0
  |  |     |  |  |  |  |                    
1 |  14    15 |  16 |  17    18     19    20 1
  |  |     |  |  |  |  |     |      |     | 
2 |  |     15 hh 16 |  |     |      |     |  2
  |  |     |     |  |  |     |      |     | 
3 ry 14    |     16 se 17    |      |     |  3
     |     |           |     |      |     | 
4    14 nl 15          17 no 18 fls 19 ft 20 4

QuestionS why does 'sx' have a higher CD than 'ia'? The two alignments are exactly the same except for
the bottom pattern. Since the bottom pattern is more frequent for 'ia' than 'sx', the former should
have a higher score.

%61 26/1/99

EXAMPLES FOR POSTMAUS ARTICLE

SP61 is failing on Minsky's example of how a PCS can make palindromesS

AlphabetS a, b, c
AxiomsS a, b, c, aa, bb, cc
ProductionsS $ -> a$a
             $ -> b$b
             $ -> c$c

The SP 'sentence' and 'grammar' have been prepared asS

[
	[(a b c b b c b a)]
	[
		($ a $ ; a ;)
		($ b $ ; b ;)
		($ c $ ; c ;)
	]
]

At present, SP61 allows alignments like thisS

0           a         b c   0
            |         | |  
1         $ a $ ; a ; | |   1
          |         | | |  
2     $ c $         ; | c ; 2
      |             | |   |
3 $ b $             ; b   ; 3

This is not satisfactory because there is actually a mis-match 
between b and c in rows 2 and 3. The alignment relies on New to 
determine the correct alignment but this should not be allowed
because New is to be encoded ***in terms of Old***. Without New,
there is ambiguity about the relative positions of b and c.

In summary, here are the possible modifications that need to be made to
the modelS

1 Make the system recognise mis-matches in alignments like the one shown
above and make the system reject such alignments.

2 Activate the parameter which controls the maximum sizes of gaps between
hits for symbols in New.

3 A possible refinement of the model is to allow each driving pattern to
be treated as if it were New. This would allow a more rational explanation
of how alignments like thisS

0               1                   0
                |                  
1         $ $ ; 1 ;                 1
          |       |                
2       $ $       ; 1 ;             2
        |             |            
3     $ $             ; 1 ;         3
      |                   |        
4   $ $                   ; 1 ;     4
    |                         |    
5 $ $                         ; 1 ; 5

to be treated as genuine compression. The explanation would be that, if
each driving pattern were treated as New, then there would be genuine
compression on each cycle of the building of the alignment. At present, we
have to accept that the alignment represents negative compression of New.

A possible snag with this revision is that it could lead to the formation
of alignments with mis-matches between patterns in Old. This needs thinking
out.

%62 4/2/99

NOTES ON PARSING OF 'POST-ICMAUS' EXAMPLES

The problem of how to get the SP model to parse examples of PCSs seems
to be solved!

The key is in the definition of what can go in a variable. This definition
needs to be constructed like the recursive definition of a unary numberS 
the variable can take "any string of alphabetic characters". Such a string
can be defined recursively thusS

$ L #L $ ; ;
L a #L
L b #L 
etc

With this definition, the problem of mismatches in partially formed
alignments disappears because the inner '$ ;' is always available for
unification on the next turn round the loop.

Here is an exampleS

BEST ALIGNMENT FOUND (WINDOW 1, CYCLE 6)

%125, NSC = 244.98, OSC = 30.00, CR = 0.12, CD = 214.98

0   a b c     d        e        f                       0
    | | |     |        |        |                      
1 P a b c $   |        |        |            ; a b c #P 1
          |   |        |        |            |         
2         $ L | #L $   |        |          ; ;          2
            | | |  |   |        |          |           
3           L d #L |   |        |          |            3
                   |   |        |          |           
4                  |   |      L f #L       |            4
                   |   |      |   |        |           
5                  |   |    $ L   #L $ ; ; |            5
                   |   |    |            | |           
6                  | L e #L |            | |            6
                   | |   |  |            | |           
7                  $ L   #L $            ; ;            7

The start and end symbols for the main production 'P a b c $ ; a b c #P'
are needed to inhibit the formation of alignments in which the two
'a b c's are aligned.

But if the characters to the right of the variable in the main production
are to be treated like 'a', 'b' and 'c', above, the model seems to get
stuck because it cannot recognise individual letters as examples of
'L ... #' without forming mis-matches.

One possible way round this problem is take the unification of an
alignment like the one above and ***treat it as if it were New***. This
should overcome the problem of mis-matches at intermediate stages of
searching.

This suggests that the model may be adapted so that the driving pattern
is always treated as if it were New. This needs some thought!

%63 19/2/99

THE NEED TO ACCOMMODATE MIS-MATCHES DURING THE DISCOVERY OF 'GOOD' MULTIPLE ALIGNMENTS

SP61, v 4.4, can build structures like thisS

0 a b c   d   e   f   0
  | | |   |   |   |  
1 a b c $ |   |   |   1
        | |   |   |  
2       $ d $ |   |   2
            | |   |  
3           | | $ f $ 3
            | | |    
4           $ e $     4

but not like thisS

0 a b c   d   e   f         0
  | | |   |   |   |  
1 a b c $ |   |   | $ x y z 1
        | |   |   | |
2       $ d $ |   | |       2
            | |   | |
3           | | $ f $       3
            | | |    
4           $ e $           4

because it records 'mis-matches' for intermediate stages like thisS

0 a b c   d   e   f         0
  | | |   |   |      
1 a b c $ |   |     $ x y z 1
        | |   |      
2       $ d $ |             2
            | |      
3           | |             3
            | |      
4           $ e $           4

In this case, the 'mis-match' is between '$ x y z' and 'd $ e $' because their
relative positions is undefined.

In order to allow the system to build the 'correct' structure, it seems
that the system must allow alignments with mis-matches to be formed.

A possible way forward is to treat the driving pattern in the same way
that New is currently treated. This means that, where there are mis-matches,
the target pattern always 'wins' and is used in the unified version
of the alignment.

There should not be a problem with printing these alignments because the
print functions always fill in non-hit symbols regardless of whether they
form mis-matches with other parts of the alignment or not.

Note added 22/2/99S It looks as if mis-matches which are between two hits can be ruled out immediately. It seems that any mis-match of this kind can never be remedied by later alignments.

However, it seems that mis-matches which are flanked by only one hit (ie mis-matches at the left and right ends of an alignment) may be remedied by later alignments.

ProvisionallyS the first kind of mis-match should be discarded immediately and the second kind should be allowed to persist.

%64 22/2/99

The ideas in %63 are proving difficult to program without anomalous
alignments like thisS

Alignment %477

0 a b c d e f       a a b c   d   e f         0
      |             |   | |   |   |          
1 a b c $ ; p q r s a a b c $ |   | ; p q r s 1
      |                     | |   |          
2     |                     $ d $ |           2
      |                         | |          
3     |                         $ e $         3
      |                         |            
4 $   c                         $             4

being produced from thisS

Alignment %56

0 a b c   d e f       0
  | | |   |          
1 a b c $ | ; p q r s 1
        | |          
2       $ d $         2

and thisS

Alignment %113

0 a b c   d e f 0
      |     |  
1     | $   e $ 1
      | |      
2 $   c $       2

There are anomalies in ordering of symbols but it is not clear how they
arise or how they are to be prevented.

%65 23/2/99

EXPERIMENTS WITH SP61, V 4.4

Going back to the earlier version of SP61, experiments have been run with 
corpora like thisS

[
	[
		(a b c d e f)
	]
	[
		(a b c $ ; p q r s)
		($ a $)
		($ b $)
		($ c $)
		($ d $)
		($ e $)
		($ f $)
		($ p $)
		($ q $)
		($ r $)
		($ s $)
		($ t $)
		($ u $)
		($ w $)
		($ x $)
		($ y $)
		($ z $)
		($ ;)
	]
]

The program can build up this alignmentS

0 a b c             0
  | | |            
1 a b c $ ; p q r s 1

and also alignments like thisS

  d   e   f
  |   |   |
$ d $ |   |
    | |   |
    $ e $ |
        | |
        $ f $
            |
            $ ;

but has still failed to make the final step and marry the two together.

It is clear that the two together like thisS

0 a b c   d   e   f             0
  | | |   |   |   |
1 a b c $ |   |   |   ; p q r s 1
        | |   |   |   |
        $ d $ |   |   |
            | |   |   |
            $ e $ |   |
                | |   |
                $ f $ |
                    | |
                    $ ;

is a legitimate alignment which can encode New in compressed form.
But the current search methods are making heavy weather of finding 
alignments like this. Better search methods are needed!

%66 23/2/99

FURTHER NOTES ON MODELLING POST WITH SP61, V 4.4

The problem discussed in %65 is solved! (Was solved in %62!!!)

With this corpusS

[
	[
		(a b c d e f)
	]
	[
		(a b c $ #$ p q r s)
		($ L #L $ #$ #$)
		(L a #L)
		(L b #L)
		(L c #L)
		(L d #L)
		(L e #L)
		(L f #L)
		(L g #L)
		(L h #L)
		(L i #L)
		(L j #L)
		(L k #L)
		(L l #L)
		(L m #L)
		(L n #L)
		(L o #L)
		(L p #L)
		(L q #L)
		(L r #L)
		(L s #L)
		(L t #L)
		(L u #L)
		(L w #L)
		(L x #L)
		(L y #L)
		(L z #L)
	]
]

the best alignment isS

BEST ALIGNMENT FOUND (WINDOW 1, CYCLE 6)

%146, NSC = 255.64, OSC = 24.82, CR = 0.10, CD = 230.82

0 a b c     d        e        f                          0
  | | |     |        |        |                         
1 a b c $   |        |        |               #$ p q r s 1
        |   |        |        |               |         
2       $ L | #L $   |        |            #$ #$         2
          | | |  |   |        |            |            
3         L d #L |   |        |            |             3
                 |   |        |            |            
4                |   |      L f #L         |             4
                 |   |      |   |          |            
5                |   |    $ L   #L $ #$ #$ |             5
                 |   |    |             |  |            
6                | L e #L |             |  |             6
                 | |   |  |             |  |            
7                $ L   #L $             #$ #$            7


%67 22/4/99

REPRESENTING AND PROCESSING MATHEMATICAL STRUCTURES IN ICMAUS

LINKAGE OF BINARY REPRESENTATION OF NUMBERS TO UNARY REPRESENTATION

Binary numbers may be expressed like thisS

[
	[(1 0 1 0 #)]
	[
		(N D #D N #N #N)
		(N # #N)
		(D 0 #D)
		(D 1 #D)
	]
]

This grammar forms alignments like thisS

0     1        0        1        0      #                0
      |        |        |        |      |               
1     |        |        |        |    N # #N             1
      |        |        |        |    |   |             
2     |        |        |    N D | #D N   #N #N          2
      |        |        |    | | | |         |          
3     |        |        |    | D 0 #D        |           3
      |        |        |    |               |          
4     |        |      D 1 #D |               |           4
      |        |      |   |  |               |          
5     |        |    N D   #D N               #N #N       5
      |        |    |                           |       
6     |      D 0 #D |                           |        6
      |      |   |  |                           |       
7     |    N D   #D N                           #N #N    7
      |    |                                       |    
8   D 1 #D |                                       |     8
    |   |  |                                       |    
9 N D   #D N                                       #N #N 9

The characteristic of this alignment is that every 'level' of two row
corresponds to a doubling of the corresponding unary number.

If unary numbers are to be linked to binary numbers, we need a grammar
something like thisS

N -> N N
N -> 1

which translates into patterns like thisS

[
	[(u1 u1 u1 u1)]
	[
		(N N #N N #N #N)
		(N u1 #N)
	]
]

The trouble with this grammar is that it produces lots of 'wrong' alignments
like thisS

0               u1      u1       0
                |       |       
1               |     N u1 #N    1
                |     |    |    
2             N u1 #N |    |     2
              |    |  |    |    
3   N    N #N N    #N |    #N    3
    |    | |  |    |  |    |    
4   |    N |  N    #N N    #N #N 4
    |    | |       |            
5 N N #N N #N      #N            5

However, these can be inhibited by introducing extra dummy symbols into the
grammar like thisS

[
	[(u1 u1 u1 u1)]
	[
		(N x N #N z N #N y #N)
		(N u1 #N)
	]
]

With this grammar, all the wrong alignments are eliminated. THIS SUGGESTS A SOLUTION
TO THE PROBLEM OF AMBIGUITY IN THE ICMAUS EXPRESSION OF NESTED BRACKETS.

The grammar can still form alignments like thisS

0       u1            u1            u1        u1                   0
        |             |             |         |                   
1       |             |           N u1 #N     |                    1
        |             |           |    |      |                   
2       |             |       N x N    #N z N |  #N y #N           2
        |             |       |             | |  |    |           
3       |             |       |             N u1 #N   |            3
        |             |       |                       |           
4       |           N u1 #N   |                       |            4
        |           |    |    |                       |           
5       |       N x N    #N z N                       #N y #N      5
        |       |                                          |      
6     N u1 #N   |                                          |       6
      |    |    |                                          |      
7 N x N    #N z N                                          #N y #N 7

and thisS

0       u1            u1            u1            u1        u1                        0
        |             |             |             |         |                        
1       |             |             |             |       N u1 #N                     1
        |             |             |             |       |    |                     
2       |             |             |       N x N |  #N z N    #N y #N                2
        |             |             |       |   | |  |              |                
3       |             |             |       |   N u1 #N             |                 3
        |             |             |       |                       |                
4       |             |           N u1 #N   |                       |                 4
        |             |           |    |    |                       |                
5       |             |       N x N    #N z N                       #N y #N           5
        |             |       |                                          |           
6       |           N u1 #N   |                                          |            6
        |           |    |    |                                          |           
7       |       N x N    #N z N                                          #N y #N      7
        |       |                                                             |      
8     N u1 #N   |                                                             |       8
      |    |    |                                                             |      
9 N x N    #N z N                                                             #N y #N 9

Schematically, alignments are being formed like thisS

      N
     / \
    /   N
   /   / \
  /   /   N
 /   /   / \
N   N   N   N
|   |   |   |
1   1   1   1

Instead of like thisS

       N
      / \
     /   \
    /     \
   N       N
  / \     / \
 N   N   N   N
 |   |   |   |
 1   1   1   1

Does this matter?

At first sight, the second scheme is better than the first because it has fewer levels. But
the number of 'N' nodes is the same. If each alignment is given a row to itself (as in the
alignments in SP61), then the number of rows will be the same in both cases.

Incidentally, the program is also forming 'binary' alignments (the second type just shown)
like thisS

0            u1        u1                     u1        u1                 u1        u1                    0
             |         |                      |         |                  |         |         
1            |         |                      |         |                  |       N u1 #N                 1
             |         |                      |         |                  |       |    |      
2            |         |                      |         |                N u1 #N   |    |                  2
             |         |                      |         |                |    |    |    |      
3            |         |                      |         |            N x N    #N z N    #N y #N            3
             |         |                      |         |            |                       |                       4            |         |                    N u1 #N     |            |                       |             4
             |         |                    |    |      |            |                       | 
5            |         |                N x N    #N z N |  #N y #N   |                       |             5
             |         |                |             | |  |    |    |                       | 
6            |         |                |             N u1 #N   |    |                       |             6
             |         |                |                       |    |                       | 
7            |         |            N x N                       #N z N                       #N y #N       7
             |         |            |                                                             |
8          N u1 #N     |            |                                                             |        8
           |    |      |            |                                                             |
9      N x N    #N z N |  #N y #N   |                                                             |        9
       |             | |  |    |    |                                                             |
10     |             N u1 #N   |    |                                                             |       10
       |                       |    |                                                             |
11 N x N                       #N z N                                                             #N y #N 11

Is there any fundamental difference between the two trees shown above and one derived from this grammarS

N -> N 1
N -> 1

like thisS

      N
     / \
    N   \
   / \   \
  N   \   \
 / \   \   \
N   \   \   \
|    \   \   \
1     1   1   1

%68 22/4/99

DISAMBIGUATION OF ICMAUS PROCESSING OF NESTED BRACKETS

The ambiguity which has been a problem with processing nested brackets in the ICMAUS scheme
can be removed or reduced by introducing dummy symbols which create 'clashes' in ambiguous
alignments and cause these alignments to be eliminated.

Here is a grammar using digits as dummy symbols (file nest2a)S

[
	[(< < not < af implies af > > and af >)]
	[
		(f af #f)
		(f 1 < 2 f #f 3 r #r 4 f #f 5 > #f)
		(f 6 < not 7 f #f 8 > 9 #f)
		(r implies #r)
		(r and #r)
		(r or #r)
		(r equiv #r)
	]
]

Although the processing is fairly slow (taking symbols from New one at a time and allowing
2 unsuported cycles for each window), SP61, v 4.5 eventually produces this best alignmentS

0     <       < not       <     af        implies        af      >      >          and        af      >    0
      |       |  |        |     |            |           |       |      |           |         |       |   
1     |       |  |    f 1 < 2 f |  #f 3 r    |    #r 4 f |  #f 5 > #f   |           |         |       |    1
      |       |  |    |       | |  |    |    |    |    | |  |      |    |           |         |       |   
2     |   f 6 < not 7 f       | |  |    |    |    |    | |  |      #f 8 > 9 #f      |         |       |    2
      |   |                   | |  |    |    |    |    | |  |               |       |         |       |   
3 f 1 < 2 f                   | |  |    |    |    |    | |  |               #f 3 r  |  #r 4 f |  #f 5 > #f 3
                              | |  |    |    |    |    | |  |                    |  |  |    | |  |        
4                             f af #f   |    |    |    | |  |                    |  |  |    | |  |         4
                                        |    |    |    | |  |                    |  |  |    | |  |        
5                                       r implies #r   | |  |                    |  |  |    | |  |         5
                                                       | |  |                    |  |  |    | |  |        
6                                                      f af #f                   |  |  |    | |  |         6
                                                                                 |  |  |    | |  |        
7                                                                                |  |  |    f af #f        7
                                                                                 |  |  |                  
8                                                                                r and #r                  8

%69 22/4/99

COMPOSITION OF FUNCTIONS

Here is a simple 'grammar' attempting to demonstrate composition of functionsS

[
	[(notxor 0 1 S R #R #notxor)]
	[
		(notxor xor X #X Y #Y S T #T #xor not T #T R #R #not #notxor)
		(xor 0 0 S 0 #xor)
		(xor 0 1 S 1 #xor)
		(xor 1 0 S 1 #xor)
		(xor 1 1 S 0 #xor)
		(not 0 1 #not)
		(not 1 0 #not)
		(X 0 #X)
		(X 1 #X)
		(Y 0 #Y)
		(Y 1 #Y)
		(T 0 #T)
		(T 1 #T)
		(R 0 #R)
		(R 1 #R)
	]
]

The best result obtained with SP61, v 4.5, isS

0 notxor       0      1    S                    R #R      #notxor 0
    |          |      |    |                    | |          |   
1 notxor xor X | #X Y | #Y S T #T #xor not T #T R #R #not #notxor 1
             | | |  | | |                                        
2            X 0 #X | | |                                         2
                    | | |                                        
3                   Y 1 #Y                                        3

The next best alignment isS

0 notxor       0      1    S                      R #R      #notxor 0
    |          |      |    |                      | |          |   
1 notxor xor X | #X Y | #Y S T   #T #xor not T #T R #R #not #notxor 1
          |  | | |  | | |  | |   |   |                             
2         |  X 0 #X | | |  | |   |   |                              2
          |    |    | | |  | |   |   |                             
3         |    |    Y 1 #Y | |   |   |                              3
          |    |      |    | |   |   |                             
4         |    |      |    | T 1 #T  |                              4
          |    |      |    |   |     |                             
5        xor   0      1    S   1    #xor                            5

There are two points of interest hereS

* Given the existence of 'xor 0 1 S 1 #xor', there is no real need for the
small patterns like 'X 0 #X' etc.

* It is not possible for 'T #T' in the 'not' function to align with 'T #T'
in the 'xor' function because of mis-matches of other symbols. This is not
the right way to 'carry' the result of the 'xor' function so that it can be
input to the 'not' function.

In conventional systems, there are two main ways to handle composition of functions
and passing of valuesS

* As in Prolog where, within one Horn clause, every instance of any one variable name
refers to a single variable.

* By embedding one function in another, eg f1(f2(x, y)). In this case, the output of f2()
becomes the input to f1().

It is common practice in conventional systems to use multiple instances of variable names
to refer to a single variable. But it is also common practice to provide 'scoping' of variables
so that two identical variable names may refer to two different variables provided they are
in different scopes (eg the use of the same variable name in two different Horn clauses of Prolog.

How can these effects be modelled?

In the ICMAUS scheme at present, it is possible for a given pattern to appear two or more
times in an alignment so that multiple appearances represent a single pattern. This is something
like multiple instances of a variable name refering to a single variable. But two or more instances
of a pattern in an ICMAUS alignment may contain 'variables' with different values in the the
several appearances.

In conventional systems, the type definitions of variables are independent of any particular variable
whereas in the notxor example, above, each specific variable has its own type definition and the
definitions are the same for 'X #X', 'Y #Y' etc. A method of detaching type definitions from specific
variables may help in the solution of the other problems.

It should be possible for a given variable ***with a specific value*** to appear two or more times
in an alignment and for the multiple appearances to represent a single variable and value, in the
same way that a given pattern can appear two or more times in an alignment and represent a single pattern.

COMPOSITION OF FUNCTIONS AND LEARNING

It seems that, to achieve the effect of passing a value from one function to another via a variable,
we need to refine the model to achieve elements of learning.

It seems necessary to be able to abstract to or more instances of a variable and unify them to one
instance, INCLUDING ANY VALUE WHICH MAY HAVE BEEN ASSIGNED TO THE VARIABLE.

If this is possible, then it becomes possible for the variable to be aligned with the output of one function
and the input of another. This is because the abstracted variable is a discrete entity and there will be no
mismatches with symbols in its context.

%70 26/4/99

COMPOSITION OF FUNCTIONS (CONTINUED)

With SP61, v 4.5, it is possible to show composition of functions in a simple manner with a 'grammar' like thisS

[
	[(0 1 xor not)]
	[
		(0 0 xor 0)
		(0 1 xor 1)
		(1 0 xor 1)
		(1 1 xor 0)
		(0 not 1)
		(1 not 0)
	]
]

The system forms a 'good' alignment like thisS

0 0 1 xor   not   0
  | |  |     |   
1 | |  |  1 not 0 1
  | |  |  |      
2 0 1 xor 1       2

However, the system also forms 'spurious' alignments like thisS

0   0 1 xor   not   0
    | |  |     |   
1   | |  |  1 not 0 1
    | |  |  |     |
2   0 1 xor 1     | 2
    |    |        |
3 0 0   xor       0 3

and several of these have a higher CD score than the 'correct' alignment above.

The high score for spurious alignments is probably because of weaknesses in the scoring
method, especially the expectation that each pattern will end with a symbol which
has '#' as its first character.

However, utting this symbol in produces a 'spurious' best alignment like thisS

0     0 1 xor   not   # 0
      | |  |     |    |
1     | |  |  1 not 0 # 1
      | |  |  |     | |
2     0 1 xor 1     | # 2
      | |  |  |     | |
3   0 0 | xor |     0 # 3
    |   |  |  |     | |
4 1 0   | xor 1     | # 4
  |     |  |        | |
5 1     1 xor       0 # 5

More work is needed on this!

%71 18/6/99

EXPERIMENTS WITH 'RULES'

Inferences connected with the trial of someone who is accused of starting a fire which burns down a buildingS

Ideally, we should arrange our rules according to a temporal-spatial framework in 4 dimensions. When we are confined to one dimension, we could construct our rules for the time dimension alone but then there is no satisfactory way of showing that two or more events or processes operate in parallel or that there relative positions in the time frame is undefined. If we have a time dimension and one spatial dimension then we can show these kinds of relationship.

If we are restricted to one dimension, we can avoid mismatches between symbols by creating an arbitrary framework so that each symbol type has a column to itself in the framework. Here is an exampleS

[
     [(accused building petrol smoke)]
     [
	(1 2 3 4 5 6 7 8 9 10 11)
	(2 building 3 burn 4)
	(5 fire 6 10 smoke 11)
	(3 burn 4 5 fire 6)
	(5 fire 6 matches 7 petrol 8)
	(1 black_clouds 2 8 rain 9) 
	(1 black_clouds 2 4 cold 5 9 snow 10)
     ]
]

The best alignment formed isS

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.00911356458669

ALIGNMENTS

%76, NSC = 182.65, OSC = 7.92, CR = 0.04, CD = 174.73,
Absolute P = 0.00411522633745, Relative P = 0.451549588342

0     accused building                             petrol        smoke    0
                 |                                   |             |     
1   2         building 3 burn 4                      |             |      1
    |                  |  |   |                      |             |     
2 1 2                  3  |   4 5      6         7   |    8 9 10   |   11 2
                       |  |   | |      |         |   |    |   |    |   | 
3                      |  |   | 5 fire 6         |   |    |   10 smoke 11 3
                       |  |   | |  |   |         |   |    |              
4                      |  |   | 5 fire 6 matches 7 petrol 8               4
                       |  |   | |  |   |                                 
5                      3 burn 4 5 fire 6                                  5

This seems reasonable but we do get rather a lot of spurious alignments (with lower probabilities) like thisS

ALIGNMENTS

%78, NSC = 168.98, OSC = 8.97, CR = 0.05, CD = 160.00,
Absolute P = 0.00198746004408, Relative P = 0.218077133834

0                  accused building                                  petrol                  0
                              |                                        |                    
1                2         building 3 burn 4                           |                     1
                 |                  |  |   |                           |                    
2 1              2                  3  |   4      5      6         7   |    8      9      10 2
  |              |                  |  |   |      |      |         |   |    |      |      | 
3 |              |                  |  |   |      5 fire 6 matches 7 petrol 8      |      |  3
  |              |                  |  |   |      |  |   |                  |      |      | 
4 1 black_clouds 2                  |  |   4 cold 5  |   |                  |      9 snow 10 4
  |      |       |                  |  |   |      |  |   |                  |      |      | 
5 1 black_clouds 2                  |  |   |      |  |   |                  8 rain 9      |  5
                                    |  |   |      |  |   |                                | 
6                                   |  |   |      5 fire 6                                10 6
                                    |  |   |      |  |   |                                  
7                                   3 burn 4      5 fire 6                                   7


0 smoke    0
    |     
1   |      1
    |     
2   |   11 2
    |   | 
3   |   |  3
    |   | 
4   |   |  4
    |   | 
5   |   |  5
    |   | 
6 smoke 11 6
          
7          7

It is not obvious how to prevent these kinds of spurious alignments being formed. A possible answer is simply to build into the core system a method of forming alignments which gives each symbol type a column to itself.

Other experimentsS

* The framework pattern, (1 2 3 4 5 6 7 8 9 10 11), has been removed but this simply
leads to the best result being a spurious alignment like the one just shown.

* Numbers have been replaced by repeated instances of '*' but this simply leads to huge numbers
of wrong alignments and very long search times.

%72 5/11/99

RESULTS FROM SP61, v 5.0 (SEE sp_ideas6, %96)S MATCHES ARE RESTRICTED TO CODE SYMBOLS IN THE DRIVING PATTERN AND CONTENTS SYMBOLS IN THE TARGET PATTERN

With this grammarS

[
	[(1 1 1 1 1)]
	[
		(U a 1 #U)
		(U b U #U U #U #U)
	]
]

we get, in the early stages, thisS

NEW ALIGNMENT

%11 S %8 S %7 S #23 NSC = 37.57, OSC = 16.00, CR = 0.43, CD = 21.57,
Absolute P = 1.52587890625e-05

0         1        1       0
          |        |      
1         |    U a 1 #U    1
          |    |     |    
2     U a 1 #U |     |     2
      |     |  |     |    
3 U b U     #U U     #U #U 3

So far, so good. But then things start to go wrongS

NEW ALIGNMENT

%12 S %11 S %3 S #42 NSC = 37.57, OSC = 19.84, CR = 0.53, CD = 17.73,
Absolute P = 1.06635270814e-06

0             1        1            0
              |        |           
1             |    U a 1 #U         1
              |    |     |         
2         U a 1 #U |     |          2
          |     |  |     |         
3     U b U     #U U     #U   #U    3
      |                  |    |    
4 U b U                  #U U #U #U 4

The problem here seems to be that when rows 0 to 3 have been unified, the last but one symbol in the unified pattern must have been classified as CODE, not CONTENTS - otherwise the unification with row 4 could not happen.

There is a need to look at the class of each symbol in each newly-unified pattern to see that it is 'correct'.

The 'correct' classification of each symbol is possibly the class which it had in the target pattern before unification. The snag with with this idea is that, at later stages of processing, we have target patterns which are themselves alignments - and the same is true of driving patterns.

Perhaps a better rule isS when two symbols are being unified (which can only happen if one is CODE and the other is CONTENTS), the unified symbol is classified as CONTENTS. All other symbols keep the class they had in the pattern from which they came.

NEW RESULTS

The rules now applied areS

"The only matching of symbols which is allowed is between a CODE symbols and a CONTENTS symbol".

"It does not matter which of the driving pattern and the target pattern these two kinds of symbols appear in."

"When unifications are made, every hit between a driving symbol and a contents symbol becomes a CONTENTS symbol. Otherwise, the symbol in the unification has the status of the symbol (from the driving pattern or the target pattern) from which it was derived."

With these rules operating, the results look quite good (see notes below)S

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 1, WINDOW 5, CYCLE 2

NEW ALIGNMENT

%92 S %88 S %44 S #3863 NSC = 37.57, OSC = 16.00, CR = 0.43, CD = 21.57,
Absolute P = 1.52587890625e-05

0 1 1   1 1        1       0
          |        |      
1         |    U a 1 #U    1
          |    |     |    
2     U a 1 #U |     |     2
      |     |  |     |    
3 U b U     #U U     #U #U 3

U C, b C, U X, a C, 1 X, #U X, U X, a C, 1 X, #U X, #U C, 

NEW ALIGNMENT

%106 S %88 S %57 S #3895 NSC = 44.55, OSC = 24.00, CR = 0.54, CD = 20.55,
Absolute P = 5.96046447754e-08

0 1 1         1        1           1       0
              |        |           |      
1             |        |       U a 1 #U    1
              |        |       |     |    
2             |    U a 1 #U    |     |     2
              |    |     |     |     |    
3         U a 1 #U |     |     |     |     3
          |     |  |     |     |     |    
4     U b U     #U U     #U #U |     |     4
      |                     |  |     |    
5 U b U                     #U U     #U #U 5

U C, b C, U X, b C, U X, a C, 1 X, #U X, U X, a C, 1 X, #U X, #U X, U X, a C, 1 X, #U X, #U C, 

NEW ALIGNMENT

%110 S %88 S %60 S #3909 NSC = 51.53, OSC = 32.00, CR = 0.62, CD = 19.53,
Absolute P = 2.32830643654e-10

0 1               1        1           1           1       0
                  |        |           |           |      
1                 |        |           |       U a 1 #U    1
                  |        |           |       |     |    
2                 |        |       U a 1 #U    |     |     2
                  |        |       |     |     |     |    
3             U a 1 #U     |       |     |     |     |     3
              |     |      |       |     |     |     |    
4         U b U     #U U   | #U #U |     |     |     |     4
          |            |   | |  |  |     |     |     |    
5         |            U a 1 #U |  |     |     |     |     5
          |                     |  |     |     |     |    
6     U b U                     #U U     #U #U |     |     6
      |                                     |  |     |    
7 U b U                                     #U U     #U #U 7

U C, b C, U X, b C, U X, b C, U X, a C, 1 X, #U X, U X, a C, 1 X, #U X, #U X, U X, a C, 1 X, #U X, #U X, U X, a C, 1 X, #U X, #U C, 

There seem to be two anomaliesS

* Alignments containing longer sequences from New have lower scores than alignments with shorter sequences from New. This seems to be a problem with the scoring system.

* In alignment %110, above, a better grouping might 2/2 instead of 2/1/1.

The first problem seems to be due to the crudeness of the method of calculating
coding costs. This can be overcome by increasing the size of the cost factor so that coding costs become relatively small compared with the cost of symbols in New. With a cost factor of 100, the best alignment found isS

BEST ALIGNMENT FOUND (PATTERN 1, WINDOW 6, CYCLE 1)

%92, NSC = 292.55, OSC = 40.00, CR = 0.14, CD = 252.55

0                     1        1           1           1           1       0
                      |        |           |           |           |      
1                     |        |           |           |       U a 1 #U    1
                      |        |           |           |       |     |    
2                     |        |           |       U a 1 #U    |     |     2
                      |        |           |       |     |     |     |    
3                     |        |       U a 1 #U    |     |     |     |     3
                      |        |       |     |     |     |     |     |    
4                     |    U a 1 #U    |     |     |     |     |     |     4
                      |    |     |     |     |     |     |     |     |    
5                 U a 1 #U |     |     |     |     |     |     |     |     5
                  |     |  |     |     |     |     |     |     |     |    
6             U b U     #U U     #U #U |     |     |     |     |     |     6
              |                     |  |     |     |     |     |     |    
7         U b U                     #U U     #U #U |     |     |     |     7
          |                                     |  |     |     |     |    
8     U b U                                     #U U     #U #U |     |     8
      |                                                     |  |     |    
9 U b U                                                     #U U     #U #U 9

As before, there is a question about whether this grouping is the 'best' one. Or alternatively, what is needed to obtain the grouping corresponding to the encoding of unary numbers as binary numbers.

The above result seems to be due the use of a window of 1. If the window is opened up to 100, the best result obtained isS

%252 S %143 S %10 S #7620 NSC = 292.55, OSC = 40.00, CR = 0.14, CD = 252.55,
Absolute P = 9.09494701773e-13

0                     1        1           1           1           1       0
                      |        |           |           |           |      
1                 U a 1 #U     |           |           |           |       1
                  |     |      |           |           |           |      
2             U b U     #U U   | #U #U     |           |           |       2
              |            |   | |  |      |           |           |      
3             |            U a 1 #U |      |           |           |       3
              |                     |      |           |           |      
4             |                     |      |       U a 1 #U        |       4
              |                     |      |       |     |         |      
5     U b U   |                     |      |    #U U     #U #U     |       5
      |   |   |                     |      |    |           |      |      
6     |   |   |                     |  U a 1 #U |           |      |       6
      |   |   |                     |  |     |  |           |      |      
7     |   U b U                     #U U     #U #U          |      |       7
      |                                                     |      |      
8     |                                                     |  U a 1 #U    8
      |                                                     |  |     |    
9 U b U                                                     #U U     #U #U 9

This has exactly the same CD as before!

QuestionS what is needed to obtain binary encoding?

This seems to be what is needed (manually constructed)S

                1        1               1        1              1
                |        |               |        |              |
            U a 1 #U     |               |        |              |
            |     |      |               |        |              |
        U b U     #U U   | #U #U         |        |              |
        |            |   | |  |          |        |              |
        |            |   | |  |          |        |              |
        |            U a 1 #U |          |        |              |
        |                     |          |        |              |
    U b U                     #U U       |        |    #U #U     |
    |                            |       |        |    |  |      |
U b U                            |       |        |    |  #U U   | #U #U
                                 |       |        |    |     |   | |
                                 |       |    U a 1 #U |     |   | |
                                 |       |    |     |  |     |   | |
                                 |       |    |     |  |     |   | |
                                 U b U   | #U U     #U #U    |   | |
                                     |   | |                 |   | |
                                     U a 1 #U                |   | |
                                                             |   | |
                                                             U a 1 #U

This is encoded with U, #U and 4 x b.

The one immediately above is encoded with exactly the same symbols! The same is true of the one above that!

It is not clear at present how to distinguish between alignments representing different groupings and in particular, how to ensure that the 'correct' grouping is preferred. Is it really the correct grouping?

%73 9/11/99

PARSING OF NESTED STRUCTURES WITH SP61 v 5.0

The new use of the distinction between CONTENTS and CODE to determine when symbols should be matched may be applied to the problematic examples of nested bracketing considered before.

Using this grammar (../ex1/nest2)S

[
	[(< < not < af implies af > > and af >)]
	[
		(F 1 af #F)
		(F 2 < F #F R #R F #F > #F)
		(F 3 < not F #F > #F)
		(R 1 implies #R)
		(R 2 and #R)
		(R 3 or #R)
		(R 4 equiv #R)
	]
]

the program produces this parsingS

BEST ALIGNMENT FOUND (PATTERN 1, WINDOW 13, CYCLE 1)

%1652, NSC = 3108.79, OSC = 43.55, CR = 0.01, CD = 3065.23

0     <     < not     <     af        implies        af    >    >        and        af    >    0
      |     |  |      |     |            |           |     |    |         |         |     |   
1     | F 3 < not F   |     |            |           |     | #F > #F      |         |     |    1
      | |         |   |     |            |           |     | |    |       |         |     |   
2 F 2 < F         |   |     |            |           |     | |    #F R    |  #R F   |  #F > #F 2
                  |   |     |            |           |     | |       |    |  |  |   |  |      
3                 F 2 < F   |  #F R      |    #R F   |  #F > #F      |    |  |  |   |  |       3
                        |   |  |  |      |    |  |   |  |            |    |  |  |   |  |      
4                       F 1 af #F |      |    |  |   |  |            |    |  |  |   |  |       4
                                  |      |    |  |   |  |            |    |  |  |   |  |      
5                                 R 1 implies #R |   |  |            |    |  |  |   |  |       5
                                                 |   |  |            |    |  |  |   |  |      
6                                                F 1 af #F           |    |  |  |   |  |       6
                                                                     |    |  |  |   |  |      
7                                                                    |    |  |  F 1 af #F      7
                                                                     |    |  |                
8                                                                    R 2 and #R                8

or

0     (     ( ~     (     p        =>        p    )    )        ^        p    )    0
      |     | |     |     |        |         |    |    |        |        |    |   
1     | F 3 ( ~ F   |     |        |         |    | #F ) #F     |        |    |    1
      | |       |   |     |        |         |    | |    |      |        |    |   
2 F 2 ( F       |   |     |        |         |    | |    #F R   | #R F   | #F ) #F 2
                |   |     |        |         |    | |       |   | |  |   | |      
3               F 2 ( F   | #F R   |  #R F   | #F ) #F      |   | |  |   | |       3
                      |   | |  |   |  |  |   | |            |   | |  |   | |      
4                     F 1 p #F |   |  |  |   | |            |   | |  |   | |       4
                               |   |  |  |   | |            |   | |  |   | |      
5                              R 1 => #R |   | |            |   | |  |   | |       5
                                         |   | |            |   | |  |   | |      
6                                        F 1 p #F           |   | |  |   | |       6
                                                            |   | |  |   | |      
7                                                           |   | |  F 1 p #F      7
                                                            |   | |                
8                                                           R 2 ^ #R               8

This is obtained with a window size of 1 symbol and allowing only 1 unsupported cycles at any time.

The processing is still not particularly fast but it is a lot more straightforwared than before and there is much less formation of 'wrong' alignments due to the many alternatives that could be found without the CONTENTS/CODE restriction.

%74 1/12/99

SP61, v 5.1 is developed so that CODE symbols in the input can be marked with a prefix of '!' before the name, while CONTENTS symbols have no prefix (see sp_ideas6, %101).

The program will be developed so that it will check for the presence of '!' as a prefix to the name of any symbol. If the prefix is found, then all subsequent processing takes account of it. If it is not found, the all subsequent processing is done as at present.

The method of scoring alignments is changed (when the '!' prefix is found) so that the OSC for any alignment is simply the sum of the min cost of all unmatched code symbols in the alignment.

With no change (yet?) to the scoring system, the program gives the 
following resultsS

Grammar

[
	[(!C !0 !#C !1 !0 !S !1 !1 !S !0 !1)]
	[
		(C 1 #C 1 1 S !1 !C !1 !#C)
		(C 1 #C 0 1 S !0 !C !1 !#C)
		(C 1 #C 1 0 S !0 !C !1 !#C)
		(C 0 #C 1 1 S !0 !C !1 !#C)
		(C 1 #C 0 0 S !1 !C !0 !#C)
		(C 0 #C 0 1 S !1 !C !0 !#C)
		(C 0 #C 1 0 S !1 !C !0 !#C)
		(C 0 #C 0 0 S !0 !C !0 !#C)
	]
]

Best alignment foundS

NEW ALIGNMENT

%5948 S %10 S %5426 S #409971 NSC = 6305.15, OSC = 41.28, CR = 0.01, CD = 6263.87,
Absolute P = 3.73840688885e-13

0 C 0 #C X1 1 #X1 X2 0 #X2               X1 1 #X1 X2 1 #X2               X1 0 #X1 X2 1 #X2        0
  | | |  |  |  |  |  |  |                |  |  |  |  |  |                |  |  |  |  |  |        
1 C 0 #C X1 1 #X1 X2 0 #X2 S 1 #S C 0 #C |  |  |  |  |  |                |  |  |  |  |  |         1
                                  | | |  |  |  |  |  |  |                |  |  |  |  |  |        
2                                 C 0 #C X1 1 #X1 X2 1 #X2 S 0 #S C 1 #C |  |  |  |  |  |         2
                                                                  | | |  |  |  |  |  |  |        
3                                                                 C 1 #C X1 0 #X1 X2 1 #X2 S 0 #S 3


0        0
        
1        1
        
2        2
        
3 C 1 #C 3

This is 'correct' and yields the correct sumS reading from right to left the binary sum
is 1 0 0 1 which is 9 in decimal which is the correct result.

It looks as if the grammar and input can be simplified to something like thisS

[
	[(!C !0 !#C !1 !0 !: !1 !1 !: !0 !1)]
	[
		(C 1 #C 1 1 : !1 !C !1 !#C)
		(C 1 #C 0 1 : !0 !C !1 !#C)
		(C 1 #C 1 0 : !0 !C !1 !#C)
		(C 0 #C 1 1 : !0 !C !1 !#C)
		(C 1 #C 0 0 : !1 !C !0 !#C)
		(C 0 #C 0 1 : !1 !C !0 !#C)
		(C 0 #C 1 0 : !1 !C !0 !#C)
		(C 0 #C 0 0 : !0 !C !0 !#C)
	]
]

With this alignment, the best alignment isS

BEST ALIGNMENT FOUND (PATTERN 1, WINDOW 12, CYCLE 1)

%1924, NSC = 2191.32, OSC = 12.65, CR = 0.01, CD = 2178.66

0 C 0 #C 1 0 :          1 1 :          0 1            0
  | | |  | | |          | | |          | |           
1 C 0 #C 1 0 : 1 C 0 #C | | |          | |            1
                 | | |  | | |          | |           
2                C 0 #C 1 1 : 0 C 1 #C | |            2
                                | | |  | |           
3                               C 1 #C 0 1 : 0 C 1 #C 3

This is fine except for the fact that it relies on the CODE/CONTENTS
constraint to avoid matching New to values of the SUM.

A possible improvement is New and Old like this:

[
	[(!C !0 !#C !A !1 !0 !S !A !1 !1 !S !A !0 !1 !S)]
	[
		(C 1 #C A 1 1 S !1 !C !1 !#C)
		(C 1 #C A 0 1 S !0 !C !1 !#C)
		(C 1 #C A 1 0 S !0 !C !1 !#C)
		(C 0 #C A 1 1 S !0 !C !1 !#C)
		(C 1 #C A 0 0 S !1 !C !0 !#C)
		(C 0 #C A 0 1 S !1 !C !0 !#C)
		(C 0 #C A 1 0 S !1 !C !0 !#C)
		(C 0 #C A 0 0 S !0 !C !0 !#C)
	]
]

Here is the best alignment found:

BEST ALIGNMENT FOUND (PATTERN 1, WINDOW 15, CYCLE 1)

%3736, NSC = 2793.16, OSC = 13.64, CR = 0.00, CD = 2779.52

0 C 0 #C A 1 0 S          A 1 1 S          A 0 1 S          0
  | | |  | | | |          | | | |          | | | |         
1 C 0 #C A 1 0 S 1 C 0 #C | | | |          | | | |          1
                   | | |  | | | |          | | | |         
2                  C 0 #C A 1 1 S 0 C 1 #C | | | |          2
                                    | | |  | | | |         
3                                   C 1 #C A 0 1 S 0 C 1 #C 3




%75 9/3/00

SP61, v 5.1, computes the 'coding cost' of each pattern by simply adding
up the minimum cost of the CODE symbols in the pattern. This is fine if
the only CODE symbols are one or two at the beginning to identify the pattern
and one at the end to act as a termination symbol. But with patterns like
this:

	!sw1 Australian sw !cl black !#cl #sw #sw1!

or this:

	!df1 sw !cl white !#cl #sw #df1

(where CODE symbols are marked with '!'), it is not so obvious that adding
up the minimum costs of all the CODE symbols is the correct thing to do.

However, in 'correct' alignments like this:

0     Australian    swan id #id                                                       0
          |          |   |   |                                                       
1         |      sw swan id #id long-neck colour cl       #cl ... bird #brd #sw       1
          |      |                               |         |                 |       
2 sw1 Australian sw                              cl black #cl               #sw #sw1! 2

the CODE symbols in the middle are 'nullified' by being matched to
identical symbols so perhaps it does not matter that the initial OSC is, in a sense, too
high.

%76 22/3/00

TRIAL WITH THE CROSS-SERIAL GRAMMAR WITH EACH WORD AS A SINGLE SYMBOL

Even with the cost factor set as high as 500, we are getting results like this:

NEW ALIGNMENT

%1390 : %628 : %308 : #30364 NSC = 13406.03, OSC = 47.57, CR = 0.00, CD = 13358.47,
Absolute P = 4.79490859229e-15

 0                                   we            them            Hans            it            0
                                     |              |               |              |           
 1                              NP 3 we #NP         |               |              |             1
                                |        |          |               |              |           
 2                            S NP      #NP S NP    |   #NP         |              |          :  2
                              | |        |  | |     |    |          |              |          |
 3                            | |        |  | NP 2 them #NP         |              |          |  3
                              | |        |  | |          |          |              |          |
 4                            | |        |  | |          |    NP 1 Hans #NP        |          |  4
                              | |        |  | |          |    |          |         |          |
 5                            | |        |  S NP        #NP S NP        #NP        |        : :  5
                              | |        |                  | |          |         |        |  
 6                            | |        |                  | |          |    NP 4 it #NP   |    6
                              | |        |                  | |          |    |        |    |  
 7                            | |        |                  S NP        #NP S NP      #NP : :    7
                              | |        |                                                     
 8                            | |        |                                                       8
                              | |        |                                                     
 9 S NP #NP S NP #NP          | |        |                                                       9
            | |   |           | |        |                                                     
10          | |   |           | |        |                                                      10
            | |   |           | |        |                                                     
11          S NP #NP S NP #NP | |        |                                                      11
                     | |   |  | |        |                                                     
12                   | |   |  | |        |                                                      12
                     | |   |  | |        |                                                     
13                   S NP #NP S NP      #NP                                                     13

 0                let           helped           paint                                0
                   |              |                |                                
 1                 |              |                |                                  1
                   |              |                |                                
 2 :               |              |                |      #S V #V #S                  2
   |               |              |                |      |       |                 
 3 |               |              |                |      |       |                   3
   |               |              |                |      |       |                 
 4 |               |              |                |      |       |                   4
   |               |              |                |      |       |                 
 5 |               |              |                |      |       #S V #V #S          5
   |               |              |                |      |               |         
 6 |               |              |                |      |               |           6
   |               |              |                |      |               |         
 7 |               |              |                |      |               #S V #V #S  7
   |               |              |                |      |                         
 8 |          V 3 let #V          |                |      |                           8
   |          |       |           |                |      |                         
 9 |   : : #S V       #V #S       |                |      |                           9
   |   |                 |        |                |      |                         
10 |   |                 |  V 0 helped #V          |      |                          10
   |   |                 |  |          |           |      |                         
11 | : :                 #S V          #V #S       |      |                          11
   | |                                    |        |      |                         
12 | |                                    |  V 4 paint #V |                          12
   | |                                    |  |         |  |                         
13 : :                                    #S V         #V #S                         13

In a sense, this is correct because the subject, object and verb of each sentence are correctly
grouped. But it is very inelegant because of the unmatched slots for NP and V at the
beginning and end of the alignment.

CORRECTION: The subject, object and verb of each sentence are NOT correctly grouped -
the verb of each sentence is not linked to its subject and object.

It is interesting that this alignment:

NEW ALIGNMENT

%642 : %111 : %179 : #6581 NSC = 8607.15, OSC = 30.34, CR = 0.00, CD = 8576.82,
Absolute P = 7.37045725423e-10

0        we            them            Hans            it     let helped       paint             0
         |              |               |              |                                        
1   NP 3 we #NP         |               |              |                                         1
    |        |          |               |              |                                        
2 S NP      #NP S NP    |   #NP         |              |                     : : #S V #V #S      2
                | |     |    |          |              |                     |           |      
3               | NP 2 them #NP         |              |                     |           |       3
                | |          |          |              |                     |           |      
4               S NP        #NP S NP    |   #NP        |                   : :           #S V #V 4
                                | |     |    |         |                   |                    
5                               | NP 1 Hans #NP        |                   |                     5
                                | |          |         |                   |                    
6                               S NP        #NP S NP   |  #NP            : :                     6
                                                | |    |   |             |                      
7                                               | NP 4 it #NP            |                       7
                                                | |        |             |                      
8                                               S NP      #NP S NP #NP : :                       8

0                    0
                    
1                    1
                    
2                    2
                    
3                    3
                    
4 #S                 4
  |                 
5 |                  5
  |                 
6 #S V #V #S         6
          |         
7         |          7
          |         
8         #S V #V #S 8

has exactly the same score as this one:

NEW ALIGNMENT

%628 : %149 : %160 : #5230 NSC = 8607.15, OSC = 30.34, CR = 0.00, CD = 8576.82,
Absolute P = 7.37045725423e-10

0        we            them            Hans            it           let                  0
         |              |               |              |                                
1   NP 3 we #NP         |               |              |                                 1
    |        |          |               |              |                                
2 S NP      #NP S NP    |   #NP         |              |          : : #S V #V #S         2
                | |     |    |          |              |          |           |         
3               | NP 2 them #NP         |              |          |           |          3
                | |          |          |              |          |           |         
4               | |          |    NP 1 Hans #NP        |          |           |          4
                | |          |    |          |         |          |           |         
5               S NP        #NP S NP        #NP        |        : :           #S V #V #S 5
                                | |          |         |        |                     | 
6                               | |          |    NP 4 it #NP   |                     |  6
                                | |          |    |        |    |                     | 
7                               S NP        #NP S NP      #NP : :                     #S 7

0 helped paint 0
              
1              1
              
2              2
              
3              3
              
4              4
              
5              5
              
6              6
              
7 V #V #S      7

even though the former appears to be more complex than the latter.

THERE SHOULD BE SOME KIND OF PENALTY FOR USING 4 INSTANCES OF THE 'S' PATTERN
RATHER THAN JUST 3 INSTANCES.

This would happen if, for example, the sentence pattern had a 'discrimination'
code symbol after the 'S' symbol. This is not necessary in the example
grammar because there is only one sentence pattern. But in a more realistic
grammar, it would be necessary to distinguish different kinds of sentences.

Here is the best alignment when there are two sentence patterns, distinguished
by the 'discrimination' symbols '0' and '1':

NEW ALIGNMENT

%1629 : %745 : %315 : #136314 NSC = 117723.00, OSC = 46.49, CR = 0.00, CD = 117676.51,
Absolute P = 1.01029722395e-14

 0          we              them                         Hans          it                         0
            |                |                            |            |                        
 1          |                |                            |            |                          1
            |                |                            |            |                        
 2          |      S 0 NP    |   #NP S   NP #NP           |            |        : :           #S  2
            |      |   |     |    |  |   |   |            |            |        | |           | 
 3          |      |   |     |    |  |   |   |            |            |        | |           |   3
            |      |   |     |    |  |   |   |            |            |        | |           | 
 4          |      |   |     |    |  S 0 NP #NP S         |       NP   |  #NP : : |           |   4
            |      |   |     |    |             |         |       |    |   |      |           | 
 5          |      |   |     |    |             |   NP 1 Hans #NP |    |   |      |           |   5
            |      |   |     |    |             |   |          |  |    |   |      |           | 
 6          |      |   |     |    |             S 1 NP        #NP NP   |  #NP     |           |   6
            |      |   |     |    |                               |    |   |      |           | 
 7          |      |   |     |    |                               NP 4 it #NP     |           |   7
            |      |   |     |    |                                               |           | 
 8     NP 3 we #NP |   |     |    |                                               |           |   8
       |        |  |   |     |    |                                               |           | 
 9 S 0 NP      #NP S   NP    |   #NP                                              : : #S V #V #S  9
                       |     |    |                                                             
10                     NP 2 them #NP                                                             10

 0     let           helped       paint  0
        |              |               
 1 V 3 let #V          |                 1
   |       |           |               
 2 V       #V #S       |                 2
   |          |        |               
 3 |          |  V 0 helped #V           3
   |          |  |          |          
 4 |          #S V          #V #S        4
   |                        |  |       
 5 |                        |  |         5
   |                        |  |       
 6 V                        #V #S        6
                                       
 7                                       7
                                       
 8                                       8
                                       
 9                                       9
                                       
10                                      10

This is not satisfactory because there is a gap in the sequence of nouns and
nouns have not been matched to verbs in a 'correct' manner.

Another thing to try may be allowing the system to process the input sentences
window by window. This is closer to what we do naturally and may help the
system get the 'correct' alignment because the system is designed to minimise
gaps - which means the gap between the object in a sentence and its corresponding
verb should be minimised.

This has been tried with no improvement in results.

Also, this grammar has been tried:

		(S N2 #N2 S : : #S V #V #S)*1000
		(N1 0 him #N1)*500
		(N1 1 Hans #N1)*200
		(N1 2 them #N1)*300
		(N1 3 we #N1)*150
		(N1 4 it #N1)*250
		(N2 N1 #N1 N2 N1 #N1 #N2 #N2)*800
		(V 0 helped #V)*200
		(V 3 let #V)*100
		(V 1 encourage #V)*300
		(V 2 run #V)*100
		(V 4 paint #V)*125
		(V 5 walk #V)*175

The idea here is that the two nouns in each sentence could be linked independently of
the verb and the recursive linking of noun pairs can be achieved independently
of verbs. However, this does not assist in getting each verb to pair with the
right pair of nouns, as can be seen from this example:

 0                                                  we             them             Hans         0
                                                    |               |                |         
 1                                             N1 3 we #N1          |                |           1
                                               |        |           |                |         
 2             N2 N1 #N1                    N2 N1      #N1          |                |           2
               |  |   |                     |  |        |           |                |         
 3             |  |   |                     |  |        |     N1 2 them #N1          |           3
               |  |   |                     |  |        |     |          |           |         
 4             |  |   |                     N2 N1      #N1 N2 N1        #N1          |           4
               |  |   |                     |              |  |          |           |         
 5             |  |   |                     |              |  |          |     N1 1 Hans #N1     5
               |  |   |                     |              |  |          |     |          |    
 6             |  |   |                     |              N2 N1        #N1 N2 N1        #N1     6
               |  |   |                     |                               |  |          |    
 7             |  |   |                     |                               |  |          |      7
               |  |   |                     |                               |  |          |    
 8             |  |   |                     |                               N2 N1        #N1 N2  8
               |  |   |                     |                                                  
 9             |  |   |                     |                                                    9
               |  |   |                     |                                                  
10             |  |   |                   S N2                                                  10
               |  |   |                   |                                                    
11             |  |   |                   |                                                     11
               |  |   |                   |                                                    
12             |  |   |          S N2 #N2 S                                                     12
               |  |   |          |                                                             
13             |  |   |          |                                                              13
               |  |   |          |                                                             
14 S N2        |  |   |      #N2 S                                                              14
     |         |  |   |       |                                                                
15   N2 N1 #N1 N2 N1 #N1 #N2 #N2                                                                15

 0      it                                          let           helped           paint        0
        |                                            |              |                |        
 1      |                                            |              |                |          1
        |                                            |              |                |        
 2      |                  #N2 #N2                   |              |                |          2
        |                   |   |                    |              |                |        
 3      |                   |   |                    |              |                |          3
        |                   |   |                    |              |                |        
 4      |              #N2 #N2  |                    |              |                |          4
        |               |       |                    |              |                |        
 5      |               |       |                    |              |                |          5
        |               |       |                    |              |                |        
 6      |          #N2 #N2      |                    |              |                |          6
        |           |           |                    |              |                |        
 7 N1 4 it #N1      |           |                    |              |                |          7
   |        |       |           |                    |              |                |        
 8 N1      #N1 #N2 #N2          |                    |              |                |          8
                                |                    |              |                |        
 9                              |                    |              |          V 4 paint #V     9
                                |                    |              |          |         |    
10                             #N2 S : :             |              |       #S V         #V #S 10
                                       |             |              |       |                 
11                                     |             |        V 0 helped #V |                  11
                                       |             |        |          |  |                 
12                                     : :           |     #S V          #V #S                 12
                                         |           |     |                                  
13                                       |      V 3 let #V |                                   13
                                         |      |       |  |                                  
14                                       : : #S V       #V #S                                  14
                                                                                              
15                                                                                             15

In general, it seems that more thinking is needed about how to handle cross-serial dependencies.

%77 27/3/01

The write_alignment() function for the class sequence now has two options: horizontal (the current style) and vertical. The latter is better for some kinds of alignments (eg class hierarchies) because it allows alignments to fit more easily on a page without the need to abbreviate the names of symbols. 

%78 10/4/01

FURTHER WORK ON CROSS-SERIAL DEPENDENCIES

Here is an alternative format for a grammar for cross-serial dependencies:

[
	[(we them hans it let helped paint)]
	[
		(S NO NP #NP S NO #NO #NO VO V #V VO #VO #VO #S #S)*1000
		(NP 0 him #NP)*350
		(NP 1 hans #NP)*400
		(NP 2 them #NP)*250
		(NP 3 we #NP)*100
		(NP 4 it #NP)*300
		(V 0 helped #V)*150
		(V 1 encourage #V)*50
		(V 2 run #V)*300
		(V 3 let #V)*200
		(V 4 paint #V)*225
		(V 5 walk #V)*75
	]
]

The idea here is that the recursion in the subject/object (noun) part of the sentence pattern is lock-stepped with the recursion of the verb part. This should, and apparently does, ensure that the two parts are connected at each level in the recursion.

Here is the best alignment found by SP61, processing one symbol from New at a time and constrained so that it does not perform more than 1 'unsupported' cycle. Without these constraints, the program 'wanders off' into alignments where there are many unfilled 'N' slots and 'V' slots.

Here is the best alignment:

 0           we               them               hans               it        0
             |                 |                  |                 |       
 1           |                 |                  |                 |         1
             |                 |                  |                 |       
 2      NP 3 we #NP            |                  |                 |         2
        |        |             |                  |                 |       
 3 S NO NP      #NP S NO       |                  |                 |         3                       
                    | |        |                  |                 |       
 4                  | |  NP 2 them #NP            |                 |         4
                    | |  |          |             |                 |       
 5                  S NO NP        #NP S NO       |                 |         5
                                       | |        |                 |       
 6                                     | |  NP 1 hans #NP           |         6
                                       | |  |          |            |       
 7                                     S NO NP        #NP S NO      |         7
                                                          | |       |       
 8                                                        | |  NP 4 it #NP    8
                                                          | |  |        |   
 9                                                        S NO NP      #NP S  9
                                                                           
10                                                                           10
                                                                            
11                                                                           11

 0                               let           helped           paint        0
                                  |              |                |        
 1                           V 3 let #V          |                |          1
                             |       |           |                |        
 2                           |       |           |                |          2
                             |       |           |                |        
 3                #NO #NO VO V       #V VO       |                |          3
                   |                    |        |                |        
 4                 |                    |        |                |          4
                   |                    |        |                |        
 5            #NO #NO                   VO V     |    #V VO       |          5
               |                           |     |    |  |        |        
 6             |                           |     |    |  |        |          6
               |                           |     |    |  |        |        
 7        #NO #NO                          |     |    |  VO V     |   #V VO  7
           |                               |     |    |     |     |   |  | 
 8         |                               |     |    |     |     |   |  |   8
           |                               |     |    |     |     |   |  | 
 9 NO #NO #NO                              |     |    |     |     |   |  VO  9
                                           |     |    |     |     |   |    
10                                         V 0 helped #V    |     |   |     10
                                                            |     |   |    
11                                                          V 4 paint #V    11

 0                                             0
                                             
 1                                             1
                                             
 2                                             2
                                             
 3                     #VO #VO #S #S           3
                        |         |          
 4                      |         |            4
                        |         |          
 5                 #VO #VO        #S #S        5
                    |                |       
 6                  |                |         6
                    |                |       
 7             #VO #VO               #S #S     7
                |                       |    
 8              |                       |      8
                |                       |    
 9 V #V VO #VO #VO                      #S #S  9
                                             
10                                            10
                                             
11                                            11

Here, 'we' is linked to 'let' in row 3, 'them' is linked to 'helped' in row 5, 'hans' is linked to 'paint' in row 7, and 'it' is linked to empty verb slot in row 9.

Here is the alignment with abbreviated symbols (to reduce the length of the alignment):

 0         w            t            h            i                          0
           |            |            |            |                        
 1         |            |            |            |                          1
           |            |            |            |                        
 2     N 3 w #N         |            |            |                          2
       |     |          |            |            |                        
 3 S O N     #N S O     |            |            |                 #O #O X  3
                | |     |            |            |                 |      
 4              | | N 2 t #N         |            |                 |        4
                | | |     |          |            |                 |      
 5              S O N     #N S O     |            |              #O #O       5
                             | |     |            |              |         
 6                           | | N 1 h #N         |              |           6
                             | | |     |          |              |         
 7                           S O N     #N S O     |           #O #O          7
                                          | |     |           |            
 8                                        | | N 4 i #N        |              8
                                          | | |     |         |            
 9                                        S O N     #N S O #O #O             9
                                                                           
10                                                                          10
                                                                           
11                                                                          11

 0     l          e          p                                            0
       |          |          |                                          
 1 V 3 l #V       |          |                                            1
   |     |        |          |                                          
 2 |     |        |          |                                            2
   |     |        |          |                                          
 3 V     #V X     |          |                      #X #X #S #S           3
            |     |          |                      |        |          
 4          |     |          |                      |        |            4
            |     |          |                      |        |          
 5          X V   | #V X     |                   #X #X       #S #S        5
              |   | |  |     |                   |              |       
 6            |   | |  |     |                   |              |         6
              |   | |  |     |                   |              |       
 7            |   | |  X V   | #V X           #X #X             #S #S     7
              |   | |    |   | |  |           |                    |    
 8            |   | |    |   | |  |           |                    |      8
              |   | |    |   | |  |           |                    |    
 9            |   | |    |   | |  X V #V X #X #X                   #S #S  9
              |   | |    |   | |                                        
10            V 0 e #V   |   | |                                         10
                         |   | |                                        
11                       V 4 p #V                                        11

%79 10/4/01

FURTHER THOUGHTS ON CROSS-SERIAL DEPENDENCIES

The alignments shown above are slightly untidy because there is a trailing empty 'V #V' slot linked to 'it'.

In an effort to tidy this up, the following grammar has been tried:

[
	[(we them hans it let helped paint)]
	[
		(S NO NP #NP S NO #NO #NO VO V #V VO #VO #VO #S #S)*500
		(S NP #NP NP #NP V #V #S)*1000
		(NP 0 him #NP)*350
		(NP 1 hans #NP)*400
		(NP 2 them #NP)*250
		(NP 3 we #NP)*100
		(NP 4 it #NP)*300
		(V 0 helped #V)*150
		(V 1 encourage #V)*50
		(V 2 run #V)*300
		(V 3 let #V)*200
		(V 4 paint #V)*225
		(V 5 walk #V)*75
	]
]

The idea here is that the sentence pattern would come in recursive and non-recursive forms.

The trouble with this scheme is that there are too many alternative ways in which the sentence patterns can be lined up including ones in which the non-recursive pattern is applied in the recursive parts of the sentence.

A possible answer is to distinguish verbs that are valid in a 'recursive' environment from those that are not. It appears that 'let' and 'helped' are in the first category, while 'paint' is in the second.

Another apparent snag with the above grammar is that the non-recursive sentence pattern cannot fit into the recursive structure. It needs to be designed so that it can, if effect, function as the 'terminating condition' for the recursion.

Here is a new attempt (cross_serial10.txt):

[
	[(we them hans it let helped paint)]
	[
		(S N #N S N #N V R #V #S V #V #S)*500
		(S N #N N #N V NR #V #S)*1000
		(N 0 him #N)*350
		(N 1 hans #N)*400
		(N 2 them #N)*250
		(N 3 we #N)*100
		(N 4 it #N)*300
		(V NR 0 run #V)*300
		(V NR 1 paint #V)*225
		(V NR 2 walk #V)*75
		(V R 0 let #V)*200
		(V R 1 helped #V)*150
		(V R 2 encourage #V)*50
	]
]

The best alignment in this case is:

 0       we        them          hans          it          let              0
         |          |             |            |            |             
 1       |          |             |        N 4 it #N        |               1
         |          |             |        |      |         |             
 2       |          |        N 1 hans #N   |      |         |               2
         |          |        |        |    |      |         |             
 3       |     N 2 them #N   |        |    |      |         |               3
         |     |        |    |        |    |      |         |             
 4   N 3 we #N |        |    |        |    |      |         |               4
     |      |  |        |    |        |    |      |         |             
 5 S N      #N N        #N   |        |    |      |         |               5
   | |                  |    |        |    |      |         |             
 6 S N                  #N S N        #N   |      |         |        V R    6
                           | |        |    |      |         |        | |  
 7                         S N        #N S N      #N V R    |  #V #S V |    7
                                                     | |    |  |     | |  
 8                                                   V R 0 let #V    | |    8
                                                                     | |  
 9                                                                   V R 1  9
                                                                          
10                                                                         10

 0 helped              paint        0
     |                   |        
 1   |                   |          1
     |                   |        
 2   |                   |          2
     |                   |        
 3   |                   |          3
     |                   |        
 4   |                   |          4
     |                   |        
 5   |          V NR     |   #V #S  5
     |          | |      |   |  | 
 6   |    #V #S V |      |   #V #S  6
     |    |  |  | |      |   |    
 7   |    #V #S | |      |   |      7
     |    |     | |      |   |    
 8   |    |     | |      |   |      8
     |    |     | |      |   |    
 9 helped #V    | |      |   |      9
                | |      |   |    
10              V NR 1 paint #V    10

This is considerably shorter than previous alignments and is looking as if it might lead somewhere but there are problems. The main one is that the recursion is not applied at the beginning of the sentence (where it should be) and is applied at the end of the sentence (where it should not be!).

%80 30/4/01

GENDER, NUMBER AND PERSON IN FRENCH

Here is a small grammar for a fragment of French that includes patterns for gender, number and person:

[
	[(e l l e s s o n t p e t i t e s)]
	[
		(S 1 2 3 4 N #N VP #VP #S)
		(VP V #V A #A #VP)
		(N SNG N1 #N1 #N)
		(N PL N1 #N1 s #N)
		(N1 F P3 e l l e #N1)
		(N1 M P3 i l #N1)
		(V SNG P3 e s t #V)
		(V PL P3 s o n t #V)
		(A SNG M A1 #A1 #A)
		(A SNG F A1 #A1 e #A)
		(A PL M A1 #A1 s #A)
		(A PL F A1 #A1 e s #A)
		(A1 p e t i t #A1)
		(A1 g r a n d #A1)
		(1 F 2 N F V A F)
		(1 G 2 N M V A M)
		(2 SNG 3 N SNG V SNG A SNG)
		(2 PL 3 N PL V PL A PL)
		(3 P1 4 N P1 V P1)
		(3 P2 4 N P2 V P2)
		(3 P3 4 N P3 V P3)
	]
]

And here is one of the best alignments found:

ALIGNMENT:

ID456, NSC = 3558.99, OSC = 21.20, CR = 0.01, CD = 3537.79,
Absolute P = 4.14352422066e-007, Relative P = 0.455385752915

 0                                e l l e     s               s o n t       0
                                  | | | |     |               | | | |     
 1                                | | | |     |               | | | |       1
                                  | | | |     |               | | | |     
 2                                | | | |     |               | | | |    A  2
                                  | | | |     |               | | | |    |
 3                                | | | |     |       V PL P3 s o n t #V |  3
                                  | | | |     |       | |  |          |  |
 4                                | | | |     |    VP V |  |          #V A  4
                                  | | | |     |    |  | |  |             |
 5                        N1 F P3 e l l e #N1 |    |  | |  |             |  5
                          |  | |           |  |    |  | |  |             |
 6                   N PL N1 | |          #N1 s #N |  | |  |             |  6
                     | |     | |                |  |  | |  |             |
 7 S 1   2    3    4 N |     | |                #N VP | |  |             |  7
     |   |    |    | | |     | |                      | |  |             |
 8   |   |    3 P3 4 N |     | P3                     V |  P3            |  8
     |   |    |      | |     |                        | |                |
 9   1 F 2    |      N |     F                        V |                A  9
         |    |      | |                              | |                |
10       2 PL 3      N PL                             V PL               A 10

 0         p e t i t     e s            0
           | | | | |     | |          
 1      A1 p e t i t #A1 | |            1
        |             |  | |          
 2 PL F A1           #A1 e s #A         2
   |  |                      |        
 3 |  |                      |          3
   |  |                      |        
 4 |  |                      #A #VP     4
   |  |                          |    
 5 |  |                          |      5
   |  |                          |    
 6 |  |                          |      6
   |  |                          |    
 7 |  |                         #VP #S  7
   |  |                               
 8 |  |                                 8
   |  |                               
 9 |  F                                 9
   |                                  
10 PL                                  10

It happens in this case that the program also forms an alignment that is the same as the one shown here - and with precisely the same score - but without the pattern for person. The reason this is possible in this case seems to be because the grammar does not actually make use of the alternatives that are available for first, second and third person. In short, there is no gain in terms of compression from using the pattern for person. It seems likely that if the grammar were expanded as described then there would be an advantage from using the person pattern.

This is to be tried.

%81 30/4/01

RESULTS FROM english2.txt AND english3.txt

Another example:

 0                  w i n d     s           o f        c h a n g e         0
                    | | | |     |           | |        | | | | | |       
 1             N1 0 w i n d #N1 |           | |        | | | | | |         1
               |             |  |           | |        | | | | | |       
 2        N PL N1           #N1 s #N        | |        | | | | | |         2
          | |                     |         | |        | | | | | |       
 3   NP 0 N |                     #N PP     | |        | | | | | |    #PP  3
     |    | |                        |      | |        | | | | | |     | 
 4   |    | |                        |      | |        | | | | | |     |   4
     |    | |                        |      | |        | | | | | |     | 
 5   |    | |                        |      | |        | | | | | |     |   5
     |    | |                        |      | |        | | | | | |     | 
 6 S NP   | |                        |      | |        | | | | | |     |   6
          | |                        |      | |        | | | | | |     | 
 7        | |                        |      | |    N 0 c h a n g e #N  |   7
          | |                        |      | |    |               |   | 
 8        | |                        PP P   | | #P N               #N #PP  8
          | |                        |  |   | | |                      | 
 9        | |                        |  |   | | |                      |   9
          | |                        |  |   | | |                      | 
10        N PL                       PP |   | | |                     #PP 10
                                        |   | | |                        
11                                      P 1 o f #P                        11

 0             a r e        b l o w i n g            0
               | | |        | | | | | | |          
 1             | | |        | | | | | | |            1
               | | |        | | | | | | |          
 2             | | |        | | | | | | |            2
               | | |        | | | | | | |          
 3 #NP         | | |        | | | | | | |            3
    |          | | |        | | | | | | |          
 4  |          | | |    A 2 b l o w i n g #A         4
    |          | | |    |                 |        
 5  |  VP V    | | | #V A                 #A #VP     5
    |  |  |    | | | |                        |    
 6 #NP VP |    | | | |                       #VP #S  6
          |    | | | |                             
 7        |    | | | |                               7
          |    | | | |                             
 8        |    | | | |                               8
          |    | | | |                             
 9        V PL a r e #V                              9
          | |                                      
10        V PL                                      10
                                                   
11                                                  11

Here's another grammar (english3.txt) and best alignment:

[
	[(o n e o f u s d i d)]
	[
		(S : NP #NP VP #VP #S)
		(NP 0 N #N PP #PP #NP)
		(NP 1 D #D N #N #NP)
		(VP 0 V #V A #A #VP)
		(VP 1 V #V #VP)
		(PP P #P N #N #PP)
		(D 0 t h e #D)
		(D 1 a #D)
		(P 0 f r o m #P)
		(P 1 o f #P)
		(N SNG 0 N1 #N1 #N)
		(N SNG 1 o n e #N)
		(N PL 0 N1 #N1 s #N)
		(N PL 1 t h e m #N)
		(N PL 2 u s #N)
		(N1 0 w i n d #N1)
		(N1 1 r a i n #N1)
		(N1 2 w e s t #N1)
		(V SNG 0 i s #V)
		(V SNG 1 d o e s #V)
		(V SNG 2 d i d #V)
		(V PL a r e #V)
		(A 0 s t r o n g #A)
		(A 1 l i g h t #A)
		(A 2 b l o w i n g #A)
		(: SNG NP N SNG PP #PP V SNG)
		(: PL NP N PL PP #PP V PL)
	]
]

The best alignment:

BEST ALIGNMENT FOUND (PATTERN 1, WINDOW 1, CYCLE 9)

ID348, NSC = 2201.51, OSC = 42.98, CR = 0.02, CD = 2158.53

0                      o n e           o f           u s                         d i d           0
                       | | |           | |           | |                         | | |          
1              N SNG 1 o n e #N        | |           | |                         | | |           1
               |  |          |         | |           | |                         | | |          
2         NP 0 N  |          #N PP     | |           | |    #PP #NP              | | |           2
          |    |  |             |      | |           | |     |   |               | | |          
3         |    |  |             |  P 1 o f #P        | |     |   |               | | |           3
          |    |  |             |  |       |         | |     |   |               | | |          
4         |    |  |             PP P       #P N      | | #N #PP  |               | | |           4
          |    |  |             |             |      | | |   |   |               | | |          
5         |    |  |             |             |      | | |   |   |       V SNG 2 d i d #V        5
          |    |  |             |             |      | | |   |   |       |  |          |        
6         |    |  |             |             |      | | |   |   |  VP 1 V  |          #V #VP    6
          |    |  |             |             |      | | |   |   |  |    |  |              |    
7 S :     NP   |  |             |             |      | | |   |  #NP VP   |  |             #VP #S 7
    |     |    |  |             |             |      | | |   |           |  |                   
8   |     |    |  |             |             N PL 2 u s #N  |           |  |                    8
    |     |    |  |             |                            |           |  |                   
9   : SNG NP   N SNG            PP                          #PP          V SNG                   9

%82 1/5/01

FURTHER RESULTS

With this grammar and sentence:

[
	[(s i x o f t h e m d o)]
	[
		(S NP #NP V #V #S)
		(NP N #N Q #Q #NP)
		(Q P #P N #N #Q)
		(N SNG 0 h e #N)
		(N SNG 1 s h e #N)
		(N SNG 2 i t #N)
		(N SNG 3 o n e #N)
		(N SNG 4 c h a n g e #N)
		(N PL 0 t h e m #N)
		(N PL 1 s i x #N)
		(N PL 2 s e v e n #N)
		(V SNG 1 d o e s #V)
		(V PL 0 r u n #V)
		(V PL 1 p l a y #V)
		(V PL 2 d o #V)
		(P 0 w i t h #P)
		(P 1 b y #P)
		(P 2 o f #P)
		(SNG Q #Q SNG)
		(PL Q #Q PL)
	]
]

The best aligment found is:

0             s i x          o f           t h e m                  d o       0
              | | |          | |           | | | |                  | |      
1             | | |          | |    N PL 0 t h e m #N               | |       1
              | | |          | |    |              |                | |      
2             | | |    Q P   | | #P N              #N #Q            | |       2
              | | |    | |   | | |                    |             | |      
3             | | |    | P 2 o f #P                   |             | |       3
              | | |    |                              |             | |      
4      N PL 1 s i x #N |                              |             | |       4
       | |          |  |                              |             | |      
5   NP N |          #N Q                              #Q #NP        | |       5
    |    |             |                              |   |         | |      
6   |    |             |                              |   |  V PL 2 d o #V    6
    |    |             |                              |   |  | |        |    
7 S NP   |             |                              |  #NP V |        #V #S 7
         |             |                              |        |             
8        PL            Q                              #Q       PL             8

Replacing the sentence in New with the pattern 'PL 1 2 PL 0 V 2', the best alignment is:

0        PL 1              2          PL 0                   V    2           0
         |  |              |          |  |                   |    |          
1      N PL 1 s i x #N     |          |  |                   |    |           1
       | |          |      |          |  |                   |    |          
2   NP N |          #N Q   |          |  |            #Q #NP |    |           2
    |    |             |   |          |  |            |   |  |    |          
3   |    |             |   |          |  |            |   |  V PL 2 d o #V    3
    |    |             |   |          |  |            |   |  | |        |    
4 S NP   |             |   |          |  |            |  #NP V |        #V #S 4
         |             |   |          |  |            |        |             
5        |             |   |        N PL 0 t h e m #N |        |              5
         |             |   |        |              |  |        |             
6        |             Q P |     #P N              #N #Q       |              6
         |             | | |     |                    |        |             
7        |             | P 2 o f #P                   |        |              7
         |             |                              |        |             
8        PL            Q                              #Q       PL             8

The simple rule that "A code for New may be derived from the best alignment by picking out all the columns containing unmatched symbols" needs to be modified:

* Some of the unmatched symbols may be omitted, eg 'S' and '#S' in this example.

* Some symbols can be used that were matched in the original alignment, eg the first 'PL' in this example. It may be possible to salvage the "look for unmatched symbols" rule by adding a special 'selector' symbol near the beginning of the number agreement pattern, as in the last alignment in %81.

* To avoid ambiguities, it may be necessary to include some symbols that were matched in the original, eg 'V' in this example. Without this symbol, the 'PL' in 'V PL 2 d o #V' may get aligned with the 'PL' in 'N PL 0 t h e m #N'.

More thought is required about exactly how a code for an alignment should be derived from the alignment.

%83 1/5/01

MORE RESULTS

Grammar:

[
	[(s i x o f t h e m d o)]
	[
		(S NP #NP V #V #S)
		(NP N #N Q #Q #NP)
		(Q P #P N #N #Q)
		(N Ns 0 h e #N)
		(N Ns 1 s h e #N)
		(N Ns 2 i t #N)
		(N Ns 3 o n e #N)
		(N Ns 4 c h a n g e #N)
		(N Np 0 t h e m #N)
		(N Np 1 s i x #N)
		(N Np 2 s e v e n #N)
		(V Vs 1 d o e s #V)
		(V Vp 0 r u n #V)
		(V Vp 1 p l a y #V)
		(V Vp 2 d o #V)
		(P 0 w i t h #P)
		(P 1 b y #P)
		(P 2 o f #P)
		(S SNG NP Ns Q Vs #S)
		(S PL NP Np Q Vp #S)
	]
]

Best alignment from sentence:

0                s i x          o f           t h e m                  d o       0
                 | | |          | |           | | | |                  | |      
1                | | |          | |    N Np 0 t h e m #N               | |       1
                 | | |          | |    |              |                | |      
2                | | |    Q P   | | #P N              #N #Q            | |       2
                 | | |    | |   | | |                    |             | |      
3                | | |    | P 2 o f #P                   |             | |       3
                 | | |    |                              |             | |      
4         N Np 1 s i x #N |                              |             | |       4
          | |          |  |                              |             | |      
5      NP N |          #N Q                              #Q #NP        | |       5
       |    |             |                                  |         | |      
6      |    |             |                                  |  V Vp 2 d o #V    6
       |    |             |                                  |  | |        |    
7 S    NP   |             |                                 #NP V |        #V #S 7
  |    |    |             |                                       |           | 
8 S PL NP   Np            Q                                       Vp          #S 8

Best alignment from code:

0   PL         1              2          Np 0                        2           0
    |          |              |          |  |                        |          
1   |          |            P 2 o f #P   |  |                        |           1
    |          |            |       |    |  |                        |          
2   |     N Np 1 s i x #N   |       |    |  |                        |           2
    |     | |          |    |       |    |  |                        |          
3   |  NP N |          #N Q |       |    |  |            #Q #NP      |           3
    |  |    |             | |       |    |  |            |   |       |          
4   |  |    |             Q P       #P N |  |         #N #Q  |       |           4
    |  |    |             |            | |  |         |      |       |          
5 S |  NP   |             |            | |  |         |     #NP V    |     #V #S 5
  | |  |    |             |            | |  |         |         |    |     |  | 
6 | |  |    |             |            N Np 0 t h e m #N        |    |     |  |  6
  | |  |    |             |                                     |    |     |  | 
7 | |  |    |             |                                     V Vp 2 d o #V |  7
  | |  |    |             |                                       |           | 
8 S PL NP   Np            Q                                       Vp          #S 8

%84 15/5/01

CALCULATION OF RELATIVE PROBABILITIES

At present, the model gives values for relative probabilities that vary wildly. This seems to be because arithmetic ratios are used: it is quite easy for one absolute probability to be 10 or 100 times smaller than another so the differences between ratios are correspondingly large.

A more intuitive result might be obtained by taking the ratio of the logarithms of the absolute probabilities. This seems to be equivalent to or nearly equivalent to taking the ratio of the lengths of the strings from which the absolute probabilities were derived.

Advice needed here (Chris Whitaker or Chris Wensley?).

[continued 16/5/01] ADVICE FROM CHRIS WHITAKER

Chris says "log likelihood" is log(p1 / p2) = log p1 - log p2.

This does not yield values between 0 and 1 but it may be converted to such values.

Likelihood appears in the title of a couple of books in the library.

Spiegelhalter has written about Bayesian probabilities in expert systems.

%85 17/5/01

PROBABILITIES (AGAIN)

From looking at text books, it seems to that log likelihood is a measure used where one is interested in estimating probabilities in an infinite population given only a finite sample. This does not seem to be appropriate in the ICMAUS framework where probabilities are merely expressions of normalised relative frequency and sampling issues are not involved.

For the time being, it looks as if we may replace the existing formula for relative probability (r_i = p_i / P, where r_i is relative probability of the ith alignment in a set of alternatives, p_i is absolute probability and P is the sum of the p_i) with the following formula:

r_i = log_2 p_i / P_log, where P_log is the sum of the log_2 p_i.

In effect, this calculates the normalised relative reciprocals of the lengths of the code strings.
(check this point with John Hornsby).

This revised measure will be added to SP61, v 5.3.

%86 19/5/01

PROBABILITIES

Consider the following results:

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.000235759427096

Total reciprocal OSC = 0.19

ALIGNMENT:

ID15, NSC = 491.14, OSC = 13.05, CR = 0.03, CD = 478.09,
Absolute P = 0.000117875949763,
Relative P (simple) = 0.5,
Relative P (log) = 0.403

                baguette                          
                bread ----- bread                 
                            food --- food         
                            ... ---- ...          
sustains-life ---------------------- sustains-life
                                     organic      
                            #food -- #food        
                            flour                 
                            yeast                 
                            water                 
                #bread ---- #bread                
long ---------- long                              
                color                             
                #color                            
crusty -------- crusty                            
                #baguette                         

ALIGNMENT:

ID19, NSC = 465.62, OSC = 13.05, CR = 0.03, CD = 452.57,
Absolute P = 0.000117875949763,
Relative P (simple) = 0.5,
Relative P (log) = 0.403

                baguette -- baguette                          
                bread --------------------------------- bread 
                                        food ---------- food  
                                        ... ----------- ...   
sustains-life ------------------------- sustains-life         
                                        organic               
                                        #food --------- #food 
                                                        flour 
                                                        yeast 
                                                        water 
                #bread -------------------------------- #bread
long ---------- long                                          
                color ----- color                             
                            white                             
                #color ---- #color                            
crusty -------- crusty                                        
                #baguette - #baguette                         

ALIGNMENT:

ID21, NSC = 465.62, OSC = 26.99, CR = 0.06, CD = 438.63,
Absolute P = 7.52757034623e-009,
Relative P (simple) = 3.19e-005,
Relative P (log) = 0.195

                            special                           
                baguette -- baguette                          
                bread --------------------------------- bread 
                                        food ---------- food  
                                        ... ----------- ...   
sustains-life ------------------------- sustains-life         
                                        organic               
                                        #food --------- #food 
                                                        flour 
                                                        yeast 
                                                        water 
                #bread -------------------------------- #bread
long ---------- long                                          
                color ----- color                             
                            brown                             
                #color ---- #color                            
crusty -------- crusty                                        
                #baguette - #baguette                         
                            rustic                            
                            #special                          

PROBABILITIES OF PATTERNS:

ID4, p (simple) = 1, p (log) = 1 (baguette bread #bread long color #color crusty #baguette)

ID3, p (simple) = 1, p (log) = 1 (bread food ... #food flour yeast water #bread)

ID2, p (simple) = 1, p (log) = 1 (food ... sustains-life organic #food)

ID5, p (simple) = 0.49998, p (log) = 0.40264 (baguette color white #color #baguette)

ID6, p (simple) = 3.1929e-005, p (log) = 0.19472 (special baguette color brown #color #baguette rustic #special)

PROBABILITIES OF SYMBOLS:

baguette, p (simple) = 1, p (log) = 1 
bread, p (simple) = 1, p (log) = 1 
food, p (simple) = 1, p (log) = 1 
..., p (simple) = 1, p (log) = 1 
sustains-life, p (simple) = 1, p (log) = 1 
organic, p (simple) = 1, p (log) = 1 
#food, p (simple) = 1, p (log) = 1 
flour, p (simple) = 1, p (log) = 1 
yeast, p (simple) = 1, p (log) = 1 
water, p (simple) = 1, p (log) = 1 
#bread, p (simple) = 1, p (log) = 1 
long, p (simple) = 1, p (log) = 1 
color, p (simple) = 1, p (log) = 1 
#color, p (simple) = 1, p (log) = 1 
crusty, p (simple) = 1, p (log) = 1 
#baguette, p (simple) = 1, p (log) = 1 
white, p (simple) = 0.49998, p (log) = 0.40264 
special, p (simple) = 3.1929e-005, p (log) = 0.19472 
brown, p (simple) = 3.1929e-005, p (log) = 0.19472 
rustic, p (simple) = 3.1929e-005, p (log) = 0.19472 
#special, p (simple) = 3.1929e-005, p (log) = 0.19472 

Here, there are only two possibilities for the colour of the baguette: white and brown. But the calculated probabilities are:

white, p (simple) = 0.49998, p (log) = 0.40264 
brown, p (simple) = 3.1929e-005, p (log) = 0.19472 

The problem seems to be that the relative probabilities are 'diluted' by treating the first of the three alignments as an alternative to the other two. But in fact the first is contained within the other two so it cannot be regarded as an alternative.

It looks as the set of alternative alignments for a given set of symbols in New should not contain any alignment that is contained within any other.

SP61, v 5.3 will be modified to implement this [done 21/5/01].

%87 21/5/01

FURTHER THOUGHTS ABOUT PROBABILITIES

With the three alignments under %86, there seems to be a possibility that the first one (that is included in the other two) should be allowed to have its own 'free-standing' existence in some circumstances, with corresponding probabilities. It should be possible to know about the existence of some baguettes without necessarily knowing their colour. In this case, one of the alternative inferences that may be made is "colour unknown" or "colour unspecified".

Somehow, the code lengths of the three alignments need to be apportioned to reflect the fact that the first alignment is contained in the other two and also to reflect the possibility that the first alignment is meaningful as a free-standing entity too. If the code lengths can be apportioned, then corresponding relative probabilities can be calculated.

Exactly how this should be done needs more thought. It seems that patterns in Old need consistent discrimination symbols and, where one pattern can slot into another, there should be genuine alternatives.

Using patterns like (white baguette color white #color #baguette #white) means that default values are treated as if they were subclasses. This is consistent with the overall class hierarchy where higher-level classes slot inside the lower-level classes.

A possible answer to the problem of allowing there to be baguettes in which the colour is unspecified is to introduce a pattern something like this: (unspecified baguette color #color #baguette #unspecified) representing a sub-class in which colour is unspecified. This seems unreasonably cumbersome and lacking in elegance. However, here are some results:

SET OF BEST ALIGNMENTS:

ALIGNMENT

ID16:  NSC = 505.85561, OSC = 13.00669, CR = 0.02571, CD = 492.85,
Absolute P = 0.00012150582326

                baguette                          
                bread ----- bread                 
                            food --- food         
                            ... ---- ...          
sustains-life ---------------------- sustains-life
                                     organic      
                            #food -- #food        
                            flour                 
                            yeast                 
                            water                 
                #bread ---- #bread                
long ---------- long                              
                color                             
                #color                            
crusty -------- crusty                            
                #baguette                         

ALIGNMENT

ID22:  NSC = 505.85561, OSC = 35.48541, CR = 0.07015, CD = 470.37,
Absolute P = 2.07887414687e-011

                            other                             
                baguette -- baguette                          
                bread --------------------------------- bread 
                                        food ---------- food  
                                        ... ----------- ...   
sustains-life ------------------------- sustains-life         
                                        organic               
                                        #food --------- #food 
                                                        flour 
                                                        yeast 
                                                        water 
                #bread -------------------------------- #bread
long ---------- long                                          
                color ----- color                             
                #color ---- #color                            
crusty -------- crusty                                        
                #baguette - #baguette                         
                            #other                            

ALIGNMENT

ID24:  NSC = 481.27394, OSC = 26.70077, CR = 0.05548, CD = 454.57,
Absolute P = 9.16783498771e-009

                            standard                          
                baguette -- baguette                          
                bread --------------------------------- bread 
                                        food ---------- food  
                                        ... ----------- ...   
sustains-life ------------------------- sustains-life         
                                        organic               
                                        #food --------- #food 
                                                        flour 
                                                        yeast 
                                                        water 
                #bread -------------------------------- #bread
long ---------- long                                          
                color ----- color                             
                            white                             
                #color ---- #color                            
crusty -------- crusty                                        
                #baguette - #baguette                         
                            #standard                         

ALIGNMENT

ID26:  NSC = 481.27394, OSC = 27.14556, CR = 0.05640, CD = 454.13,
Absolute P = 6.73555223587e-009

                            special                           
                baguette -- baguette                          
                bread --------------------------------- bread 
                                        food ---------- food  
                                        ... ----------- ...   
sustains-life ------------------------- sustains-life         
                                        organic               
                                        #food --------- #food 
                                                        flour 
                                                        yeast 
                                                        water 
                #bread -------------------------------- #bread
long ---------- long                                          
                color ----- color                             
                            brown                             
                #color ---- #color                            
crusty -------- crusty                                        
                #baguette - #baguette                         
                            rustic                            
                            #special                          

Alignment ID16 is contained in ID22

REVISED LIST OF BEST ALIGNMENTS:

ID22: (other baguette bread food ... sustains-life organic #food flour yeast 
water #bread long color #color crusty #baguette #other)

ID24: (standard baguette bread food ... sustains-life organic #food flour yeast 
water #bread long color white #color crusty #baguette #standard)

ID26: (special baguette bread food ... sustains-life organic #food flour yeast 
water #bread long color brown #color crusty #baguette rustic #special)

PROBABILITIES OF ALIGNMENTS:

Total absolute P = 1.5924175965e-008

Total reciprocal OSC = 0.102471141062

ALIGNMENT:

ID24, NSC = 481.27, OSC = 26.70, CR = 0.06, CD = 454.57,
Absolute P = 9.1678e-009,
Relative P (simple) = 0.57572,
Relative P (log) = 0.36549

ALIGNMENT:

ID26, NSC = 481.27, OSC = 27.15, CR = 0.06, CD = 454.13,
Absolute P = 6.7356e-009,
Relative P (simple) = 0.42298,
Relative P (log) = 0.3595

ALIGNMENT:

ID22, NSC = 505.86, OSC = 35.49, CR = 0.07, CD = 470.37,
Absolute P = 2.0789e-011,
Relative P (simple) = 0.0013055,
Relative P (log) = 0.27501

PROBABILITIES OF PATTERNS:

ID4, p (simple) = 1, p (log) = 1 (baguette bread #bread long color #color crusty #baguette)

ID2, p (simple) = 1, p (log) = 1 (food ... sustains-life organic #food)

ID3, p (simple) = 1, p (log) = 1 (bread food ... #food flour yeast water #bread)

ID5, p (simple) = 0.57572, p (log) = 0.36549 (standard baguette color white #color #baguette #standard)

ID6, p (simple) = 0.42298, p (log) = 0.3595 (special baguette color brown #color #baguette rustic #special)

ID7, p (simple) = 0.0013055, p (log) = 0.27501 (other baguette color #color #baguette #other)

PROBABILITIES OF SYMBOLS:

baguette, p (simple) = 1, p (log) = 1 
bread, p (simple) = 1, p (log) = 1 
food, p (simple) = 1, p (log) = 1 
..., p (simple) = 1, p (log) = 1 
sustains-life, p (simple) = 1, p (log) = 1 
organic, p (simple) = 1, p (log) = 1 
#food, p (simple) = 1, p (log) = 1 
flour, p (simple) = 1, p (log) = 1 
yeast, p (simple) = 1, p (log) = 1 
water, p (simple) = 1, p (log) = 1 
#bread, p (simple) = 1, p (log) = 1 
long, p (simple) = 1, p (log) = 1 
color, p (simple) = 1, p (log) = 1 
#color, p (simple) = 1, p (log) = 1 
crusty, p (simple) = 1, p (log) = 1 
#baguette, p (simple) = 1, p (log) = 1 
standard, p (simple) = 0.57572, p (log) = 0.36549 
white, p (simple) = 0.57572, p (log) = 0.36549 
#standard, p (simple) = 0.57572, p (log) = 0.36549 
special, p (simple) = 0.42298, p (log) = 0.3595 
brown, p (simple) = 0.42298, p (log) = 0.3595 
rustic, p (simple) = 0.42298, p (log) = 0.3595 
#special, p (simple) = 0.42298, p (log) = 0.3595 
other, p (simple) = 0.0013055, p (log) = 0.27501 
#other, p (simple) = 0.0013055, p (log) = 0.27501 

%88 29/5/01

PROBABILITIES (CONTINUED)

John Hornsby says:

"Your solution seems to be incorrect.
If
p_i = 2^(-L_i)

and the relative probability is

r_i = log_2(p_i)/ sum all (log_2(p_i) ) then because log_2(p_i)
= -L_i your simpler

expression would be

r_i = L_i / Sum all (L_i) which is not the same as your
expression."

The first formula for r_i seems to be wrong: large p_i yields a negative value which is, numerically, relatively small. Conversely, small p_i yields a negative value that is, numerically, relatively large.

The correct formula for relative log p seems to be:

r_j = (1 / log_2 p_j) / SUM (1 / log_2 p_i)

This is equivalent to:

r_j = (1 / L_j) / SUM (1 / L_i).

%89 6/8/01

SP61, V 6.1: DISCONTINUOUS DEPENDENCIES

The program has been run with this input:

[
	[(s i x o f t h e m d o)]
	[
		(< !S Num ; < NP > < V > >)
		(< !NP !0 < N > < Q > >)
		(< !Q !0 < P > < N > >)
		(< !N !Ns !0 h e >)
		(< !N !Ns !1 s h e >)
		(< !N !Ns !2 i t >)
		(< !N !Ns !3 o n e >)
		(< !N !Ns !4 c h a n g e >)
		(< !N !Np !0 t h e m >)
		(< !N !Np !1 s i x >)
		(< !N !Np !2 s e v e n >)
		(< !V !Vs !1 d o e s >)
		(< !V !Vp !0 r u n >)
		(< !V !Vp !1 p l a y >)
		(< !V !Vp !2 d o >)
		(< !P !0 w i t h >)
		(< !P !1 b y >)
		(< !P !2 o f >)
		(S !Num !SNG !; NP Ns !Q Vs)
		(S !Num !PL !; NP Np !Q Vp)
	]
]

but it gets stuck on the last two patterns because they do not conform to the bracketing constraints which apply to the other patterns in Old.

One possible answer is to process the last two patterns in much the same way that New is processed. A possible rule is: if both patterns being compared have initial and terminal brackets, then bracketing constraints apply, otherwise matching is 'free'. As before, 'data' symbols may be matched against each other but, where 'code' symbols are matched, one must be an IDENTIFICATION symbol and the other must be a CONTENTS symbol.

SP61, v 6.2, will try to apply the two styles of processing according to this rule.

%90 7/8/01

RESULTS FROM SP61, V 6.2

After the reorganisation, the best alignment found by SP61 with this input:

[
	[(s i x o f t h e m d o)]
	[
		(< !S Num ; < NP > < V > >)
		(< !NP !0 < N > < Q > >)
		(< !Q !0 < P > < N > >)
		(< !N !Ns !0 h e >)
		(< !N !Ns !1 s h e >)
		(< !N !Ns !2 i t >)
		(< !N !Ns !3 o n e >)
		(< !N !Ns !4 c h a n g e >)
		(< !N !Np !0 t h e m >)
		(< !N !Np !1 s i x >)
		(< !N !Np !2 s e v e n >)
		(< !V !Vs !1 d o e s >)
		(< !V !Vp !0 r u n >)
		(< !V !Vp !1 p l a y >)
		(< !V !Vp !2 d o >)
		(< !P !0 w i t h >)
		(< !P !1 b y >)
		(< !P !2 o f >)
		(S !Num !SNG !; Ns !Q Vs)
		(S !Num !PL !; Np !Q Vp)
	]
]

is:

ID1536: NSC = 520.71, EC = 56.25, CR = 0.11, CD = 464.47,
Absolute P = 1.16937686387e-017

0                              s i x               o f            t h e m                d o     0
                               | | |               | |            | | | |                | |    
1                              | | |               | |   < N Np 0 t h e m >              | |     1
                               | | |               | |   | |              |              | |    
2                              | | |   < Q 0 < P   | | > < N              > >            | |     2
                               | | |   | |   | |   | | |                    |            | |    
3                              | | |   | |   < P 2 o f >                    |            | |     3
                               | | |   | |                                  |            | |    
4                     < N Np 1 s i x > | |                                  |            | |     4
                      | | |          | | |                                  |            | |    
5              < NP 0 < N |          > < Q                                  > >          | |     5
               | |        |              |                                    |          | |    
6              | |        |              |                                    | < V Vp 2 d o >   6
               | |        |              |                                    | | | |        |  
7 < S Num    ; < NP       |              |                                    > < V |        > > 7
    |  |     |            |              |                                          |           
8   S Num PL ;            Np             Q                                          Vp           8

This is the 'correct' result!

%91 5/12/01

RUNNING SP61 `BACKWARDS'

Since the program was adapted to recognise brackets, some snags have arisen when one attempts to run the program `backwards', recreating a pattern from New (in an alignment) from an encoding of that pattern.

1 If left and right brackets are put into the encoding, this triggers the constrained mode of matching intended for linking a reference to the pattern that it references. However, the constraints built into this version of matching are not appropriate for reconstructing a pattern from New from an encoding of that pattern.

'Free' matching may be invoked when an encoding is being decoded and, provided the bracket symbols are given the status CONTENTS, then the rule that the status of two symbols being compared should be different will prevent the system getting lost amongst the many alternative ways in which brackets may be matched.

It seems that it is not really necessary to include bracket symbols in an encoding. They do not seem to add anything to the reconstruction process and, if anything, they make the process more complicated.

If brackets are omitted from encodings, this breaks the simple rule that encodings are formed from unmatched ID symbols. Perhaps there is a case for omitting brackets from the top level patterns in any grammar. This would make sense because they are not really needed at the top level.

2 At present (version 6.2), the cost factor is applied to DATA_SYMBOL types, which are all those that are not IDENTIFICATION symbols in Old. However, this means that symbols in an encoding in New are not augmented by the cost factor so the redundancy that is needed to drive the reconstruction is missing. It is not clear yet how this should be handled.

A possible answer is to treat as 'data' symbols all those symbol types that are in New and all other symbols are something else. The trouble with this idea is that a given pattern from New may not contain a representative set of data symbol types. This means that symbols in Old that, intuitively, should be treated as data symbols will be treated as code symbols.

Another possible answer is not to apply the cost factor to all symbols in a given set of types recardless of sitation but to apply the cost factor only when symbols in New are matched against symbols in Old, regardless of their type.

Another possibility is to apply the weighting to symbols in New regardless of their type and not to apply it to any other symbols. This will be tried in SP61, v 6.3.

%92 6/12/01

FURTHER NOTES ON RUNNING SP61 'BACKWARDS'

Given this input:

[
	[(< S SNG 0 3 2 >)]
	[
		(< !S Num ; < NP > < V > >)
		(< !NP < D > < N > >)
		(< !D !0 t h e >)
		(< !D !Ds !1 a >)
		(< !D !Ds !2 t h i s >)
		(< !D !Dp !3 t h o s e >)
		(< !N !Ns !0 h e >)
		(< !N !Ns !1 s h e >)
		(< !N !Ns !2 o n e >)
		(< !N !Ns < Nstem > >)
		(< !N !Np < Nstem > s >)
		(< !Nstem !3 c a t >)
		(< !Nstem !4 d o g >)
		(< !N !Np !5 t h e m >)
		(< !N !Np !6 s i x >)
		(< !N !Np !7 s e v e n >)
		(< !V !Vs < Vstem > s >)
		(< !V !Vp < Vstem > >)
		(< !Vstem !0 r u n >)
		(< !Vstem !1 p l a y >)
		(< !Vstem !2 s l e e p >)
		(!Num !SNG !; Ns Vs)
		(!Num !PL !; Np Vp)
	]
]

the program (v 6.3) manages to create an alignment like this:

ID1360 : ID898 : ID4 : #4452: NSC = 145.67, EC = 28.08, CR = 0.19, CD = 117.60,
Absolute P = 3.53410490722e-009

0 < S     SNG            0 3 2                                               > 0
  | |      |                                                                 |
1 < S Num  |  ; < NP                                  > < V                > > 1
       |   |  | | |                                   | | |                |  
2      |   |  | < NP < D         > < N              > > | |                |   2
       |   |  |      | |         | | |              |   | |                |  
3      |   |  |      | |         | < N Ns < Nstem > >   | |                |   3
       |   |  |      | |         |     |                | |                |  
4      |   |  |      | |         |     |                < V Vs < Vstem > s >   4
       |   |  |      | |         |     |                    |                 
5     Num SNG ;      | |         |     Ns                   Vs                 5
                     | |         |                                            
6                    < D 0 t h e >                                             6

The reason that '0' in row 0 is not linked in to '0' in row 6 is because the system earlier formed an alignment like this:

ID29 : ID1 : ID4 : #11: NSC = 66.78, EC = 16.05, CR = 0.24, CD = 50.72,
Absolute P = 1.4719941328e-005

0 < S SNG 0 3 2   > 0
  |       |       |
1 < D     0 t h e > 1

The left and right brackets in the PFN are linked spuriously to the left and right brackets in the pattern '< D 0 t h e >'.

This anomaly reinforces the idea (noted in %91) that left and right brackets are not really required in an encoding. They add nothing that is not already present in the encoding and they make the search for a good alignment more complicated.

There seems to be a case for omitting brackets from the top-level patterns in the grammar. The real function of brackets is to ensure that one pattern can be embedded in another in an appropriate manner. Since the top level patterns are never embedded in anything else, they don't need initial and terminal brackets.

SP61, v 6.3, now has a reasonably robust ability to cope with these different contingencies in a sensible manner.

%93 15/3/02

PROBLEM WITH MATCHING BRACKETS IN NONMONOTONIC REASONING EXAMPLES

A nonmonotonic reasoning example like this:

[
	[(!penguin !Tweety)]
	[
		(!A animal name #nm fly #f eats breathes ... !#A)
		(!M mammal A #A warm-blooded furry feeds-young-on-milk ... !#M)
		(!M fly no #f !#M)
		(!Bd bird A #A warm-blooded wings feathers beak ... !#Bd)
		(Bd !fly yes !#f #Bd)
		(!R reptile A #A cold-blooded scaly-skin ... !#R)
		(Bt bat !fly yes !#f #Bt)
		(!P penguin Bd !fly no !#f #Bd !#P)
		(!E eagle Bd !fly yes !#f #Bd !#E)
		(!name Tweety !#nm)
		(!name Susan !#nm)
	]
]

works fine.

But it does not give satisfactory results in this form:

[
	[(!penguin !Tweety)]
	[
		(< !A animal < name > < fly > eats breathes ... >)
		(< !M mammal < A > warm-blooded furry feeds-young-on-milk ... >)
		(< M < !fly no > >)
		(< !Bd bird < A > warm-blooded wings feathers beak ... >)
		(< Bd < !fly yes > >)
		(< !R reptile < A > cold-blooded scaly-skin ... >)
		(< !Bt bat < !fly yes > >)
		(< !P penguin < Bd < !fly no > > >)
		(< !E eagle < Bd < !fly yes > > >)
		(< !name Tweety >)
		(< !name Susan >)
	]
]

The reason is that the constraints in the function reference_OK() reject matches in situations were one reference (eg '< !fly no >') is embedded in another (eg '< Bd < !fly no > >').

This needs further thought.

%94 18/3/02

With results like these:

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.00874648464388

ALIGNMENT:

ID11, NSC = 141.80, EC = 6.90, CR = 0.05, CD = 134.90,
Absolute P = 0.00836366150091, Relative P = 0.956231199326

                  Bd   
bird ------------ bird 
         name --- name 
Tweety - Tweety        
         #name -- #name
                  f    
                  #f   
                  ...  
                  #Bd  

ALIGNMENT:

ID20, NSC = 141.80, EC = 11.37, CR = 0.08, CD = 130.43,
Absolute P = 0.000378154568061, Relative P = 0.043235034812

                          Default
                  Bd ---- Bd     
bird ------------ bird           
         name --- name           
Tweety - Tweety                  
         #name -- #name          
                  f ----- f      
                          canfly 
                  #f ---- #f     
                  ...            
                  #Bd --- #Bd    
                          #D     

ALIGNMENT:

ID21, NSC = 141.80, EC = 17.71, CR = 0.12, CD = 124.09,
Absolute P = 4.66857491434e-006, Relative P = 0.000533765861877

                          P         
                          penguin   
                  Bd ---- Bd        
bird ------------ bird              
         name --- name              
Tweety - Tweety                     
         #name -- #name             
                  f ----- f         
                          cannot_fly
                  #f ---- #f        
                  ...               
                  #Bd --- #Bd       
                          ...       
                          #P        

the first alignment is completely contained in the second. It should be eliminated from the set before relative probabilities are calculated.

This will be done in SP61, v 6.4.

%95 8/4/02

ORDERING OF SYMBOLS

For some applications, there may be a case for treating patterns as unordered collections of symbols. In medical applications, for example, one would think that there is no special order relation between 'high temperature' and 'skin rash'.

The 1999 article on probabilistic reasoning describes how the order of symbols can be discounted by sorting them into an arbitrary order (eg alpha-numeric) and providing a 'framework' so that each symbol type has its own slot (option F). This seems a reasonable solution except for possible concerns about the efficiency of matching.

A possible alternative (option A1) is to treat the symbols in the pattern from New as an unordered pattern so that the symbols in New can be matched to symbols in Old in any order. This should be feasible to do but may not provide a satisfactory answer for applications like medical diagnosis because one will lose the possibility of providing 'predicate-object' structures or variables-with-values like 'temperature high #temperature'.

Another possible answer (option A2), which would not suffer from this weakness, would be to generalise the SP61 model so that it can build up alignments in which there could be two or more patterns from New in any one alignment. Each such pattern could represent something like 'temperature high #temperature' but the order of the patterns would be free.

With options A1 and A2, issues arise about how to calculate information costs:

* A pattern in which the symbols are treated as unordered contains less information than one that is treated as being ordered. We need to take account of information contained in each symbol individually (S) and the information contained in their order (O). At present, we simply add up the Ss for the symbols in New and this seems to confound the two things. It should be possible to derive O from the number of alternative permutations or combinations but it is not clear how to combine this with the Ss.

* With A2, it is not obvious how to express the idea that a set of patterns is a description of *one* patient. With option F, the pattern in New may be seen to represent a single entity. But with option A2, the single entity would have to be the whole of New. But New is intended to be an open-ended repository of 'new' information that may go on for ever. If we were to introduce extra brackets to represent a set of observations from one entity (e.g. '[' and ']'), this would be a new principle and this needs thinking through.

For the time being, it is probably simplest to stick to option F. Some thought may be given meanwhile to the issues that have been raised.

%96 3/12/02

Version 6.7 attempts to implement a form of constraint whereby sequences or subsequences of symbols can be marked by the user to be matched all together or not at all (by putting a '-' character between each neighbouring pair of symbols in the (sub)sequence. Internally, the second and subsequent symbol in any such (sub) sequence is marked with the identity of the previous symbol in the (sub)sequence.

This constraint works in the matching of New to Old or matching Old with any pattern but there is a snag in trying to carry these constraints into alignments. For example, these patterns have been marked with constraints as shown:

(M1-I1-!T-#I1-I2-!T-#I2-#M1
		M2-I1-!T-#I1-I2-!T-#I2-#M2
		M3-I1-!T-#I1-I2-!T-#I2-#M3
		M4-!O-!F-!#O-#M4
		M5-!O-!T-!#O-#M5)
(!M2 !M2GOOD !I1-T-!#I1 !I2-T-!#I2 O-T-#O !#M2 M4-I1-T-#I1-#M4
			M5-I2-T-#I2-#M5)

but when they are aligned as shown here:

ID41: NSC = 648.56, EC = 6.70, CR = 96.79, CD = 641.86,
Absolute P = 0.0096138970497

0     1     

M1          
I1          
T           
#I1         
I2          
T           
#I2         
#M1         
M2 -- M2    
      M2GOOD
I1 -- I1    
T --- T     
#I1 - #I1   
I2 -- I2    
T --- T     
#I2 - #I2   
      O     
      T     
      #O    
#M2 - #M2   
M3    M4    
I1    I1    
T     T     
#I1   #I1   
I2    #M4   
T     M5    
#I2   I2    
#M3   T     
M4    #I2   
O     #M5   
F           
#O          
#M4         
M5          
O           
T           
#O          
#M5         

0     1     

there is a gap between 'M2' and 'I1' and between '#I2' and 'M2'. This means that it is no longer possible to represent the constraint in the unified alignment in the straightforward way described above. Anything more complex is likely to become very inefficient at runtime.

For the time being, this attempt at applying this kind of constraint will be abandoned.

%97 6/12/02

RELAXING THE CONSTRAINT THAT ID-SYMBOLS CAN ONLY BE MATCHED WITH C-SYMBOLS AND VICE VERSA.

As described in sp_ideas7.txt, %12, the constraint that ID-symbols can only ever be matched with C-symbols (and vice versa) leads to problems with route-finding applications and, more generally, when a framework is used for chains of inferences.

Version 6.8 of SP71 now has a parameter that allows one to choose whether or not the constraint is applied.

With the constraint turned OFF, the program now gives routes like this:

ID68: NSC = 203.85, EC = 15.00, CR = 13.59, CD = 188.85,
Absolute P = 3.0524098776e-005

0          1           2           3          4     

                                              frame 
           b1 ------------------------------- b1    
Beijing -- Beijing                                  
           #b1 ------------------------------ #b1   
                                              b2    
                                              #b2   
                                              b3    
                                              #b3   
                                              c1    
                                              #c1   
                                              c2    
                                              #c2   
                                              d1    
                                              #d1   
                                              l1    
                                              #l1   
           m1 -------- m1 ------------------- m1    
           Melbourne - Melbourne                    
           #m1 ------- #m1 ------------------ #m1   
                                   n1 ------- n1    
New_York ------------------------- New_York         
                                   #n1 ------ #n1   
                                              p1    
                                              #p1   
                                              s1    
                                              #s1   
                                              t1    
                                              #t1   
                       z1 -------- z1 ------- z1    
                       Zurich ---- Zurich           
                       #z1 ------- #z1 ------ #z1   
                                              #frame

0          1           2           3          4     

To get from Beijing to New York, fly to Melbourne first, then to Zurich and then to New York.

This is fine but the program also delivers alignments like this:

ID427: NSC = 203.85, EC = 15.00, CR = 13.59, CD = 188.85,
Absolute P = 3.0524098776e-005

0          1           2           3           4        5           6       

                                               frame                        
           b1 -------------------------------- b1                           
Beijing -- Beijing                                                          
           #b1 ------------------------------- #b1                          
                                               b2                           
                                               #b2                          
                                               b3                           
                                               #b3                          
                                               c1                           
                                               #c1                          
                                   c2 -------- c2 ----- c2                  
                                   Cape_Town ---------- Cape_Town           
                                   #c2 ------- #c2 ---- #c2                 
                                               d1                           
                                               #d1                          
                                               l1                           
                                               #l1                          
           m1 -------- m1 -------------------- m1 ----- m1                  
           Melbourne - Melbourne ---------------------- Melbourne           
           #m1 ------- #m1 ------------------- #m1 ---- #m1                 
                                   n1 -------- n1 ----------------- n1      
New_York ------------------------- New_York ----------------------- New_York
                                   #n1 ------- #n1 ---------------- #n1     
                                               p1                           
                                               #p1                          
                                               s1                           
                                               #s1                          
                                               t1                           
                                               #t1                          
                       z1 -------------------- z1 ----------------- z1      
                       Zurich ------------------------------------- Zurich  
                       #z1 ------------------- #z1 ---------------- #z1     
                                               #frame                       

0          1           2           3           4        5           6       

This is the same as before but when you get to Melbourne, you can either go to Zurich (and on to New York) or you can go to Cape Town (and go from there to New York).

This is not exactly wrong but it would be somehow neater if each alignment delivered a single route to New York.

The snag at present seems to be that the simple alignment has exactly the same CD score as the more complex alignments. The reason for this is that, once both cities in a pattern have been matched, the pattern has zero cost in the alignment. If each pattern contained an additional ID-sybol that was not matched to anything, this would create a weighting in favour of simple alignments.

This seems to work for the best alignment found:

ID64, NSC = 211.31, EC = 38.43, CR = 5.50, CD = 172.88,
Absolute P = 2.6956524512e-012, Relative P = 0.744803625821

0          1           2           3          4     

                                              frame 
           b1 ------------------------------- b1    
           1                                        
Beijing -- Beijing                                  
           #b1 ------------------------------ #b1   
                                              b2    
                                              #b2   
                                              b3    
                                              #b3   
                                              c1    
                                              #c1   
                                              c2    
                                              #c2   
                                              d1    
                                              #d1   
                                              l1    
                                              #l1   
           m1 -------- m1 ------------------- m1    
                       20                           
           Melbourne - Melbourne                    
           #m1 ------- #m1 ------------------ #m1   
                                   n1 ------- n1    
                                   21               
New_York ------------------------- New_York         
                                   #n1 ------ #n1   
                                              p1    
                                              #p1   
                                              s1    
                                              #s1   
                                              t1    
                                              #t1   
                       z1 -------- z1 ------- z1    
                       Zurich ---- Zurich           
                       #z1 ------- #z1 ------ #z1   
                                              #frame

0          1           2           3          4     

but the second-best alignment is this:

ID119: NSC = 211.03, EC = 41.68, CR = 5.06, CD = 169.35,
Absolute P = 2.82941159143e-013

0          1           2        3        

                       frame             
           b1 -------- b1                
           1                             
Beijing -- Beijing                       
           #b1 ------- #b1               
                       b2                
                       #b2               
                       b3                
                       #b3               
                       c1                
                       #c1               
                       c2 ----- c2       
                                13       
                                Cape_Town
                       #c2 ---- #c2      
                       d1                
                       #d1               
                       l1                
                       #l1               
           m1 -------- m1                
           Melbourne                     
           #m1 ------- #m1               
                       n1 ----- n1       
New_York ---------------------- New_York 
                       #n1 ---- #n1      
                       p1                
                       #p1               
                       s1                
                       #s1               
                       t1                
                       #t1               
                       z1                
                       #z1               
                       #frame            

0          1           2        3        

For some reason, the program is missing the alignments in which Melbourne and Cape Town are matched, that would, presumably, have lower scores.

The problem seems to be that the next best alignment should be something like this:

ID321: NSC = 203.85, EC = 15.00, CR = 13.59, CD = 188.85,
Absolute P = 3.0524098776e-005

0          1           2           3          4        5     

                                              frame          
           b1 ------------------------------- b1             
Beijing -- Beijing                                           
           #b1 ------------------------------ #b1            
                                   b2 ------- b2 ----- b2    
                                   Bombay ------------ Bombay
                                   #b2 ------ #b2 ---- #b2   
                                              b3             
                                              #b3            
                                              c1             
                                              #c1            
                                              c2             
                                              #c2            
                                              d1             
                                              #d1            
                                              l1             
                                              #l1            
           m1 -------- m1 ------------------- m1             
           Melbourne - Melbourne                             
           #m1 ------- #m1 ------------------ #m1            
                                   n1 ------- n1             
New_York ------------------------- New_York                  
                                   #n1 ------ #n1            
                                              p1             
                                              #p1            
                                              s1             
                                              #s1            
                                              t1             
                                              #t1            
                       z1 ------------------- z1 ----- z1    
                       Zurich ------------------------ Zurich
                       #z1 ------------------ #z1 ---- #z1   
                                              #frame         

0          1           2           3          4        5     

This alignment is from the previous run without additional ID-symbols in each pattern. But if those ID-symbols were present in this alignment, each one would add 7.68 bits to the EC so this would actually be *greater* than with the 'incorrect' alignment shown above and the CD value would be *less*.

In short, the added ID-symbols are too 'heavy' compared with the bit cost of the city names. This is because each one has a frequency of 1, whereas the city names have frequencies of 2 or more.

A quick fix may be to use the same ID-symbol for each pattern so that its frequency is higher. This has been tried and it helps a bit because the two best alignments found (in the time the program was allowed to run for) are now both valid alternative routes. For some reason, the program is now building bigger and bigger alignments without terminating! It is also still forming alignments containing legs of the journey that do not connect the start and end cities or are blind alleys or are not needed in an otherwise valid route.

There may be a case for a constraint that prevents more than two ID-symbols being aligned together.

More thought is needed!

%98 9/1/04

THE ROTATION TRICK

With this input:

[
	[(a b c b t)]
	[
		(!P1 C1 #C1 P1 #P1 C2 #C2 !#P1)
		(!C1 !a #C1 C2 a #C2)
		(!C1 !b #C1 C2 b #C2)
		(!C1 !c #C1 C2 c #C2)
	]
]

the program gives alignments like this:

SELECTED ALIGNMENT

ID132 : ID23 : ID35 : #1480: NSC = 252.94, EC = 7.91, CR = 31.98, CD = 245.03,
Absolute P = 0.00416233090531

0   1     2     3     4     5     6     7  

                      P1                   
                C1 -- C1                   
a ------------- a                          
                #C1 - #C1                  
          P1 -------- P1                   
    C1 -- C1                               
b - b                                      
    #C1 - #C1                              
          P1 -------------------- P1       
                            C1 -- C1       
c ------------------------- c              
                            #C1 - #C1      
                                  P1 -- P1 
                                        C1 
                                        #C1
                                        P1 
                                        #P1
                                        C2 
                                        #C2
                                  #P1 - #P1
                            C2 -- C2       
                            c              
                            #C2 - #C2      
          #P1 ------------------- #P1      
    C2 -- C2                               
b - b                                      
    #C2 - #C2                              
          #P1 ------- #P1                  
                C2 -- C2                   
t               a                          
                #C2 - #C2                  
                      #P1                  

0   1     2     3     4     5     6     7  

There are two problems here:

* The repeated 'b' in New maps directly on to the pattern 'C1 b #C1 C2 b #C2'. Some kind of constraint is needed to prevent this happening.

* The letters in New are in the order 'a b c b t' but the duplicates of 'a' and 'c' are in the order 'c a' (the order of the repeated 'b's relative to the other letters has been upset by the previously-noted problem. In general, there is nothing to ensure that the order of the repeated letters is the same as the order of the originals. Some other kind of constraint seems to be needed to ensure that this order is enforced.

%99 1/4/04

MORE ABOUT THE ROTATION TRICK

With this input file:

[
	[(a b c b t)]
	[
		(!C1 L1 #L1 C1 C1 : : C2 L2 #L2 C2 C2)
		(!L1 !a #L1 L2 a #L2)
		(!L1 !b #L1 L2 b #L2)
		(!L1 !c #L1 L2 c #L2)
	]
]

and a window of 1 symbol, we get alignments like this on window 2, cycle 3:

ID638 : ID49 : ID2 : #9036: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                C1             
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                C1 -- C1 -- C1 
c                           L1 
b                           #L1
                      C1 -- C1 
t                           C1 
                            :  
                      : --- :  
                : --- :        
                :              
                C2             
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -------- C2 
                            L2 
                            #L2
                C2 -- C2 -- C2 
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                      C2 -- C2 
                      C2       

0   1     2     3     4     5  

and this:

ID637 : ID49 : ID2 : #8990: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                            C1 
                            L1 
                            #L1
                            C1 
                C1 -------- C1 
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                C1 -- C1       
c                     C1       
b                     :        
                : --- :        
                : --------- :  
t                           :  
                            C2 
                            L2 
                            #L2
                            C2 
                C2 -------- C2 
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2             
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                      C2       
                      C2       

0   1     2     3     4     5  

and this:

ID636 : ID49 : ID2 : #8988: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                            C1 
                            L1 
                            #L1
                C1 -------- C1 
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1 -- C1 -- C1 
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                C1 -- C1       
c                     C1       
b                     :        
                : --- :        
                : --------- :  
t                           :  
                            C2 
                            L2 
                            #L2
                            C2 
                C2 -------- C2 
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2             
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                      C2       
                      C2       

0   1     2     3     4     5  

and this:

ID635 : ID49 : ID2 : #9006: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                            C1 
                            L1 
                            #L1
                            C1 
                C1 -------- C1 
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                C1 -- C1       
c                     C1       
b                     :        
                : --- :        
                : --------- :  
t                           :  
                            C2 
                            L2 
                            #L2
                C2 -------- C2 
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -------- C2 
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                      C2       
                      C2       

0   1     2     3     4     5  

and this:

ID634 : ID49 : ID2 : #9004: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                            C1 
                            L1 
                            #L1
                C1 -------- C1 
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1 -- C1 -- C1 
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                C1 -- C1       
c                     C1       
b                     :        
                : --- :        
                : --------- :  
t                           :  
                            C2 
                            L2 
                            #L2
                C2 -------- C2 
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -------- C2 
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                      C2       
                      C2       

0   1     2     3     4     5  

and this:

ID297 : ID50 : ID2 : #3894: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                C1             
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1             
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
c                     C1       
                      C1 -- C1 
b                           L1 
t                           #L1
                            C1 
                            C1 
                            :  
                      : --- :  
                : --- :        
                :              
                C2             
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                C2 -- C2       
                      C2 -- C2 
                            L2 
                            #L2
                            C2 
                            C2 

0   1     2     3     4     5  

ID296 : ID50 : ID2 : #3892: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                C1             
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1             
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                      C1 -- C1 
c                           L1 
b                           #L1
                      C1 -- C1 
t                           C1 
                            :  
                      : --- :  
                : --- :        
                :              
                C2             
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                C2 -- C2       
                      C2 -- C2 
                            L2 
                            #L2
                            C2 
                            C2 

0   1     2     3     4     5  

and this:

ID295 : ID50 : ID2 : #3908: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                C1             
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1             
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
c                     C1       
                      C1 -- C1 
b                           L1 
t                           #L1
                            C1 
                            C1 
                            :  
                      : --- :  
                : --- :        
                :              
                C2             
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                C2 -- C2 -- C2 
                            L2 
                            #L2
                      C2 -- C2 
                            C2 

0   1     2     3     4     5  

and this:

ID294 : ID50 : ID2 : #3906: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                C1             
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1             
                C1 -- C1       
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                      C1 -- C1 
c                           L1 
b                           #L1
                      C1 -- C1 
t                           C1 
                            :  
                      : --- :  
                : --- :        
                :              
                C2             
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                C2 -- C2 -- C2 
                            L2 
                            #L2
                      C2 -- C2 
                            C2 

0   1     2     3     4     5  

and this:

ID293 : ID50 : ID2 : #3847: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4     5  

                C1             
          L1 -- L1             
a ------- a                    
          #L1 - #L1            
                C1 -------- C1 
                            L1 
                            #L1
                C1 -- C1 -- C1 
    L1 -------------- L1       
b - b                          
    #L1 ------------- #L1      
                      C1 -- C1 
c                     C1       
b                     :        
                : --- :        
                : --------- :  
t                           :  
                            C2 
                            L2 
                            #L2
                            C2 
                C2 -------- C2 
          L2 -- L2             
          a                    
          #L2 - #L2            
                C2 -- C2       
    L2 -------------- L2       
    b                          
    #L2 ------------- #L2      
                C2 -- C2       
                      C2       

0   1     2     3     4     5  

On the next cycle for window 2, the program runs into a bug while purging and sorting.

On window 2, cycle 2 (the preceding cycle) we get these results:

ID49 : ID43 : ID16 : #517: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1 -- C1 
    L1 -------------- L1 
b - b                    
    #L1 ------------- #L1
                C1 -- C1 
c                     C1 
b                     :  
                : --- :  
t               :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2       
                C2 -- C2 
    L2 -------------- L2 
    b                    
    #L2 ------------- #L2
                      C2 
                      C2 

0   1     2     3     4  

and:

ID50 : ID43 : ID15 : #537: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1       
                C1 -- C1 
    L1 -------------- L1 
b - b                    
    #L1 ------------- #L1
c                     C1 
b                     C1 
t                     :  
                : --- :  
                :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2 -- C2 
    L2 -------------- L2 
    b                    
    #L2 ------------- #L2
                C2 -- C2 
                      C2 

0   1     2     3     4  

and:

ID51 : ID43 : ID14 : #557: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1 -- C1 
    L1 -------------- L1 
b - b                    
    #L1 ------------- #L1
                C1 -- C1 
c                     C1 
b                     :  
                : --- :  
t               :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2 -- C2 
    L2 -------------- L2 
    b                    
    #L2 ------------- #L2
                C2 -- C2 
                      C2 

0   1     2     3     4  

and:

ID48 : ID43 : ID17 : #497: NSC = 133.47, EC = 3.54, CR = 37.66, CD = 129.93,
Absolute P = 0.0857142857143

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1       
                C1 -- C1 
    L1 -------------- L1 
b - b                    
    #L1 ------------- #L1
c                     C1 
b                     C1 
t                     :  
                : --- :  
                :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2       
                C2 -- C2 
    L2 -------------- L2 
    b                    
    #L2 ------------- #L2
                      C2 
                      C2 

0   1     2     3     4  

and:

ID57 : ID42 : ID12 : #681: NSC = 133.47, EC = 6.67, CR = 20.00, CD = 126.80,
Absolute P = 0.00979591836735

0   1     2     3     4  

                      C1 
    L1 -------------- L1 
    b                    
    #L1 ------------- #L1
                C1 -- C1 
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1 -- C1 
                C1       
                :        
                : --- :  
                      :  
                      C2 
    L2 -------------- L2 
b - b                    
    #L2 ------------- #L2
c                     C2 
                C2 -- C2 
          L2 -- L2       
b         a              
          #L2 - #L2      
t               C2       
                C2       

0   1     2     3     4  

and:

ID56 : ID42 : ID11 : #661: NSC = 133.47, EC = 6.67, CR = 20.00, CD = 126.80,
Absolute P = 0.00979591836735

0   1     2     3     4  

                      C1 
    L1 -------------- L1 
    b                    
    #L1 ------------- #L1
                      C1 
                C1 -- C1 
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1       
                C1       
                :        
                : --- :  
                      :  
                      C2 
    L2 -------------- L2 
b - b                    
    #L2 ------------- #L2
                C2 -- C2 
          L2 -- L2       
c         a              
          #L2 - #L2      
                C2 -- C2 
b               C2       
t                        

0   1     2     3     4  

and:

ID55 : ID42 : ID10 : #641: NSC = 133.47, EC = 6.67, CR = 20.00, CD = 126.80,
Absolute P = 0.00979591836735

0   1     2     3     4  

                      C1 
    L1 -------------- L1 
    b                    
    #L1 ------------- #L1
                C1 -- C1 
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1 -- C1 
                C1       
                :        
                : --- :  
                      :  
                      C2 
    L2 -------------- L2 
b - b                    
    #L2 ------------- #L2
                C2 -- C2 
          L2 -- L2       
c         a              
          #L2 - #L2      
                C2 -- C2 
b               C2       
t                        

0   1     2     3     4  

and:

ID59 : ID42 : ID17 : #729: NSC = 133.47, EC = 6.67, CR = 20.00, CD = 126.80,
Absolute P = 0.00979591836735

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1       
                C1 -- C1 
    L1 -------------- L1 
    b                    
    #L1 ------------- #L1
                      C1 
                      C1 
                      :  
                : --- :  
                :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2       
                C2 -- C2 
    L2 -------------- L2 
b - b                    
    #L2 ------------- #L2
c                     C2 
b                     C2 
t                        

0   1     2     3     4  

and:

ID60 : ID42 : ID16 : #749: NSC = 133.47, EC = 6.67, CR = 20.00, CD = 126.80,
Absolute P = 0.00979591836735

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1 -- C1 
    L1 -------------- L1 
    b                    
    #L1 ------------- #L1
                C1 -- C1 
                      C1 
                      :  
                : --- :  
                :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2       
                C2 -- C2 
    L2 -------------- L2 
b - b                    
    #L2 ------------- #L2
c                     C2 
b                     C2 
t                        

0   1     2     3     4  

and:

ID61 : ID42 : ID15 : #769: NSC = 133.47, EC = 6.67, CR = 20.00, CD = 126.80,
Absolute P = 0.00979591836735

0   1     2     3     4  

                C1       
          L1 -- L1       
a ------- a              
          #L1 - #L1      
                C1       
                C1 -- C1 
    L1 -------------- L1 
    b                    
    #L1 ------------- #L1
                      C1 
                      C1 
                      :  
                : --- :  
                :        
                C2       
          L2 -- L2       
          a              
          #L2 - #L2      
                C2 -- C2 
    L2 -------------- L2 
b - b                    
    #L2 ------------- #L2
                C2 -- C2 
c                     C2 
b                        
t                        

0   1     2     3     4  

Apart from the later alignments, these results are along the right lines but there needs to be some way to cut down on the number of alternative alignments that are formed.

%100 1/4/04

MORE RESULTS FOR ROTATION TRICK

We can cut down on the number of alternatives by using an input file like this:

[
	[(a b c b t)]
	[
		(!C1 L1 #L1 C1 : : C2 L2 #L2 C2)
		(!L1 !a #L1 L2 a #L2)
		(!L1 !b #L1 L2 b #L2)
		(!L1 !c #L1 L2 c #L2)
	]
]

At window 4, cycle 2, the best result is this:

ID946 : ID938 : ID295 : #19330: NSC = 260.15, EC = 4.04, CR = 64.32, CD = 256.11,
Absolute P = 0.0606060606061

0   1     2     3     4     5     6     7     8     9  

                                                    C1 
                                                    L1 
                                                    #L1
                            C1 -------------------- C1 
                      L1 -- L1                         
a ------------------- a                                
                      #L1 - #L1                        
                            C1 -- C1                   
                L1 -------------- L1                   
b ------------- b                                      
                #L1 ------------- #L1                  
                                  C1 -- C1             
          L1 -------------------------- L1             
c ------- c                                            
          #L1 ------------------------- #L1            
                                        C1 -- C1       
    L1 -------------------------------------- L1       
b - b                                                  
    #L1 ------------------------------------- #L1      
t                                             C1       
                                              :        
                                        : --- :        
                                  : --- :              
                            : --- :                    
                            : --------------------- :  
                                                    :  
                                                    C2 
    L2 -------------------------------------------- L2 
    b                                                  
    #L2 ------------------------------------------- #L2
                            C2 -------------------- C2 
                      L2 -- L2                         
                      a                                
                      #L2 - #L2                        
                            C2 -- C2                   
                L2 -------------- L2                   
                b                                      
                #L2 ------------- #L2                  
                                  C2 -- C2             
                                        L2             
                                        #L2            
                                        C2 -- C2       
          L2 -------------------------------- L2       
          c                                            
          #L2 ------------------------------- #L2      
                                              C2       

0   1     2     3     4     5     6     7     8     9  

The trouble here is that the letters in the 'rotated' string are in the wrong order! This is similar to the problem encountered with cross-serial dependencies.

The reason that the rotated letters are in the wrong order is that MAX_UNSUPPORTED_CYCLES must be set to 2 in order to get the recursion working and this leads to alignments like this:

ID60 : ID29 : ID2 : #754: NSC = 130.08, EC = 4.04, CR = 32.16, CD = 126.03,
Absolute P = 0.0606060606061

0   1     2     3     4     5     6  

                                  C1 
                                  L1 
                                  #L1
                C1 -------------- C1 
          L1 -- L1                   
a ------- a                          
          #L1 - #L1                  
                C1 -- C1             
    L1 -------------- L1             
b - b                                
    #L1 ------------- #L1            
                      C1 -- C1       
c                           L1       
b                           #L1      
t                           C1       
                            :        
                      : --- :        
                : --- :              
                : --------------- :  
                                  :  
                                  C2 
                                  L2 
                                  #L2
                C2 -------------- C2 
          L2 -- L2                   
          a                          
          #L2 - #L2                  
                C2 -- C2             
    L2 -------------- L2             
    b                                
    #L2 ------------- #L2            
                      C2 -- C2       
                            L2       
                            #L2      
                            C2       

0   1     2     3     4     5     6 

Here, there are *two* vacant 'L2 #L2' slots, either of which can be occupied by the next letter. This allows the ordering to go awry.

If MAX_UNSUPPORTED_CYCLES were set to 1, this should cure the problem but it prevents the recursion getting started with the first window because the alignment of the 'C' pattern with the 'L' pattern reduces the CD score and this counts as an unsupported cycle. This does not happen with later windows.

A related problem is that, with ID-symbols restricted to the first symbol in each pattern (as at present), the CD scores do not differentiate alignments in accordance with one's intuitions. So the program is not guided by its CD scores as one would normally expect.

If the input file is changed to:

[
	[(a b c b t)]
	[
		(!C1 L1 #L1 C1 : : C2 L2 #L2 !C2)
		(!L1 !a #L1 L2 a #L2)
		(!L1 !b #L1 L2 b #L2)
		(!L1 !c #L1 L2 c !#L2)
	]
]

this seems to help. We now get alignments with the 'rotated' letters in consistently the right order, like this:

ID402 : ID397 : ID159 : #10360: NSC = 260.15, EC = 8.09, CR = 32.16, CD = 252.06,
Absolute P = 0.00367309458219

0   1     2     3     4     5     6     7     8     9  

                            C1                         
                      L1 -- L1                         
a ------------------- a                                
                      #L1 - #L1                        
                            C1 -- C1                   
                L1 -------------- L1                   
b ------------- b                                      
                #L1 ------------- #L1                  
                                  C1 -- C1             
                                        L1             
                                        #L1            
                                        C1 -- C1       
          L1 -------------------------------- L1       
c ------- c                                            
          #L1 ------------------------------- #L1      
                                              C1 -- C1 
    L1 -------------------------------------------- L1 
b - b                                                  
    #L1 ------------------------------------------- #L1
t                                                   C1 
                                                    :  
                                              : --- :  
                                        : --- :        
                                  : --- :              
                            : --- :                    
                            :                          
                            C2                         
                      L2 -- L2                         
                      a                                
                      #L2 - #L2                        
                            C2 -- C2                   
                L2 -------------- L2                   
                b                                      
                #L2 ------------- #L2                  
                                  C2 -- C2             
          L2 -------------------------- L2             
          c                                            
          #L2 ------------------------- #L2            
                                        C2 -- C2       
    L2 -------------------------------------- L2       
    b                                                  
    #L2 ------------------------------------- #L2      
                                              C2 -- C2 
                                                    L2 
                                                    #L2
                                                    C2 

0   1     2     3     4     5     6     7     8     9  

But there are still anomalies, like the empty 'L1 #L1' slot in column 7. And alignments with lots of vacant slots get the same score as ones without, like this:

ID647 : ID581 : ID2 : #19828: NSC = 260.15, EC = 8.09, CR = 32.16, CD = 252.06,
Absolute P = 0.00367309458219

0   1     2     3     4     5     6     7     8     9     10    11 

                            C1                                     
                      L1 -- L1                                     
a ------------------- a                                            
                      #L1 - #L1                                    
                            C1 -- C1                               
                L1 -------------- L1                               
b ------------- b                                                  
                #L1 ------------- #L1                              
                                  C1 -- C1                         
                                        L1                         
                                        #L1                        
                                        C1 -- C1                   
          L1 -------------------------------- L1                   
c ------- c                                                        
          #L1 ------------------------------- #L1                  
                                              C1 -- C1             
    L1 -------------------------------------------- L1             
b - b                                                              
    #L1 ------------------------------------------- #L1            
                                                    C1 -- C1       
t                                                         L1       
                                                          #L1      
                                                          C1 -- C1 
                                                                L1 
                                                                #L1
                                                                C1 
                                                                :  
                                                          : --- :  
                                                    : --- :        
                                              : --- :              
                                        : --- :                    
                                  : --- :                          
                            : --- :                                
                            :                                      
                            C2                                     
                      L2 -- L2                                     
                      a                                            
                      #L2 - #L2                                    
                            C2 -- C2                               
                L2 -------------- L2                               
                b                                                  
                #L2 ------------- #L2                              
                                  C2 -- C2                         
          L2 -------------------------- L2                         
          c                                                        
          #L2 ------------------------- #L2                        
                                        C2 -- C2                   
    L2 -------------------------------------- L2                   
    b                                                              
    #L2 ------------------------------------- #L2                  
                                              C2 -- C2             
                                                    L2             
                                                    #L2            
                                                    C2 -- C2       
                                                          L2       
                                                          #L2      
                                                          C2 -- C2 
                                                                L2 
                                                                #L2
                                                                C2 

0   1     2     3     4     5     6     7     8     9     10    11 

%101 1/4/04

MORE RESULTS FOR ROTATION TRICK

With this input file:

[
	[(a b c b t)]
	[
		(!C1 !x L1 #L1 C1 : : C2 L2 #L2 !C2)
		(!L1 !0 a #L1 L2 a #L2)
		(!L1 !1 b #L1 L2 b #L2)
		(!L1 !2 c #L1 L2 c !#L2)
	]
]

the best alignments are:

ID365: NSC = 273.36, EC = 50.09, CR = 5.46, CD = 223.26,
Absolute P = 8.31845651486e-016

0   1     2     3     4     5     6     7     8  

                            C1                   
                            x                    
                      L1 -- L1                   
                      0                          
a ------------------- a                          
                      #L1 - #L1                  
                            C1 -- C1             
                                  x              
                L1 -------------- L1             
                1                                
b ------------- b                                
                #L1 ------------- #L1            
                                  C1 -- C1       
                                        x        
          L1 -------------------------- L1       
          2                                      
c ------- c                                      
          #L1 ------------------------- #L1      
                                        C1 -- C1 
                                              x  
    L1 -------------------------------------- L1 
    1                                            
    b                                            
    #L1 ------------------------------------- #L1
                                              C1 
                                              :  
                                        : --- :  
                                  : --- :        
                            : --- :              
                            :                    
                            C2                   
                      L2 -- L2                   
                      a                          
                      #L2 - #L2                  
                            C2 -- C2             
                L2 -------------- L2             
                b                                
                #L2 ------------- #L2            
                                  C2 -- C2       
          L2 -------------------------- L2       
          c                                      
          #L2 ------------------------- #L2      
                                        C2 -- C2 
    L2 -------------------------------------- L2 
b - b                                            
    #L2 ------------------------------------- #L2
t                                             C2 

0   1     2     3     4     5     6     7     8  

ID364: NSC = 273.36, EC = 50.09, CR = 5.46, CD = 223.26,
Absolute P = 8.31845651486e-016

0   1     2     3     4     5     6     7     8  

                            C1                   
                            x                    
                      L1 -- L1                   
                      0                          
a ------------------- a                          
                      #L1 - #L1                  
                            C1 -- C1             
                                  x              
                L1 -------------- L1             
                1                                
b ------------- b                                
                #L1 ------------- #L1            
                                  C1 -- C1       
                                        x        
          L1 -------------------------- L1       
          2                                      
c ------- c                                      
          #L1 ------------------------- #L1      
                                        C1 -- C1 
                                              x  
    L1 -------------------------------------- L1 
    1                                            
b - b                                            
    #L1 ------------------------------------- #L1
t                                             C1 
                                              :  
                                        : --- :  
                                  : --- :        
                            : --- :              
                            :                    
                            C2                   
                      L2 -- L2                   
                      a                          
                      #L2 - #L2                  
                            C2 -- C2             
                L2 -------------- L2             
                b                                
                #L2 ------------- #L2            
                                  C2 -- C2       
          L2 -------------------------- L2       
          c                                      
          #L2 ------------------------- #L2      
                                        C2 -- C2 
    L2 -------------------------------------- L2 
    b                                            
    #L2 ------------------------------------- #L2
                                              C2 

0   1     2     3     4     5     6     7     8  

ID367: NSC = 273.36, EC = 50.09, CR = 5.46, CD = 223.26,
Absolute P = 8.31845651486e-016

0   1     2     3     4     5     6     7     8  

                                              C1 
                                              x  
    L1 -------------------------------------- L1 
    1                                            
    b                                            
    #L1 ------------------------------------- #L1
                            C1 -------------- C1 
                            x                    
                      L1 -- L1                   
                      0                          
a ------------------- a                          
                      #L1 - #L1                  
                            C1 -- C1             
                                  x              
                L1 -------------- L1             
                1                                
b ------------- b                                
                #L1 ------------- #L1            
                                  C1 -- C1       
                                        x        
          L1 -------------------------- L1       
          2                                      
c ------- c                                      
          #L1 ------------------------- #L1      
                                        C1       
                                        :        
                                  : --- :        
                            : --- :              
                            : --------------- :  
                                              :  
                                              C2 
    L2 -------------------------------------- L2 
b - b                                            
    #L2 ------------------------------------- #L2
                            C2 -------------- C2 
                      L2 -- L2                   
t                     a                          
                      #L2 - #L2                  
                            C2 -- C2             
                L2 -------------- L2             
                b                                
                #L2 ------------- #L2            
                                  C2 -- C2       
          L2 -------------------------- L2       
          c                                      
          #L2 ------------------------- #L2      
                                        C2       

0   1     2     3     4     5     6     7     8  

The second one is 'correct' but the other two are wrong.

%102

==> anc/sp62_od.txt <==
OBJECTIVES AND DEBRIEFING FOR SP62

JGW

%1 12/8/03

This version (1.0) is derived from SP61, v 6.9. It tries to build multiple alignments that may contain two or more New patterns. All New patterns in an alignment must reside within row 0 and they must not overlap.

%2 1/9/03

PRELIMINARY RESULTS WITH MEDICAL DIAGNOSIS

The medical diagnosis example (med4.txt) has been modified so that the New pattern is divided into a set of independent symptoms, the framework pattern has been removed and other patterns have been adapted accordingly. The result is med5.txt.

With this file, the best MA is:

ID332, NSC = 1102.85, EC = 20.11, CR = 54.85, CD = 1082.74,
Absolute P = 8.84851055618e-007, Relative P = 1

0                    1                  2                    3                 4       

                     disease                                                           
patient ------------ patient                                                           
john_smith                                                                             
#patient ----------- #patient                                                          
                     diagnosis -------- diagnosis                                      
                     disease_name ----- disease_name                                   
                                        malaria                                        
                     #disease_name ---- #disease_name                                  
                                        fever -------------- fever                     
rapid_breathing -------------------------------------------- rapid_breathing           
flushed_face ----------------------------------------------- flushed_face              
                                                             tclass1 --------- tclass1 
t37-39 ----------------------------------------------------------------------- t37-39  
                                                             #tclass1 -------- #tclass1
                                        #fever ------------- #fever                    
                                        normal_appetite                                
                                        normal_chest                                   
has_chills ---------------------------- has_chills                                     
                                        no_cough                                       
                                        no_diarrhoea                                   
tired --------------------------------- tired                                          
                                        has_headache                                   
normal_lymph_nodes -------------------- normal_lymph_nodes                             
no_malaise ---------------------------- no_malaise                                     
poor_appetite                           normal_muscle                                  
muscle_aches                            normal_nose                                    
runny_nose                              sweating                                       
sore_throat                             normal_throat                                  
                                        no_weight_change                               
                     causative_agent -- causative_agent                                
                                        malarial_protozoan                             
                     #causative_agent - #causative_agent                               
                     treatment -------- treatment                                      
                                        anti_malaria_drugs                             
                     #treatment ------- #treatment                                     
                     #diagnosis ------- #diagnosis                                     
                     #disease                                                          

0                    1                  2                    3                 4       

This contrasts with the best result for med4.txt:

ID106, NSC = 1585.74, EC = 21.57, CR = 73.53, CD = 1564.17,
Absolute P = 3.21903203311e-007, Relative P = 0.999500249875

0                    1                     2                  3              4                 5       

                                           disease                                                     
                     D ------------------- D                                                           
                     flu                                                                               
                     : ------------------- :                                                           
patient ---------------------------------- patient                                                     
john_smith                                                                                             
#patient --------------------------------- #patient                                                    
                     diagnosis ----------- diagnosis                                                   
poor_appetite        influenza                                                                         
                     #diagnosis ---------- #diagnosis                                                  
                     R1 ------------------ R1                                                          
                     flu_symptoms --------------------------- flu_symptoms                             
                     #R1 ----------------- #R1                                                         
                                           R2 --------------- R2                                       
                                                              fever -------- fever                     
                                           #R2 -------------- #R2                                      
                     ap ------------------ ap                                                          
                     normal_appetite                                                                   
                     #ap ----------------- #ap                                                         
                                           br ------------------------------ br                        
rapid_breathing ------------------------------------------------------------ rapid_breathing           
                                           #br ----------------------------- #br                       
                     chst ---------------- chst                                                        
                     normal_chest                                                                      
                     #chst --------------- #chst                                                       
                                           chl -------------- chl                                      
has_chills -------------------------------------------------- has_chills                               
                                           #chl ------------- #chl                                     
                                           cgh -------------- cgh                                      
                                                              has_cough                                
                                           #cgh ------------- #cgh                                     
                     dh ------------------ dh                                                          
                     no_diarrhoea                                                                      
                     #dh ----------------- #dh                                                         
                                           fc ------------------------------ fc                        
flushed_face --------------------------------------------------------------- flushed_face              
                                           #fc ----------------------------- #fc                       
                     ftg ----------------- ftg                                                         
tired                no_fatigue                                                                        
                     #ftg ---------------- #ftg                                                        
                                           hd --------------- hd                                       
                                                              has_headache                             
                                           #hd -------------- #hd                                      
                     ln ------------------ ln                                                          
normal_lymph_nodes - normal_lymph_nodes                                                                
                     #ln ----------------- #ln                                                         
                     mls ----------------- mls                                                         
no_malaise --------- no_malaise                                                                        
                     #mls ---------------- #mls                                                        
                                           msl -------------- msl                                      
muscle_aches ------------------------------------------------ muscle_aches                             
                                           #msl ------------- #msl                                     
                                           ns --------------- ns                                       
runny_nose -------------------------------------------------- runny_nose                               
                                           #ns -------------- #ns                                      
                     skn ----------------- skn                                                         
                     normal_skin                                                                       
                     #skn ---------------- #skn                                                        
                                           tmp ----------------------------- tmp                       
                                                                             tclass1 --------- tclass1 
t37-39 --------------------------------------------------------------------------------------- t37-39  
                                                                             #tclass1 -------- #tclass1
                                           #tmp ---------------------------- #tmp                      
                                           thr -------------- thr                                      
sore_throat ------------------------------------------------- sore_throat                              
                                           #thr ------------- #thr                                     
                     wt ------------------ wt                                                          
                     no_weight_change                                                                  
                     #wt ----------------- #wt                                                         
                     causative_agent ----- causative_agent                                             
                     influenza_virus                                                                   
                     #causative_agent ---- #causative_agent                                            
                     treatment ----------- treatment                                                   
                     influenza_treatment                                                               
                     #treatment ---------- #treatment                                                  
                     #D ------------------ #D                                                          
                                           #disease                                                    

0                    1                     2                  3              4                 5       

and a similar alignment for smallpox.

The 'unordered' best alignment for influenza is:

0                    1                  2                     3               4                 5       

                     disease                                                                            
patient ------------ patient                                                                            
john_smith                                                                                              
#patient ----------- #patient                                                                           
                     diagnosis -------- diagnosis                                                       
                     disease_name ----- disease_name                                                    
                                        influenza                                                       
                     #disease_name ---- #disease_name                                                   
                                        flu_symptoms -------- flu_symptoms                              
                                                              fever --------- fever                     
rapid_breathing ------------------------------------------------------------- rapid_breathing           
flushed_face ---------------------------------------------------------------- flushed_face              
                                                                              tclass1 --------- tclass1 
t37-39 ---------------------------------------------------------------------------------------- t37-39  
                                                                              #tclass1 -------- #tclass1
                                                              #fever -------- #fever                    
has_chills -------------------------------------------------- has_chills                                
                                                              has_cough                                 
                                                              has_headache                              
muscle_aches ------------------------------------------------ muscle_aches                              
runny_nose -------------------------------------------------- runny_nose                                
sore_throat ------------------------------------------------- sore_throat                               
                                        #flu_symptoms ------- #flu_symptoms                             
poor_appetite                           normal_appetite                                                 
tired                                   normal_chest                                                    
normal_lymph_nodes                      no_diarrhoea                                                    
no_malaise                              no_fatigue                                                      
                                        normal_lymph_nodes                                              
                                        no_malaise                                                      
                                        normal_skin                                                     
                                        no_weight_change                                                
                     causative_agent -- causative_agent                                                 
                                        influenza_virus                                                 
                     #causative_agent - #causative_agent                                                
                     treatment -------- treatment                                                       
                                        influenza_treatment                                             
                     #treatment ------- #treatment                                                      
                     #diagnosis ------- #diagnosis                                                      
                     #disease                                                                           

0                    1                  2                     3               4                 5       

Here, normal_lymph_nodes and no_malaise have been missed although they could have formed a match in column 2.
The most likely reason for this is that the function make_selection() cannot work properly when New is broken into lots of small patterns. This is because it is designed to ensure that alignments are retained for all the symbols in New that have formed any hits at all. When the focus is narrowed to individual small patterns in New, this function cannot work properly. It needs to be modified so that its focus includes all the symbols in New, not just the symbols in the current pattern from New. This modification will be attempted in version 1.1

%3 2/9/03

RESULTS FROM V 1.1

With med5.txt, the best alignment found is:

ID539: NSC = 1308.49, EC = 17.79, CR = 73.57, CD = 1290.70,
Absolute P = 4.42425527809e-006

0                    1                  2                     3               4                 5       

                     disease                                                                            
patient ------------ patient                                                                            
john_smith                                                                                              
#patient ----------- #patient                                                                           
                     diagnosis -------- diagnosis                                                       
                     disease_name ----- disease_name                                                    
                                        influenza                                                       
                     #disease_name ---- #disease_name                                                   
                                        flu_symptoms -------- flu_symptoms                              
                                                              fever --------- fever                     
rapid_breathing ------------------------------------------------------------- rapid_breathing           
flushed_face ---------------------------------------------------------------- flushed_face              
                                                                              tclass1 --------- tclass1 
t37-39 ---------------------------------------------------------------------------------------- t37-39  
                                                                              #tclass1 -------- #tclass1
                                                              #fever -------- #fever                    
has_chills -------------------------------------------------- has_chills                                
                                                              has_cough                                 
                                                              has_headache                              
muscle_aches ------------------------------------------------ muscle_aches                              
runny_nose -------------------------------------------------- runny_nose                                
sore_throat ------------------------------------------------- sore_throat                               
                                        #flu_symptoms ------- #flu_symptoms                             
                                        normal_appetite                                                 
                                        normal_chest                                                    
                                        no_diarrhoea                                                    
                                        no_fatigue                                                      
normal_lymph_nodes -------------------- normal_lymph_nodes                                              
no_malaise ---------------------------- no_malaise                                                      
poor_appetite                           normal_skin                                                     
tired                                   no_weight_change                                                
                     causative_agent -- causative_agent                                                 
                                        influenza_virus                                                 
                     #causative_agent - #causative_agent                                                
                     treatment -------- treatment                                                       
                                        influenza_treatment                                             
                     #treatment ------- #treatment                                                      
                     #diagnosis ------- #diagnosis                                                      
                     #disease                                                                           

0                    1                  2                     3               4                 5       

This is the same as the best result with med4.txt. But with med5.txt, the second-best result is:

ID546: NSC = 1188.18, EC = 28.75, CR = 41.33, CD = 1159.43,
Absolute P = 2.21212763904e-009

0                    1                  2                    3               4                 5       

                     disease                                                                           
patient ------------ patient                                                                           
john_smith                                                                                             
#patient ----------- #patient                                                                          
                     diagnosis -------- diagnosis                                                      
                     disease_name ----- disease_name                                                   
                                        smallpox                                                       
                     #disease_name ---- #disease_name                                                  
                                        flu_symptoms ------- flu_symptoms                              
                                                             fever --------- fever                     
rapid_breathing ------------------------------------------------------------ rapid_breathing           
flushed_face --------------------------------------------------------------- flushed_face              
                                                                             tclass1 --------- tclass1 
t37-39 --------------------------------------------------------------------------------------- t37-39  
                                                                             #tclass1 -------- #tclass1
                                                             #fever -------- #fever                    
has_chills ------------------------------------------------- has_chills                                
                                                             has_cough                                 
                                                             has_headache                              
muscle_aches ----------------------------------------------- muscle_aches                              
runny_nose ------------------------------------------------- runny_nose                                
sore_throat ------------------------------------------------ sore_throat                               
                                        #flu_symptoms ------ #flu_symptoms                             
                                        normal_appetite                                                
                                        normal_chest                                                   
                                        no_diarrhoea                                                   
                                        no_fatigue                                                     
normal_lymph_nodes -------------------- normal_lymph_nodes                                             
poor_appetite                           no_malaise                                                     
tired                                   rash_with_blisters                                             
no_malaise                              no_weight_change                                               
                     causative_agent -- causative_agent                                                
                                        smallpox_virus                                                 
                     #causative_agent - #causative_agent                                               
                     treatment -------- treatment                                                      
                                        smallpox_treatment                                             
                     #treatment ------- #treatment                                                     
                     #diagnosis ------- #diagnosis                                                     
                     #disease                                                                          

0                    1                  2                    3               4                 5       

In this case, 'no_malaise' fails to find the match which exists in column 2. With med4.txt, this match was found.

This failure to match 'no_malaise' may be simply because the search was not thorough enough. Or it may point to a more fundamental problem in trying to allow free order amongst the patterns and symbols in New.

In this case, the problem was solved by increasing the 'depth' of searching. This suggests that, in principle, any sequence of New patterns and symbols can be matched.

To get this 'correct' result, the running time (under debug) increased to about 5 minutes - relatively long!.

%4 2-3/9/03

CLASSES, TYPES, DEFAULT VALUES ETC

A possible drawback of the scheme shown in the last section is that it loses the useful idea of slots (variables) with classes of value (types) that may go in those slots (except for 'disease_name', 'causative_agent' and 'treatment'). Here are some tentative thoughts:

* The 'framework' idea is useful because it may be seen as an analogue of the human body with a location for each symptom, including diffuse symptoms such as temperature (which are measured at a particular point on the body).

* It is not necessary to provide a monolithic framework. The framework may be divided into parts and sub-parts like a grammar.

* A framework with slots allows us to reclaim the idea of variables with sets of possible values (types).

* There seems to be a case for enforcing the rule that values for variables are *always* represented as discrete patterns. This conforms with the idea that each variable has a set of *alternative* values. Each pattern representing a value should have this form:

     < name-of-variable discrimination-symbol name-of-value >

where '<' and '>' are boundary markers (which may be represented with other symbols if necessary). It is possible to dispense with 'discrimination-symbol' and use 'name-of-value' for that purpose.

Connected with this rule is the idea that every pair of brackets that is 'internal' to a pattern *always* functions as a variable and any such pair of brackets is *always* matched to a pair of brackets at the beginning and end of a pattern.

* With this scheme, a vacant slot in a framework pattern would be represented as:

     ... < name-of-variable > ...

and the identification of a value in a pattern representing a particular disease (or other entity) would be represented as:

     ... < !name-of-variable !discrimination-symbol > ... or ... < !name-of-variable !name-of-value > ...

Notice that, in the second case, 'name-of-value' is specified as an ID-symbol.

If the matching of values to slots has been sufficiently well enforced (eg by indexing - see %5 below), then it should be possible to identify a value in a pattern representing a disease like this:

     ... < discrimination-symbol > ... or ... < name-of-value > ...
     or ... discrimination-symbol ... or ... name-of-value ...

If the matching of variables to slots is sufficiently well enforced, it should be possible to use names of values like 'normal' for many different slots without undue problems of ambiguity.

* Default values. If values for variables are *always* represented as discrete patterns, then the default value for any variable is simply the value amongst the alternatives for the given variable that has the highest frequency value.

If New contains no information about the values of any variables, then the system may generate many different alignments with many different combinations of values for the variables that are unspecified. And none of these alignments will score any better than the alignment in which those variables are empty - in fact they will all have lower scores because they will add ID-symbols to the alignment and these will lower the score. So the question arises, "how are we to discover what the default values are for variables where the values are not identified by the information in New?"

The answer to this question seems to be that, if there is no information in New about one or more variables, then the best alignment is indeed the one in which the values of those variables are unspecified. However, we may query the system to find out what the default value is of any particular variable by putting the name of the variable in New and running the system again. This should create alignments which show what the default value is of the variables that have been queried. This is analogous to a surgeon reviewing, organ by organ, what he thinks he is most likely to find when he cuts someone open.

%5 3/9/03

ENFORCING THE MATCHING OF BOUNDARY MARKERS BY INDEXING

Although it would be 'politically' useful to develop examples in the style of XML (using named start and end symbols for every structure), there are advantages in using angle brackets ('<' and '>') as boundary markers in ICMAUS patterns:

* Using brackets means that one can disentangle the function of marking the boundaries of patterns from the function of differentiating each pattern from others.

* Using brackets means that one can reference a class at any level in a class hierarchy rather than always having to use the top-level class in every reference (see sp_ideas7, %25).

The trouble with brackets is that, with the core search method in the SP models, they are highly ambiguous.

It has become increasingly clear that there is a distinction to be made between the process of matching New with Old patterns and the process of matching Old patterns against each other. In the SP models, the matching required in cycle 1 for each pattern is different from the matching required for cycles 2 and beyond. In the first case, the matching process should be as flexible as possible so that good partial matches can be found. In the second case, matching can be highly constrained because the connections that are to be found are ones that, in a 'learning' version of the system, would be created by the system itself. Since these links were originally created by the system, it is entitled to enforce them rigidly each time they are used.

The current system for enforcing 'correct' matching of brackets is rather inefficient and slows the program down quite significantly. A better idea may be to set up an index that shows each pair of 'internal' brackets and the one or more 'boundary' pairs of brackets that they are matched to. For each 'internal' pair of brackets, the index may also include the name of the variable and the one or more ID-symbols that it is matched to.

This index would need to be built for the original patterns in Old and it is possible that it would need to be augmented for each set of alignments - although it may be possible to use the original patterns within each alignment.

This approach to enforcing the matching of brackets will be tried in v 1.2.

%6 4/9/03

RESULTS FROM SP62, v 1.2

The new approach to constraining the matching of brackets seems to work and it seems to be very much faster than before. This alignment:

ID708, NSC = 601.44, EC = 5.35, CR = 112.49, CD = 596.09,
Absolute P = 0.0245726807889, Relative P = 1

0   S     SNG            0                        3                            2                   0
    |      |             |                        |                            |                  
1 < S Num  |  ; < NP     |                        |           > < V            |               > > 1
       |   |  | | |      |                        |           | | |            |               |  
2      |   |  | | |      |                        |           | < V Vs < Vstem |           > s >   2
       |   |  | | |      |                        |           |     |  |   |   |           |      
3      |   |  | | |      |                        |           |     |  < Vstem 2 s l e e p >       3
       |   |  | | |      |                        |           |     |                             
4      |   |  | | |      |                < Nstem 3 c a t >   |     |                              4
       |   |  | | |      |                |   |           |   |     |                             
5      |   |  | | |      |         < N Ns < Nstem         > > |     |                              5
       |   |  | | |      |         | | |                    | |     |                             
6      |   |  | | |  < D 0 t h e > | | |                    | |     |                              6
       |   |  | | |  | |         | | | |                    | |     |                             
7      |   |  | < NP < D         > < N |                    > >     |                              7
       |   |  |                        |                            |                             
8     Num SNG ;                        Ns                           Vs                             8

was produced in about 1 second running under debug.

Before the parsing is done, the program checks the input to make sure that all the patterns are legal. Here are the rules:

Every left bracket must be paired with a right bracket and, if the left bracket is the first bracket in a pattern then its corresponding right bracket must be the last bracket in the pattern, and if the left bracket is not the first symbol in the pattern then there must not be any bracket symbols between that left bracket and its corresponding right bracket. (In other words, the depth of nesting should be no more than 1). There should always be at least one 'reference' symbol between an internal left bracket and its corresponding right bracket. There should not be any brackets in any of the New patterns.

When patterns are matched, all the reference symbols between internal left and right brackets must be matched (otherwise a mis-match would occur).

%7 5/9/03

INTEGRATION OF CLASS HIERARCHIES WITH PART-WHOLE HIERARCHIES WITH THE USE OF BRACKETS

If the XML-style example of class and part-whole hierarchies (class_part11a.txt) is adapted for brackets, the result is:

[
    [(LMN 888)]
    [
        (< !vehicle
            < registration >
            < engine >
            steering_wheel 
            < seats >
            < doors >
            < load_space >
            < wheels > >)

        (< !engine
                < fuel >
                < capacity >
                < compression >
                cylinder_block
                crank_shaft
                pistons
                valves >)

        (< !engine !diesel_type
                < fuel diesel >
                < compression high > >)

        (< !engine !gasoline_type
            spark_plugs
            carburettor
            < fuel gasoline >
            < compression low > >)

        (< !vehicle !car
            < seats 4 >
            < doors cr >
            < load_space small >
            < wheels 4 > >)

        (< !vehicle !bus
            < seats 50 >
            < doors 3 >
            < load_space medium >
            < wheels 4 > >)

        (< !vehicle !van
            < seats 2 >
            < doors 2 >
            < load_space large >
            <wheels> 4 </wheels> </vehicle>)

        (< !car !v1
            < registration XYZ 555 >
            < engine gasoline_type < capacity 1500cc > >
            < doors> 2 > >)

        (< !bus !v2
            < registration PQR 666 >
            < engine diesel_type < capacity 4000cc > >
            < doors 4 > >)

        (< !van !v3
            < registration LMN 777 > 
            < engine diesel_type < capacity 1000cc > >
            < doors 2 > >)

        (< !car !v4
            < registration LMN 888 >
            < engine gasoline_type < capacity 2000cc > >
            < doors 4 > >)

        (< !doors !cr 2 >)
        (< !doors !cr 4 >)
    ]
]

Given the rule that brackets should not be nested more than one deep and that every internal pair of brackets should be matched to a corresponding external pair of brackets in a free-standing pattern, this example is not valid and would not yield an alignment like the original XML-style alignment:

0     1                 2                 3                4               5             

      <vehicle> ------- <vehicle> ------------------------ <vehicle>                     
      car ------------------------------------------------ car                           
      v4                                                                                 
      v: -------------- v: ------------------------------- v:                            
      <registration> -- <registration>                                                   
LMN - LMN                                                                                
888 - 888                                                                                
      </registration> - </registration>                                                  
      <engine> -------- <engine> -------- <engine> ----------------------- <engine>      
      gasoline_type ------------------------------------------------------ gasoline_type 
      eng: ------------------------------ eng: --------------------------- eng:          
                                                                           spark_plugs   
                                                                           carburettor   
                                          <fuel> ------------------------- <fuel>        
                                                                           gasoline      
                                          </fuel> ------------------------ </fuel>       
      <capacity> ------------------------ <capacity>                                     
      2000cc                                                                             
      </capacity> ----------------------- </capacity>                                    
                                          <compression> ------------------ <compression> 
                                                                           low           
                                          </compression> ----------------- </compression>
                                          cylinder_block                                 
                                          crank_shaft                                    
                                          pistons                                        
                                          valves                                         
      </engine> ------- </engine> ------- </engine> ---------------------- </engine>     
                        steering_wheel                                                   
                        <seats> -------------------------- <seats>                       
                                                           4                             
                        </seats> ------------------------- </seats>                      
                        <doors> -------------------------- <doors>                       
                                                           4                             
                        </doors> ------------------------- </doors>                      
                        <load_space> --------------------- <load_space>                  
                                                           small                         
                        </load_space> -------------------- </load_space>                 
                        <wheels> ------------------------- <wheels>                      
                                                           4                             
                        </wheels> ------------------------ </wheels>                     
      </vehicle> ------ </vehicle> ----------------------- </vehicle>                    

0     1                 2                 3                4               5             

It is tempting at first sight to abandon the rule that every internal pair of brackets should be matched to the external brackets of a free-standing pattern but, since it has some attractions, let's stick with it for the time being. The result should be something like this:

[
    [(LMN 888)]
    [
        (< !vehicle
            < registration >
            < engine >
            steering_wheel 
            < seats >
            < doors >
            < load_space >
            < wheels > >)

        (< !engine
                < fuel >
                < capacity >
                < compression >
                cylinder_block
                crank_shaft
                pistons
                valves >)

        (< !engine !diesel_type
                18
                20 >)

        (< !engine !gasoline_type
            spark_plugs
            carburettor
            17
            19 >)

        (< !vehicle !car
            11
            cr
            13
            16 >)

        (< !vehicle !bus
            12
            1a
            14
            16 >)

        (< !vehicle !van
            10
            0
            15
            16 >)

        (< !car !v1
            9
            gasoline_type 3
            0 >)

        (< !bus !v2
            7
            diesel_type 5
            1 >)

        (< !van !v3
            6 
            diesel_type 2
            0 >)

        (< !car !v4
            8
            gasoline_type 4
            1 >)

        (< !0 !doors !cr 2 >)
        (< !1 !doors !cr 4 >)
        (< !1a !doors 3 >)

        (< !2 !capacity 1000cc >)
        (< !3 !capacity 1500cc >)
        (< !4 !capacity 2000cc >)
        (< !5 !capacity 4000cc >)

        (< !6 !registration LMN 777 >)
        (< !7 !registration PQR 666 >)
        (< !8 !registration LMN 888 >)
        (< !9 !registration XYZ 555 >)

        (< !10 !seats 2 >)
        (< !11 !seats 4 >)
        (< !12 !seats 50 >)

        (< !13 !load_space small >)
        (< !14 !load_space medium >)
        (< !15 !load_space large >)

        (< !16 !wheels 4 >)

        (< !17 !fuel gasoline >)
        (< !18 !fuel diesel >)

        (< !19 !compression low >)
        (< !20 !compression high >)
    ]
]

[continued 8/9/03]

With this file, it seems to be difficult for the program to find a match for pattern 'v4'. The program has to generate lots of alternatives (which are 'unsuppported) and there is a good chance that it will not generate the one that will fit. Here is one of the alternatives:


0     1              2                3                4          5       6        7          8             9            10   

                     <                                                                                                        
                     vehicle                                                                                                  
      < ------------ <                                                                                                        
      8                                                                                                                       
      registration - registration                                                                                             
LMN - LMN                                                                                                                     
888 - 888                                                                                                                     
      > ------------ >                                                                                                        
                     < -------------- <                                                                                       
                     engine --------- engine                                                                                  
                                      < ------------------------------------------ <                                          
                                                                                   17                                         
                                      fuel --------------------------------------- fuel                                       
                                                                                   gasoline                                   
                                      > ------------------------------------------ >                                          
                                      < -------------- <                                                                      
                                                       4                                                                      
                                      capacity ------- capacity                                                               
                                                       2000cc                                                                 
                                      > -------------- >                                                                      
                                      < ----------------------------------------------------- <                               
                                                                                              19                              
                                      compression ------------------------------------------- compression                     
                                                                                              low                             
                                      > ----------------------------------------------------- >                               
                                      cylinder_block                                                                          
                                      crank_shaft                                                                             
                                      pistons                                                                                 
                                      valves                                                                                  
                     > -------------- >                                                                                       
                     steering_wheel                                                                                           
                     < ------------------------------------------ <                                                           
                                                                  10                                                          
                     seats -------------------------------------- seats                                                       
                                                                  2                                                           
                     > ------------------------------------------ >                                                           
                     < ------------------------------------------------------------------------------------------------- <    
                                                                                                                         1    
                     doors --------------------------------------------------------------------------------------------- doors
                                                                                                                         cr   
                                                                                                                         4    
                     > ------------------------------------------------------------------------------------------------- >    
                     < ------------------------------------------------------------------------------------ <                 
                                                                                                            14                
                     load_space --------------------------------------------------------------------------- load_space        
                                                                                                            medium            
                     > ------------------------------------------------------------------------------------ >                 
                     < -------------------------------------------------- <                                                   
                                                                          16                                                  
                     wheels --------------------------------------------- wheels                                              
                                                                          4                                                   
                     > -------------------------------------------------- >                                                   
                     >                                                                                                        

0     1              2                3                4          5       6        7          8             9            10   

In summary, this style for representing class-part hierarchies is not satisfactory because:

* Using specific patterns for each variable leads to alignments with lots of columns.

* The program has to hunt through lots of alignments to find one that will fit the specific 'car' pattern and there is a good chance that it will miss.

* Angle brackets look silly in vertical alignments (which are the only kind that will fit on the page).

* Angle brackets lack the 'political' advantage of following the XML format.

* Using cryptic codes to identify patterns (as in the pattern for 'v4') makes them difficult to understand.

By contrast, the XML style has these advantages:

* There is flexibility to express the values of variables as free-standing patterns or not, depending on what is convenient.

* It is more readable and comprehensible.

* It fits the politics better.

* It is easier for the system to find 'correct' alignments.

It has the one disadvantage that it seems necessary for every pattern in a class hierarchy to start and end with the symbols marking the highest-level class in the hierarchy.

%8 9/9/03

Here is a revised version of the class-part hierarchy:

[
    [(LMN 888)]
    [
        (!<vehicle>
            <v>
                <registration> </registration>
                <engine> </engine>
                steering_wheel 
                <seats> </seats> 
                <doors> </doors>
                <load_space> </load_space>
                <wheels> </wheels>
            </v>
        !</vehicle>)

        (!<engine>
            <e>
                <fuel> </fuel>
                <capacity> </capacity>
                <compression> </compression>
                cylinder_block
                crank_shaft
                pistons
                valves
            </e>
        !</engine>)

        (!<engine>
            !<diesel_type>
                <e>
                    <fuel> diesel </fuel>
                    <compression> high </compression>
                </e> 
            !</diesel_type>
        !</engine>)

        (!<engine>
            !<gasoline_type>
                spark_plugs
                carburettor
                    <e>
                        <fuel> gasoline </fuel>
                        <compression> low </compression>
                    </e>
            !</gasoline_type>
        !</engine>)

        (!<vehicle>
            !<car>
                <v>
                    <seats> 4 </seats>
                    <doors> cr </doors>
                    <load_space> small </load_space>
                    <wheels> 4 </wheels>
                </v>
            !</car>
        !</vehicle>)

        (!<vehicle>
            !<bus>
                <v>
                    <seats> 50 </seats>
                    <doors> 3 </doors>
                    <load_space> medium </load_space>
                    <wheels> 4 </wheels>
                </v>
            !</bus>
        !</vehicle>)

        (!<vehicle>
            !<van>
                <v>
                    <seats> 2 </seats>
                    <doors> 2 </doors>
                    <load_space> large </load_space>
                    <wheels> 4 </wheels>
                </v>
            !</van>
        !</vehicle>)

        (!<vehicle>
            !<car>
                !<v1>
                    <v>
                        <registration> XYZ 555 </registration>
                        <engine>
                            <gasoline_type>
                                <e>
                                    <capacity> 1500cc </capacity>
                                </e>
                            </gasoline_type>
                        </engine>
                        <doors> 2 </doors>
                    </v>
                !</v1>
            !</car>
        !</vehicle>)

        (!<vehicle>
            !<bus>
                !<v2>
                    <v>
                        <registration> PQR 666 </registration>
                        <engine>
                            <diesel_type> 
                                <e>
                                    <capacity> 4000cc </capacity>
                                </e>
                            </diesel_type>
                        </engine>
                        <doors> 4 </doors>
                    </v>
                !</v2>
            !</bus>
        !</vehicle>)

        (!<vehicle>
            !<van>
                !<v3>
                    <v>
                        <registration> LMN 777 </registration> 
                        <engine>
                            <diesel_type>
                                <e>
                                    <capacity> 1000cc </capacity>
                                </e>
                            </diesel_type>
                        </engine>
                        <doors> 2 </doors>
                    </v>
                !</v3>
            !</van>
        !</vehicle>)

        (!<vehicle>
            !<car>
                !<v4>
                    <v>
                        <registration> LMN 888 </registration>
                        <engine>
                            <gasoline_type>
                                <e>
                                    <capacity> 2000cc </capacity>
                                </e>
                            </gasoline_type>
                        </engine>
                        <doors> 4 </doors>
                    </v>
                !</v4>
            !</car>
        !</vehicle>)

        (!<doors> !cr 2 !</doors>)
        (!<doors> !cr 4 !</doors>)
    ]
]

Symbols like <v> ... </v> and <e> ... </e> are needed to ensure correct alignment when values for higher levels in a class hierarchy are provided from lower levels. With this file, the best alignment found is:

0     1                  2                 3               4       

      <vehicle> -------- <vehicle> ------- <vehicle>               
      <car> ------------------------------ <car>                   
      <v4>                                                         
      <v> -------------- <v> ------------- <v>                     
      <registration> --- <registration>                            
LMN - LMN                                                          
888 - 888                                                          
      </registration> -- </registration>                           
      <engine> --------- <engine>                                  
      <gasoline_type>                                              
      <e>                                                          
      <capacity>                                                   
      2000cc                                                       
      </capacity>                                                  
      </e>                                                         
      </gasoline_type>                                             
      </engine> -------- </engine>                                 
                         steering_wheel                            
                         <seats> --------- <seats>                 
                                           4                       
                         </seats> -------- </seats>                
      <doors> ---------- <doors> --------- <doors> ------- <doors> 
                                           cr ------------ cr      
                                           </doors>                
                                           <load_space>            
                                           small                   
                                           </load_space>           
                                           <wheels>                
      4 ---------------------------------- 4 ------------- 4       
      </doors> --------- </doors> ------------------------ </doors>
                         <load_space>                              
                         </load_space>                             
                         <wheels>                                  
                         </wheels> ------- </wheels>               
      </v> ------------- </v> ------------ </v>                    
      </v4>                                                        
      </car> ----------------------------- </car>                  
      </vehicle> ------- </vehicle> ------ </vehicle>              

0     1                  2                 3               4       

This is 'wrong' because the value 4 (doors) in columns 1 and 4 has become aligned with the value 4 (wheels) in column 3. This reinforces the idea that matching between Old patterns is different from matching between New and Old patterns. In the latter case, we need flexible matching in the style of dynamic programming. In the former case, we need matching that recognises the difference between 'code' symbols (including those that function as brackets) and 'data' symbols. The former are those that would be introduced by the program itself in a 'learning' version of the program and the latter are those corresponding to the original raw data. It is quite permissible to enforce constraints on the matching of code-type symbols because these have been introduced by the system itself.

If we enforce a rule that, in cycles 2 and above (when Old patterns are matched against each other), the only matching to be done is between 'code' types of symbols (including brackets), then we would avoid the kind of anomaly seen in the example above.

This will be tried in version 1.3.

%9 10/9/03

RESULTS FROM V 1.3

Part of the reason for the results in the previous section was that <doors> ... </doors> had been put in to a separate pattern, unlike the file class_part11a.txt. This has now been corrected in class_part15.txt and the program is now able to form this alignment:

0     1                  2                 3                4               5               

      <vehicle> -------- <vehicle> ------------------------ <vehicle>                       
      <car> ----------------------------------------------- <car>                           
      <v4>                                                                                  
      <v> -------------- <v> ------------------------------ <v>                             
      <registration> --- <registration>                                                     
LMN - LMN                                                                                   
888 - 888                                                                                   
      </registration> -- </registration>                                                    
      <engine> --------- <engine> -------- <engine> ----------------------- <engine>        
      <gasoline_type> ----------------------------------------------------- <gasoline_type> 
                                                                            spark_plugs     
                                                                            carburettor     
      <e> -------------------------------- <e> ---------------------------- <e>             
                                           <fuel> ------------------------- <fuel>          
                                                                            gasoline        
                                           </fuel> ------------------------ </fuel>         
      <capacity> ------------------------- <capacity>                                       
      2000cc                                                                                
      </capacity> ------------------------ </capacity>                                      
                                           <compression> ------------------ <compression>   
                                                                            low             
                                           </compression> ----------------- </compression>  
                                           cylinder_block                                   
                                           crank_shaft                                      
                                           pistons                                          
                                           valves                                           
      </e> ------------------------------- </e> --------------------------- </e>            
      </gasoline_type> ---------------------------------------------------- </gasoline_type>
      </engine> -------- </engine> ------- </engine> ---------------------- </engine>       
                         steering_wheel                                                     
                         <seats> -------------------------- <seats>                         
                                                            4                               
                         </seats> ------------------------- </seats>                        
                         <doors> -------------------------- <doors>                         
                                                            4                               
                         </doors> ------------------------- </doors>                        
                         <load_space> --------------------- <load_space>                    
                                                            small                           
                         </load_space> -------------------- </load_space>                   
                         <wheels> ------------------------- <wheels>                        
                                                            4                               
                         </wheels> ------------------------ </wheels>                       
      </v> ------------- </v> ----------------------------- </v>                            
      </v4>                                                                                 
      </car> ---------------------------------------------- </car>                          
      </vehicle> ------- </vehicle> ----------------------- </vehicle>                      

0     1                  2                 3                4               5               

Here is a summary of the reasons for applying constraints in cycles 2 and above such that the system only forms alignments between symbols of type CODE_SYMBOL or BRACKETS:

* In a learning version of the system, these are symbols that would be introduced by the system rather than orginating in New information. The constraints simply reflect the system-generated origins of these symbols.

* If the constraint is not applied, then one can get spurious matches like those between '4' doors and '4' wheels.

* The constraint means that one can use values like 'normal' in several different patterns without the risk of spurious matches being formed.

* Provided the constraint has been implemented appropriately, it should speed up processing. 

%10 17/9/03

MEDICAL EXPERT SYSTEM AND XML-STYLE BRACKETS

With this input file:

[
    [
        (!<patient> john smith !</patient>)
        (<appetite> !poor </appetite>)
        (<breathing> !rapid </breathing>)
        (<chills> !yes </chills>)
        (<face> !flushed </face>)
        (<fatigue> !yes </fatigue>)
        (<lymph_nodes> !normal </lymph_nodes>)
        (<malaise> !no </malaise>)
        (<muscles> !aching </muscles>)
        (<nose> !runny </nose>)
        (<temperature> !t37-39 </temperature>)
        (<throat> !sore </throat>)
    ]
    [
        (!<disease> !chicken_pox !:
            !<diagnosis> Chicken Pox !</diagnosis>
            !<R2> fever !</R2>
            !<appetite> normal !</appetite>
            !<chest> normal !</chest>
            !<chills> no !</chills>
            !<cough> no !</cough>
            !<diarrhoea> no !</diarrhoea>
            !<fatigue> no !</fatigue>
            !<lymph_nodes> normal !</lymph_nodes>
            !<malaise> yes !</malaise>
            !<muscles> normal !</muscles>
            !<nose> normal !</nose>
            !<skin> rash !</skin>
            !<throat> normal !</throat>
            !<weight_change> no !</weight_change> 
            !<causative_agent> chicken pox virus !</causative_agent>
            !<treatment> chicken pox treatment !</treatment>
        !</disease>)*2500
        (!<disease> !flu !:
            !<diagnosis> Influenza !</diagnosis>
            !<R1> flu_symptoms !</R1>
            !<appetite> normal !</appetite>
            !<chest> normal !</chest>
            !<diarrhoea> no !</diarrhoea>
            !<fatigue> no !</fatigue>
            !<lymph_nodes> normal !</lymph_nodes>
            !<malaise> no !</malaise>
            !<skin> normal !</skin>
            !<weight_change> no !</weight_change>
            !<causative_agent> influenza virus !</causative_agent>
            !<treatment> influenza treatment !</treatment>
        !</disease>)*10000
        (!<disease> !ml !: !<diagnosis> Malaria !</diagnosis>
            !<R2> fever !</R2>
            !<appetite> normal !</appetite>
            !<chest> normal !</chest>
            !<chills> yes !</chills>
            !<cough> no !</cough>
            !<diarrhoea> no !</diarrhoea>
            !<fatigue> yes !</fatigue>
            !<headache> yes !</headache>
            !<lymph_nodes> normal !</lymph_nodes>
            !<malaise> no !</malaise>
            !<muscles> normal !</muscles>
            !<nose> normal !</nose>
            !<skin> sweating !</skin>
            !<throat> normal !</throat>
            !<weight_change> no !</weight_change>
            !<causative_agent> malarial protozoan !</causative_agent>
            !<treatment> anti malaria drugs !</treatment>
        !</disease>)*2000
        (!<disease> !pnm !:
            !<diagnosis> Pneumonia !</diagnosis>
            !<R2> fever !</R2>
            !<appetite> normal !</appetite>
            !<chest> pain !</chest>
            !<chills> no !</chills>
            !<cough> yes !</cough>
            !<diarrhoea> no !</diarrhoea>
            !<fatigue> no !</fatigue>
            !<headache> no !</headache>
            !<lymph_nodes> normal !</lymph_nodes>
            !<malaise> no !</malaise>
            !<muscles> normal !</muscles>
            !<nose> normal !</nose>
            !<skin> normal !</skin>
            !<throat> normal !</throat>
            !<weight_change> no !</weight_change>
            !<causative_agent> pneumonia bacterium !</causative_agent>
            !<treatment> pneumonia treatment !</treatment>
        !</disease>)*200
        (!<disease> !smpx !:
            !<diagnosis> Smallpox !</diagnosis>
            !<R1> flu_symptoms !</R1>
            !<appetite> normal !</appetite>
            !<chest> normal !</chest>
            !<diarrhoea> no !</diarrhoea>
            !<fatigue> no !</fatigue>
            !<lymph_nodes> normal !</lymph_nodes>
            !<malaise> no !</malaise>
            !<skin> rash with blisters !</skin>
            !<weight_change> no !</weight_change>
            !<causative_agent> smallpox virus !</causative_agent>
            !<treatment> smallpox treatment !</treatment>
        !</disease>)*5
        (!<disease> !tb !:
            !<diagnosis> Tuberculosis !</diagnosis>
            !<appetite> normal !</appetite>
            !<breathing> short !</breathing>
            !<chest> pain !</chest>
            !<chills> no !</chills>
            !<cough> yes !</cough>
            !<diarrhoea> no !</diarrhoea>
            !<face> normal !</face>
            !<fatigue> no !</fatigue>
            !<headache> no !</headache>
            !<lymph_nodes> normal !</lymph_nodes>
            !<malaise> yes !</malaise>
            !<muscles> normal !</muscles>
            !<nose> normal !</nose>
            !<skin> normal !</skin>
            !<temperature> normal !</temperature>
            !<throat> normal !</throat>
            !<weight_change> loss !</weight_change>
            !<causative_agent> mycobacterium tuberculosis !</causative_agent>
            !<treatment> tuberculosis treatment !</treatment>
        !</disease>)*50
        (!flu_symptoms
            !<R2> fever !</R2>
            !<chills> yes !</chills>
            !<cough> yes !</cough>
            !<headache> yes !</headache>
            !<muscles> aching !</muscles>
            !<nose> runny !</nose>
            !<throat> sore !</throat>)*10005
        (!fever
            !<breathing> rapid !</breathing>
            !<face> flushed !</face>
            !<temperature> <tclass1> </tclass1> !</temperature>)*14705
        (!<disease>
            <patient> </patient>
            <diagnosis> </diagnosis>
            <R1> </R1>
            <R2> </R2>
            <appetite> </appetite>
            <breathing> </breathing>
            <chest> </chest>
            <chills> </chills>
            <cough> </cough>
            <diarrhoea> </diarrhoea>
            <face> </face>
            <fatigue> </fatigue>
            <headache> </headache>
            <lymph_nodes> </lymph_nodes>
            <malaise> </malaise>
            <muscles> </muscles>
            <nose> </nose>
            <skin> </skin>
            <temperature> </temperature>
            <throat> </throat>
            <weight_change> </weight_change>
            <causative_agent> </causative_agent>
            <treatment> </treatment>
        !</disease>)*14755
        (!<tclass1> t37-39 !</tclass1>)*14705
        (!<tclass1> t39+ !</tclass1>)*14705
    ]
]

the following issues arise:

* There may be a case for loading all the New patterns into the set of driving patterns at the beginning rather than waiting for all cycles of the first pattern to finish before trying the second pattern -- and so on. The trouble with that idea is that the second and subsequent New patterns would not be able to make alignments with alignments made with earlier New patterns.

* The framework pattern (<disease> ... </disease>) forms alignments with New patterns that don't look very useful.

* In second and subsequent cycles, each alignment made from one New pattern and the framework pattern forms alignments with other patterns that don't look very useful.

* Apart from marking the start and end symbols of each pattern as ID-symbols, it is not clear what other symbols should be marked as ID-symbols.

* It is not clear whether or not a rule should be enforced that ID-symbols can only be matched with CONTENTS symbols and vice versa.

* Because of the redundancy between the 'framework' pattern and the other patterns, the program forms lots of alternative partial alignments and has to purge the hit structure frequently on cycle 2. There seems to be a case for developing a 'constrained' mechanism for matching patterns containing XML-style brackets in order to eliminate this useless searching through alternatives.

%11 17/9/03

IDEAS FOR 'CONSTRAINED' SYSTEM FOR MATCHING PATTERNS WITH XML-STYLE BRACKETS.

When two patterns to be matched both contain XML-style brackets, matching may be constrained according to the following rules:

* If two LEFT_XML_BRACKETS match, then the system should find the corresponding two RIGHT_XML_BRACKETS.

* Any symbols that appear between the brackets in one of those two patterns can only be matched with symbols between the matching brackets in the other pattern.

* The system should be able to cope with nesting of brackets to any depth.

%12 9/10/03

MORE ABOUT CONSTRAINTS ON MATCHING AND UNIFICATION

The ideas for constraining matching described in %11 have proved difficult to implement in an efficient way.  The first rule is not really necessary because, with XML-style brackets, the ordinary system of matching finds matches for left and right brackets quite easily.

One of the problems with totally unconstrained matching is that one can get spurious matches for symbols like 'normal' if they are used in two or more contexts. This is because all symbols have equal 'weight'. But there is a case for giving bracket symbols more weight than non-bracket symbols because these are symbols added by the system and the system should therefore be permitted to determine what matches are 'correct' for those symbols. Here, 'weight' means in effect that matches for bracket symbols should be determined before matches for non-bracket symbols and the latter should fit in their proper places between the former.

A question in this connection is the status of bracket symbols in New. If New is seen to be 'raw' data from the environment then it should not contain any bracket symbols. But it is reasonably well established that system-generated codes can play the role of New as, for example, when sentences are generated from codes or from semantic structures.

A possible solution is to match each pair of patterns (that contain brackets) in two phases:

* Phase 1 determines the matches for bracket symbols.

* Phase 2 determines the matches for non-bracket symbols and fits them between the matches for bracket symbols.

The resulting hit sequence may be stored in a temporary structure and then added to the main structure when it is complete.

This will be tried in SP62, v 1.5.

%13 10/10/03

The new matching system in v 1.5 seems to work as anticipated. But, with med6, another problem has emerged:

With SP61, the process for selecting the best alignments is designed to take account of the symbols from New that are encoded by any given alignment. This system ensures that each symbol from New gets a 'quota' of relevant alignments and has a chance to show up in the selection despite the fact that some symbols from New may have many alternative alignments all with high scores.

This selection process only works for a single pattern in New. In SP62, where there may be several patterns in New, the process does not safeguard 'weak' alignments as intended. The program needs to be modified so that all symbols from New get a quota, regardless of the fact that New is divided into several different patterns.

This will be done in SP62, v 1.6.

Here is an example. With med6.txt, New pattern 4, the best alignment found is:

ID403: NSC = 999.65, EC = 0.00, CR = 1.#J, CD = 999.65,
Absolute P = 1

0              1                 

               <disease>         
<patient> ---- <patient>         
john                             
smith                            
</patient> --- </patient>        
               <diagnosis>       
               </diagnosis>      
               <R1>              
               </R1>             
               <R2>              
               </R2>             
<appetite> --- <appetite>        
poor                             
</appetite> -- </appetite>       
<breathing> -- <breathing>       
rapid                            
</breathing> - </breathing>      
               <chest>           
               </chest>          
<chills> ----- <chills>          
yes                              
</chills> ---- </chills>         
               <cough>           
               </cough>          
               <diarrhoea>       
               </diarrhoea>      
               <face>            
               </face>           
               <fatigue>         
               </fatigue>        
               <headache>        
               </headache>       
               <lymph_nodes>     
               </lymph_nodes>    
               <malaise>         
               </malaise>        
               <muscles>         
               </muscles>        
               <nose>            
               </nose>           
               <skin>            
               </skin>           
               <temperature>     
               </temperature>    
               <throat>          
               </throat>         
               <weight_change>   
               </weight_change>  
               <causative_agent> 
               </causative_agent>
               <treatment>       
               </treatment>      
               </disease>        

0              1                 

Then follows several variations where one or more of the New patterns are not matched to the framework pattern. Here is one example:

ID406: NSC = 719.74, EC = 0.00, CR = 1.#J, CD = 719.74,
Absolute P = 1

0              1                 

               <disease>         
               <patient>         
               </patient>        
               <diagnosis>       
               </diagnosis>      
               <R1>              
               </R1>             
               <R2>              
               </R2>             
<appetite> --- <appetite>        
poor                             
</appetite> -- </appetite>       
<breathing> -- <breathing>       
rapid                            
</breathing> - </breathing>      
               <chest>           
               </chest>          
<chills> ----- <chills>          
yes                              
</chills> ---- </chills>         
<patient>      <cough>           
john           </cough>          
smith          <diarrhoea>       
</patient>     </diarrhoea>      
               <face>            
               </face>           
               <fatigue>         
               </fatigue>        
               <headache>        
               </headache>       
               <lymph_nodes>     
               </lymph_nodes>    
               <malaise>         
               </malaise>        
               <muscles>         
               </muscles>        
               <nose>            
               </nose>           
               <skin>            
               </skin>           
               <temperature>     
               </temperature>    
               <throat>          
               </throat>         
               <weight_change>   
               </weight_change>  
               <causative_agent> 
               </causative_agent>
               <treatment>       
               </treatment>      
               </disease>        

0              1                 

Then, a long way down the list, comes alignments in which 'yes' in '<chills> yes </chills>' has been matched. Here is an example:

ID400: NSC = 591.88, EC = 16.88, CR = 35.07, CD = 575.00,
Absolute P = 8.29727669489e-006

0              1                 

               <disease>         
               ml                
               :                 
               <diagnosis>       
               Malaria           
               </diagnosis>      
               <R2>              
               fever             
               </R2>             
<appetite> --- <appetite>        
poor           normal            
</appetite> -- </appetite>       
               <chest>           
               normal            
               </chest>          
<chills> ----- <chills>          
yes ---------- yes               
</chills> ---- </chills>         
<patient>      <cough>           
john           no                
smith          </cough>          
</patient>     <diarrhoea>       
<breathing>    no                
rapid          </diarrhoea>      
</breathing>   <fatigue>         
               yes               
               </fatigue>        
               <headache>        
               yes               
               </headache>       
               <lymph_nodes>     
               normal            
               </lymph_nodes>    
               <malaise>         
               no                
               </malaise>        
               <muscles>         
               normal            
               </muscles>        
               <nose>            
               normal            
               </nose>           
               <skin>            
               sweating          
               </skin>           
               <throat>          
               normal            
               </throat>         
               <weight_change>   
               no                
               </weight_change>  
               <causative_agent> 
               malarial          
               protozoan         
               </causative_agent>
               <treatment>       
               anti              
               malaria           
               drugs             
               </treatment>      
               </disease>        

0              1                 

%14 20/10/03

RESULTS FROM SP62, V 1.6

The program now finds the 'correct' result:

BEST ALIGNMENTS AND PROBABILITIES

Total absolute P = 0.00513059294886

ALIGNMENT:

ID47562, NSC = 4130.72, EC = 7.61, CR = 542.99, CD = 4123.11,
Absolute P = 0.00512802893439, Relative P = 0.999500249875

0                1                    2                    3              4                5         

                 <disease> ---------- <disease> ---------- <disease> ---- <disease>                  
                                      flu                                                            
                 : ------------------ :                                                              
<patient> ------ <patient>                                                                           
john                                                                                                 
smith                                                                                                
</patient> ----- </patient>                                                                          
                 <diagnosis> -------- <diagnosis>                                                    
                                      Influenza                                                      
                 </diagnosis> ------- </diagnosis>                                                   
                 <R1> --------------- <R1>                                                           
                                      flu_symptoms ------- flu_symptoms                              
                 </R1> -------------- </R1>                                                          
                 <R2> ------------------------------------ <R2>                                      
                                                           fever -------- fever                      
                 </R2> ----------------------------------- </R2>                                     
<appetite> ----- <appetite> --------- <appetite>                                                     
poor                                  normal                                                         
</appetite> ---- </appetite> -------- </appetite>                                                    
<breathing> ---- <breathing> -------------------------------------------- <breathing>                
rapid ------------------------------------------------------------------- rapid                      
</breathing> --- </breathing> ------------------------------------------- </breathing>               
                 <chest> ------------ <chest>                                                        
                                      normal                                                         
                 </chest> ----------- </chest>                                                       
<chills> ------- <chills> -------------------------------- <chills>                                  
yes ------------------------------------------------------ yes                                       
</chills> ------ </chills> ------------------------------- </chills>                                 
                 <cough> --------------------------------- <cough>                                   
                                                           yes                                       
                 </cough> -------------------------------- </cough>                                  
                 <diarrhoea> -------- <diarrhoea>                                                    
                                      no                                                             
                 </diarrhoea> ------- </diarrhoea>                                                   
<face> --------- <face> ------------------------------------------------- <face>                     
flushed ----------------------------------------------------------------- flushed                    
</face> -------- </face> ------------------------------------------------ </face>                    
<fatigue> ------ <fatigue> ---------- <fatigue>                                                      
yes                                   no                                                             
</fatigue> ----- </fatigue> --------- </fatigue>                                                     
                 <headache> ------------------------------ <headache>                                
                                                           yes                                       
                 </headache> ----------------------------- </headache>                               
<lymph_nodes> -- <lymph_nodes> ------ <lymph_nodes>                                                  
normal ------------------------------ normal                                                         
</lymph_nodes> - </lymph_nodes> ----- </lymph_nodes>                                                 
<malaise> ------ <malaise> ---------- <malaise>                                                      
no ---------------------------------- no                                                             
</malaise> ----- </malaise> --------- </malaise>                                                     
<muscles> ------ <muscles> ------------------------------- <muscles>                                 
aching --------------------------------------------------- aching                                    
</muscles> ----- </muscles> ------------------------------ </muscles>                                
<nose> --------- <nose> ---------------------------------- <nose>                                    
runny ---------------------------------------------------- runny                                     
</nose> -------- </nose> --------------------------------- </nose>                                   
                 <skin> ------------- <skin>                                                         
                                      normal                                                         
                 </skin> ------------ </skin>                                                        
<temperature> -- <temperature> ------------------------------------------ <temperature>              
                                                                          <tclass1> ------ <tclass1> 
t37-39 ----------------------------------------------------------------------------------- t37-39    
                                                                          </tclass1> ----- </tclass1>
</temperature> - </temperature> ----------------------------------------- </temperature>             
<throat> ------- <throat> -------------------------------- <throat>                                  
sore ----------------------------------------------------- sore                                      
</throat> ------ </throat> ------------------------------- </throat>                                 
                 <weight_change> ---- <weight_change>                                                
                                      no                                                             
                 </weight_change> --- </weight_change>                                               
                 <causative_agent> -- <causative_agent>                                              
                                      influenza                                                      
                                      virus                                                          
                 </causative_agent> - </causative_agent>                                             
                 <treatment> -------- <treatment>                                                    
                                      influenza                                                      
                                      treatment                                                      
                 </treatment> ------- </treatment>                                                   
                 </disease> --------- </disease> --------- </disease> --- </disease>                 

0                1                    2                    3              4                5         

ALIGNMENT:

ID47563, NSC = 4130.72, EC = 18.57, CR = 222.40, CD = 4112.14,
Absolute P = 2.5640144672e-006, Relative P = 0.000499750124938

0                1                    2                    3              4                5         

                 <disease> ---------- <disease> ---------- <disease> ---- <disease>                  
                                      smpx                                                           
                 : ------------------ :                                                              
<patient> ------ <patient>                                                                           
john                                                                                                 
smith                                                                                                
</patient> ----- </patient>                                                                          
                 <diagnosis> -------- <diagnosis>                                                    
                                      Smallpox                                                       
                 </diagnosis> ------- </diagnosis>                                                   
                 <R1> --------------- <R1>                                                           
                                      flu_symptoms ------- flu_symptoms                              
                 </R1> -------------- </R1>                                                          
                 <R2> ------------------------------------ <R2>                                      
                                                           fever -------- fever                      
                 </R2> ----------------------------------- </R2>                                     
<appetite> ----- <appetite> --------- <appetite>                                                     
poor                                  normal                                                         
</appetite> ---- </appetite> -------- </appetite>                                                    
<breathing> ---- <breathing> -------------------------------------------- <breathing>                
rapid ------------------------------------------------------------------- rapid                      
</breathing> --- </breathing> ------------------------------------------- </breathing>               
                 <chest> ------------ <chest>                                                        
                                      normal                                                         
                 </chest> ----------- </chest>                                                       
<chills> ------- <chills> -------------------------------- <chills>                                  
yes ------------------------------------------------------ yes                                       
</chills> ------ </chills> ------------------------------- </chills>                                 
                 <cough> --------------------------------- <cough>                                   
                                                           yes                                       
                 </cough> -------------------------------- </cough>                                  
                 <diarrhoea> -------- <diarrhoea>                                                    
                                      no                                                             
                 </diarrhoea> ------- </diarrhoea>                                                   
<face> --------- <face> ------------------------------------------------- <face>                     
flushed ----------------------------------------------------------------- flushed                    
</face> -------- </face> ------------------------------------------------ </face>                    
<fatigue> ------ <fatigue> ---------- <fatigue>                                                      
yes                                   no                                                             
</fatigue> ----- </fatigue> --------- </fatigue>                                                     
                 <headache> ------------------------------ <headache>                                
                                                           yes                                       
                 </headache> ----------------------------- </headache>                               
<lymph_nodes> -- <lymph_nodes> ------ <lymph_nodes>                                                  
normal ------------------------------ normal                                                         
</lymph_nodes> - </lymph_nodes> ----- </lymph_nodes>                                                 
<malaise> ------ <malaise> ---------- <malaise>                                                      
no ---------------------------------- no                                                             
</malaise> ----- </malaise> --------- </malaise>                                                     
<muscles> ------ <muscles> ------------------------------- <muscles>                                 
aching --------------------------------------------------- aching                                    
</muscles> ----- </muscles> ------------------------------ </muscles>                                
<nose> --------- <nose> ---------------------------------- <nose>                                    
runny ---------------------------------------------------- runny                                     
</nose> -------- </nose> --------------------------------- </nose>                                   
                 <skin> ------------- <skin>                                                         
                                      rash                                                           
                                      with                                                           
                                      blisters                                                       
                 </skin> ------------ </skin>                                                        
<temperature> -- <temperature> ------------------------------------------ <temperature>              
                                                                          <tclass1> ------ <tclass1> 
t37-39 ----------------------------------------------------------------------------------- t37-39    
                                                                          </tclass1> ----- </tclass1>
</temperature> - </temperature> ----------------------------------------- </temperature>             
<throat> ------- <throat> -------------------------------- <throat>                                  
sore ----------------------------------------------------- sore                                      
</throat> ------ </throat> ------------------------------- </throat>                                 
                 <weight_change> ---- <weight_change>                                                
                                      no                                                             
                 </weight_change> --- </weight_change>                                               
                 <causative_agent> -- <causative_agent>                                              
                                      smallpox                                                       
                                      virus                                                          
                 </causative_agent> - </causative_agent>                                             
                 <treatment> -------- <treatment>                                                    
                                      smallpox                                                       
                                      treatment                                                      
                 </treatment> ------- </treatment>                                                   
                 </disease> --------- </disease> --------- </disease> --- </disease>                 

0                1                    2                    3              4                5         

And the patterns in New can be supplied in any order.

%15 17/12/03

In an alignment like this:

0                1                2            

<viewing> ------ <viewing>                     
                 11                            
                 <client> ------- <client>     
                                  6            
                                  <client_no>  
                 CR76 ----------- CR76         
                                  </client_no> 
<first_name> -------------------- <first_name> 
                                  John         
</first_name> ------------------- </first_name>
<last_name> --------------------- <last_name>  
                                  Kay          
</last_name> -------------------- </last_name> 
                                  <tel_no>     
                                  0207-774-5632
                                  </tel_no>    
                                  <pref_type>  
                                  Flat         
                                  </pref_type> 
                                  <max_rent>   
                                  425          
                                  </max_rent>  
                 </client> ------ </client>    
<property_no> -- <property_no>                 
                 PG4                           
</property_no> - </property_no>                
                 <view_date>                   
                 20-Apr-01                     
                 </view_date>                  
<comment> ------ <comment>                     
                 too                           
                 remote                        
</comment> ----- </comment>                    
</viewing> ----- </viewing>                    

0                1                2            

It is not obvious the New pattern could be split into patterns like '<first_name> </first_name>', '<last_name> </last_name>' etc because they fall between the symbols '<viewing> </viewing>' which belong together and would be separated if the New pattern were split up as described.

A possible solution is to allow the system to work in such a way that the symbols in two or more New patterns may be arranged in any order provided their order in the original patterns are preserved. It might also make sense to allow two new symbols that match each other but are in different patterns to be represented by one symbol in one column.

If, for the time being, we assume that symbols cannot be merged in the way just described but they can be arranged in any order that respects the order in the original patterns, then the New pattern in the alignment above may be split up like this:

'</viewing> </viewing>',
'<property_no> </property_no>',
'<first_name> </first_name>',

and so on.

%16 20/8/04

NOTES ON MODELLING OF CRIME INVESTIGATION

An alignment like this:

ID39 : ID14 : ID2 : #26 NSC = 346.94, EC = 21.35, CR = 16.25, CD = 325.59693426,
Absolute P = 3.74843815077e-007

0           1                2         

                             <crime>   
                             0         
                             <type>    
                             </type>   
                             <victim>  
<person> -- <person> ------- <person>  
            3                          
            <name>                     
            </name>                    
            <anatomy>                  
            </anatomy>                 
            <gender>                   
            </gender>                  
<health> -- <health>                   
dead                                   
</health> - </health>                  
            <motivations>              
            </motivations>             
            <religion>                 
            </religion>                
            <education>                
            </education>               
            <profession>               
            </profession>              
            ...                        
</person> - </person> ------ </person> 
                             </victim> 
                             <suspect> 
                             <person>  
                             </person> 
                             </suspect>
                             </crime>  

0           1                2         

has a higher CD than an alignment like this:

ID15 : ID1 : ID3 : #13 NSC = 284.36, EC = 15.22, CR = 18.69, CD = 269.140556938,
Absolute P = 2.62390670554e-005

0           1        

<person>    <crime>  
            1        
            <type>   
            murder   
            </type>  
            <victim> 
<health> -- <health> 
dead ------ dead     
</health> - </health>
</person>   </victim>
            </crime> 

0           1        

because more of the New symbols are matched.

This is counter-intuitive because 'dead' is supposed to be the significant element in the New pattern.

Possible answers include:

* Don't apply the 'cost factor' to symbols like <person> (ie symbols with angle brackets) on the grounds that they are encoding symbols rather than 'data' symbols and so should receive a lower weighting.

* Ban the use of any 'code' symbols (those with brackets) in the New pattern.

The second option raises the question of how the salient facts of the investigation should be described. One possibility is to give each Old pattern a descriptor symbol in addition to its encoding symbols and to use these descriptor symbols in the description of salient facts, eg 'person dead' or 'dead person'. In SP62, these can either be in one pattern (in which case their order is important) or they can be in separate patterns (in which case their order is not important). In this example, it would be appropriate to put those two symbols in one pattern and to observe the order implied by the Old pattern describing the class person.

The method for scoring hit_nodes needs updating because the program no longer allows > 1 target pattern on any one cycle and their seem to be errors in the original method. This will be done in version 1.8.

%17 23/8/04

NOTES ON MATCHING PROBLEMS

With these patterns:

[
    [
        (person dead)
    ]
    [
        (!<crime> !0
            crime
            <victim> <person> </person> </victim>
            <suspect> <person> </person> </suspect>
        !</crime>)

        (!<murder> !1
            murder
            <crime>
                <victim> <health> dead </health> </victim>
            </crime>
        !</murder>)

        (!<theft> !2
            theft
            <crime>
                <victim> poorer </victim>
                <suspect> richer </suspect> 
            </crime>
        !</theft>)

        (!<person> !3
            person
            <name> </name>
            <anatomy> </anatomy>
            <gender> </gender>
            <health> </health>
            <motivations> </motivations>
            <religion> </religion>
            <education> </education>
            <profession> </profession>
            ...
        !</person>)

        (!<health> !6 alive !</health>)
        (!<health> !7 dead !</health>)

        (!<anatomy> !4
            anatomy
            <head> </head>
            <body> </body>
            <legs> </legs>
        !</anatomy>)

        (!<head> !5
            head
            <eyes> </eyes>
            <nose> </nose>
            <mouth> </mouth>
            ...
        !</head>
    ]
]

the program starts by making these alignments:

NEW ALIGNMENT

ID11 : ID1 : ID5 : #5 NSC = 104.96, EC = 15.57, CR = 6.74, CD = 89.38469273,
Absolute P = 2.05022598046e-005

0        1             

         <person>      
         3             
person - person        
dead     <name>        
         </name>       
         <anatomy>     
         </anatomy>    
         <gender>      
         </gender>     
         <health>      
         </health>     
         <motivations> 
         </motivations>
         <religion>    
         </religion>   
         <education>   
         </education>  
         <profession>  
         </profession> 
         ...           
         </person>     

0        1             

NEW ALIGNMENT

ID12 : ID1 : ID7 : #6 NSC = 93.26, EC = 14.74, CR = 6.33, CD = 78.5155177141,
Absolute P = 3.64484618749e-005

0        1        

person   <health> 
         7        
dead --- dead     
         </health>

0        1        

NEW ALIGNMENT

ID13 : ID1 : ID3 : #4 NSC = 93.26, EC = 18.74, CR = 4.98, CD = 74.5155177141,
Absolute P = 2.27802886718e-006

0        1        

person   <murder> 
         1        
         murder   
         <crime>  
         <victim> 
         <health> 
dead --- dead     
         </health>
         </victim>
         </crime> 
         </murder>

0        1        

but then mis-matches prevent it making the connection between the 'victim' in ID13 and 'person' in ID11. This problem may be eased if the concept of 'victim' is not defined directly within patterns for 'cime' but is given a separate definition. This will be tried.

In general, it seems that, in order to get 'correct' alignments, there must be sufficient intermediate links. With these patterns:

[
    [
        (person dead)
    ]
    [
        (!<crime> !0
            crime
            <victim> </victim>
            <suspect> </suspect>
        !</crime>)

        (!<victim> !0.1 <person> </person> !</victim>)
        (!<suspect> !0.2 <person> </person> !</suspect>)

        (!<murder> !1
            murder
            <crime>
                <victim> <health> dead </health> </victim>
            </crime>
        !</murder>)

        (!<theft> !2
            theft
            <crime>
                <victim> poorer </victim>
                <suspect> richer </suspect> 
            </crime>
        !</theft>)

        (!<person> !3
            person
            <name> </name>
            <anatomy> </anatomy>
            <gender> </gender>
            <health> </health>
            <motivations> </motivations>
            <religion> </religion>
            <education> </education>
            <profession> </profession>
            ...
        !</person>)

        (!<anatomy> !4
            anatomy
            <head> </head>
            <body> </body>
            <legs> </legs>
        !</anatomy>)

        (!<head> !5
            head
            <eyes> </eyes>
            <nose> </nose>
            <mouth> </mouth>
            ...
        !</head>
    ]
]

the best alignments are:

ALIGNMENT:

ID97, NSC = 208.38, EC = 31.05, CR = 6.71, CD = 177.33,
Absolute P = 4.50652102244e-010, Relative P = 0.973511110684

0        1           2                3        

         <murder>                              
         1                                     
         murder                                
         <crime>                               
         <victim> ------------------- <victim> 
                                      0.1      
                     <person> ------- <person> 
                     3                         
person ------------- person                    
                     <name>                    
                     </name>                   
                     <anatomy>                 
                     </anatomy>                
                     <gender>                  
                     </gender>                 
         <health> -- <health>                  
dead --- dead                                  
         </health> - </health>                 
                     <motivations>             
                     </motivations>            
                     <religion>                
                     </religion>               
                     <education>               
                     </education>              
                     <profession>              
                     </profession>             
                     ...                       
                     </person> ------ </person>
         </victim> ------------------ </victim>
         </crime>                              
         </murder>                             

0        1           2                3        

and

ALIGNMENT:

ID98, NSC = 208.38, EC = 37.26, CR = 5.59, CD = 171.12,
Absolute P = 6.08989327357e-012, Relative P = 0.0131555555498

0        1                2           3           4         

                                      <murder>              
                                      1                     
                                      murder                
                                      <crime> --- <crime>   
                                                  0         
                                                  crime     
                          <victim> -- <victim> -- <victim>  
                          0.1                               
         <person> ------- <person>                          
         3                                                  
person - person                                             
         <name>                                             
         </name>                                            
         <anatomy>                                          
         </anatomy>                                         
         <gender>                                           
         </gender>                                          
         <health> ------------------- <health>              
dead -------------------------------- dead                  
         </health> ------------------ </health>             
         <motivations>                                      
         </motivations>                                     
         <religion>                                         
         </religion>                                        
         <education>                                        
         </education>                                       
         <profession>                                       
         </profession>                                      
         ...                                                
         </person> ------ </person>                         
                          </victim> - </victim> - </victim> 
                                                  <suspect> 
                                                  </suspect>
                                      </crime> -- </crime>  
                                      </murder>             

0        1                2           3           4         

and

ALIGNMENT:

ID281, NSC = 208.38, EC = 37.26, CR = 5.59, CD = 171.12,
Absolute P = 6.08989327357e-012, Relative P = 0.0131555555498

0        1           2                3           4         

         <murder>                                           
         1                                                  
         murder                                             
         <crime>                                            
         <victim> ------------------- <victim>              
                                      0.1                   
                     <person> ------- <person>              
                     3                                      
person ------------- person                                 
                     <name>                                 
                     </name>                                
                     <anatomy> ------------------ <anatomy> 
                                                  4         
                                                  anatomy   
                                                  <head>    
                                                  </head>   
                                                  <body>    
                                                  </body>   
                                                  <legs>    
                                                  </legs>   
                     </anatomy> ----------------- </anatomy>
                     <gender>                               
                     </gender>                              
         <health> -- <health>                               
dead --- dead                                               
         </health> - </health>                              
                     <motivations>                          
                     </motivations>                         
                     <religion>                             
                     </religion>                            
                     <education>                            
                     </education>                           
                     <profession>                           
                     </profession>                          
                     ...                                    
                     </person> ------ </person>             
         </victim> ------------------ </victim>             
         </crime>                                           
         </murder>                                          

0        1           2                3           4         

The first one tells us that the reason for the dead person might be murder. The second one tells us that, as a murder, it is an example of a crime and, consequently, there should be a suspect. The third one is a bit of a red herring as it tells us that the victim, as an example of a person, will have head, body and legs.

Question: how might the system distinguish between that kind of not-very-helpful inference and the more helpful inference that there may be a suspect in a murder case?

%18 24/8/04

These alignments illustrate a dilema in the use of the SP system to assist in crime investigations:

* An attraction of the system is that it can model the kinds of inference based on everyday knowledge that are an important part of every crime investigation.

* These kinds of inference are are often very complex in themselves.

If we provide the system only with specialised crime-related knowledge, we may reduce the complexity of the inferences (and multiple alignments) that are formed but we are likely to lose much of the power of the system to assist in crime investigations.

On another subject, there seems to be a need for some kind of editor for SP knowledge. This would:

* Save quite a lot of typing by automatically filling in brackets, '/', terminating symbols, ID-symbol markings ('!') and unique ID-symbols for each pattern.

* Ensure that Old patterns were all legal.

* Display alignments and inferences in a more user-friendly style and, perhaps, taking up less space than raw alignments.

Since this editor would be graphical, this might be an opportunity to develop a GUI for the SP system.

%19 5/11/04

NOTES ON SP62, V 1.9

This version, at last, has a robust and reasonably efficient method that allows one to ensure that matches between brackets are always legal.

With an input file like this:

[
    [(< S SNG 0 3 2 >)]
    [
        (< !S Num ; < NP > < V > >)
        (< !NP < D > < N > >)
        (< !D !0 t h e >)
        (< !D !Ds !1 a >)
        (< !D !Ds !2 t h i s >)
        (< !D !Dp !3 t h o s e >)
        (< !N !Ns !0 h e >)
        (< !N !Ns !1 s h e >)
        (< !N !Ns !2 o n e >)
        (< !N !Ns < Nr > >)
        (< !N !Np < Nr > s >)
        (< !Nr !3 c a t >)
        (< !Nr !4 d o g >)
        (< !N !Np !5 t h e m >)
        (< !N !Np !6 s i x >)
        (< !N !Np !7 s e v e n >)
        (< !V !Vs < Vr > s >)
        (< !V !Vp < Vr > >)
        (< !Vr !0 r u n >)
        (< !Vr !1 p l a y >)
        (< !Vr !2 s l e e p >)
        (!Num !SNG !; Ns Vs)
        (!Num !PL !; Np Vp)
    ]
]

we run into snags arising from the use of angle brackets in New. For example, in the first cycle, the program forms alignments like these:

0 < S SNG 0 3 2     > 0
  |         |       |
1 < Nr      3 c a t > 1

and

0 < S SNG 0 3 2           > 0
  |           |           |
1 < Vr        2 s l e e p > 1

but it does not form alignments like these:

0 < S SNG 0 3 2     > 0
            |        
1 < Nr      3 c a t > 1

and

0 < S SNG 0 3 2           > 0
              |            
1 < Vr        2 s l e e p > 1

Unfortunately, only the latter provide a way forward for building a 'correct' generation of 't h e c a t s l e e p s'.

The basic problem is that, despite the constraints that enforce only 'legal' alignments between brackets, the brackets are still too unspecific.

There seems to be a case for 'demoting' brackets from the status of ID-symbols and assigning them to a new BOUNDARY_MARKER status. This, after all, is their actual function. They do not serve to differentiate one pattern from another or to identify a pattern in any way.

This change will be made in v 1.9.

%20 26/11/04

MORE PROBLEMS WITH BRACKETS

The matching procedures in SP62 (v 1.9) have been improved so that brackets are always matched in a legal manner and the process is reasonably efficient. However, with patterns containing even a few brackets, there can still be problems arising from the many alternative ways in which brackets may be be matched. Here are some examples of alignments found between one New pattern with brackets ('< C1 a > < C2 a >') and one Old pattern with brackets ('< P1 < C1 > < P1 > > < P2 < C2 > < P2 > >'):

NEW ALIGNMENT

ID4 : ID1 : ID2 : #9 NSC = 284.05, EC = 3.70, CR = 76.76, CD = 280.352326459,
Absolute P = 0.0769230769231

0 <      C1 a        > <      C2 a        > 0
  |      |           | |      |           |
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID5 : ID1 : ID2 : #19 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0             < C1 a >   <      C2 a        > 0
              |      |   |      |           |
1 < P1 < C1 > < P1   > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID6 : ID1 : ID2 : #14 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0      < C1 a > < C2 a >                        0
       | |    | |      |                       
1 < P1 < C1   > < P1   > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID7 : ID1 : ID2 : #34 NSC = 142.03, EC = 3.70, CR = 38.38, CD = 138.32594337,
Absolute P = 0.0769230769231

0 < C1 a >                  < C2 a >          0
                            | |    |         
1 < P1 < C1 > < P1 > > < P2 < C2   > < P2 > > 1

NEW ALIGNMENT

ID8 : ID1 : ID2 : #25 NSC = 136.04, EC = 3.70, CR = 36.76, CD = 132.334737733,
Absolute P = 0.0769230769231

0                           < C1 a > < C2 a >   0
                            |      | |      |  
1 < P1 < C1 > < P1 > > < P2 < C2   > < P2   > > 1

NEW ALIGNMENT

ID9 : ID1 : ID2 : #29 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0 < C1 a > < C2 a             >                      0
           |                  |                     
1          < P1 < C1 > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID10 : ID1 : ID2 : #31 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0 < C1 a > < C2 a >                               0
           |      |                              
1 < P1     < C1   > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID11 : ID1 : ID2 : #27 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0                                  < C1 a > < C2 a > 0
                                   |      |         
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2   > >        1

NEW ALIGNMENT

ID12 : ID1 : ID2 : #21 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0                      < C1 a             > < C2 a > 0
                       |                  |         
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2 > >          1

If these matches had between two Old patterns, they would all have been rejected because they contain mismatches. In this case, the program has failed to find the 'correct' match which is:


0      < C1 a >                 < C2 a >          0
       | |    |                 | |    |                       
1 < P1 < C1   > < P1   > > < P2 < C2   > < P2 > > 1

For some reason, the program is only finding 9 of these alignments and this number does not increase when the depth of searching is increased. This needs looking at.

%21 3/12/04

Version 1.10 of SP62 now finds 'correct' alignments between '< C1 a > < C2 a >' and '< P1 < C1 > < P1 > > < P2 < C2 > < P2 > >':

NEW ALIGNMENT

ID4 : ID1 : ID2 : #38 NSC = 284.05, EC = 3.70, CR = 76.76, CD = 280.352326459,
Absolute P = 0.0769230769231

0      < C1 a >               < C2 a >          0
       | |    |               | |    |         
1 < P1 < C1   > < P1 > > < P2 < C2   > < P2 > > 1

NEW ALIGNMENT

ID5 : ID1 : ID2 : #35 NSC = 284.05, EC = 3.70, CR = 76.76, CD = 280.352326459,
Absolute P = 0.0769230769231

0 <      C1 a        >      < C2 a >          0
  |      |           |      | |    |         
1 < P1 < C1 > < P1 > > < P2 < C2   > < P2 > > 1

NEW ALIGNMENT

ID6 : ID1 : ID2 : #32 NSC = 284.05, EC = 3.70, CR = 76.76, CD = 280.352326459,
Absolute P = 0.0769230769231

0      < C1 a >          <      C2 a        > 0
       | |    |          |      |           |
1 < P1 < C1   > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID7 : ID1 : ID2 : #9 NSC = 284.05, EC = 3.70, CR = 76.76, CD = 280.352326459,
Absolute P = 0.0769230769231

0 <      C1 a        > <      C2 a        > 0
  |      |           | |      |           |
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID8 : ID1 : ID2 : #49 NSC = 216.04, EC = 3.70, CR = 58.38, CD = 212.334737733,
Absolute P = 0.0769230769231

0      < C1 a > <               C2 a >        0
       | |    |                 |            
1 < P1 < C1   > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID9 : ID1 : ID2 : #48 NSC = 216.04, EC = 3.70, CR = 58.38, CD = 212.334737733,
Absolute P = 0.0769230769231

0 <      C1 a        > <      C2 a >        0
  |      |           |        |            
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID10 : ID1 : ID2 : #43 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0 <      C1 a        >             < C2 a >   0
  |      |           |             |      |  
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2   > > 1

NEW ALIGNMENT

ID11 : ID1 : ID2 : #19 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0             < C1 a >   <      C2 a        > 0
              |      |   |      |           |
1 < P1 < C1 > < P1   > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID12 : ID1 : ID2 : #14 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0      < C1 a > < C2 a >                        0
       | |    | |      |                       
1 < P1 < C1   > < P1   > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID13 : ID1 : ID2 : #41 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0             < C1 a >        < C2 a >          0
              |      |        | |    |         
1 < P1 < C1 > < P1   > > < P2 < C2   > < P2 > > 1

NEW ALIGNMENT

ID14 : ID1 : ID2 : #45 NSC = 210.04, EC = 3.70, CR = 56.76, CD = 206.343532096,
Absolute P = 0.0769230769231

0      < C1 a >                      < C2 a >   0
       | |    |                      |      |  
1 < P1 < C1   > < P1 > > < P2 < C2 > < P2   > > 1

NEW ALIGNMENT

ID15 : ID1 : ID2 : #50 NSC = 142.03, EC = 3.70, CR = 38.38, CD = 138.32594337,
Absolute P = 0.0769230769231

0             < C1 a > <        C2 a >        0
              |      |          |            
1 < P1 < C1 > < P1   > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID16 : ID1 : ID2 : #47 NSC = 136.04, EC = 3.70, CR = 36.76, CD = 132.334737733,
Absolute P = 0.0769230769231

0             < C1 a >               < C2 a >   0
              |      |               |      |  
1 < P1 < C1 > < P1   > > < P2 < C2 > < P2   > > 1

NEW ALIGNMENT

ID17 : ID1 : ID2 : #25 NSC = 136.04, EC = 3.70, CR = 36.76, CD = 132.334737733,
Absolute P = 0.0769230769231

0                           < C1 a > < C2 a >   0
                            |      | |      |  
1 < P1 < C1 > < P1 > > < P2 < C2   > < P2   > > 1

NEW ALIGNMENT

ID18 : ID1 : ID2 : #29 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0 < C1 a > < C2 a             >                      0
           |                  |                     
1          < P1 < C1 > < P1 > > < P2 < C2 > < P2 > > 1

NEW ALIGNMENT

ID19 : ID1 : ID2 : #27 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0                                  < C1 a > < C2 a > 0
                                   |      |         
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2   > >        1

NEW ALIGNMENT

ID20 : ID1 : ID2 : #21 NSC = 68.02, EC = 3.70, CR = 18.38, CD = 64.3171490075,
Absolute P = 0.0769230769231

0                      < C1 a             > < C2 a > 0
                       |                  |         
1 < P1 < C1 > < P1 > > < P2 < C2 > < P2 > >          1

%22 3/12/04

If the BRACKETS_ID_SYMBOL_CONSTRAINT constraint is applied, only two alignments are formed:

NEW ALIGNMENT

ID4 : ID1 : ID2 : #9 NSC = 284.05, EC = 3.70, CR = 76.76, CD = 280.352326459,
Absolute P = 0.0769230769231

0      < C1 a >               < C2 a >          0
       | |    |               | |    |         
1 < P1 < C1   > < P1 > > < P2 < C2   > < P2 > > 1

NEW ALIGNMENT

ID5 : ID1 : ID2 : #10 NSC = 216.04, EC = 3.70, CR = 58.38, CD = 212.334737733,
Absolute P = 0.0769230769231

0      < C1 a > <               C2 a >        0
       | |    |                 |            
1 < P1 < C1   > < P1 > > < P2 < C2 > < P2 > > 1

Without the constraint, 'legal' matches between sequences containing brackets can still lead to many possible alignments. With the above constraint, the possible alignments may be too few to demonstrate 'computing'. There may be a case for focussing on sequences containing xml-style brackets.

%23 5/4/05

EXAMPLES FROM EMANUAL POTHOS

Email from Emmanuel:

Gerry, hello.

I have downloaded sp62 from your web page and have been fiddling around with
the it. I have been able to run the program, but unable (so far) to
understnad the format of the input and output files to a degree sufficient
to run the sims that I think are needed for our paper. It would probably
speed things up a little bit, if you could help me with the following:

Old patterns:
MSV, MSV, MSSSV, VXM, VXVX, MSVSV

(double presentation of MSV to simulate increased frequency of occurrence?)

New patterns:
VXXXX, MSXS, MVX, MSSV

(where its letter is to be treated as a separate symbol, of course)

For each New pattern all I need to know is a single best alignment--it would
be way too complicated to take into account alternative alingment
possibilities (at this point, at least).

FIRST EXAMPLE

Input file:

[
    [(!V !X !X !X !X)]
    [
        (< !1 M S V >)*2 
        (< !2 M S S S V >) 
        (< !3 V X M >)
        (< !4 V X V X >)
        (< !5 M S V S V >)
    ]
]

Best alignment:

ID9, NSC = 155.72, EC = 5.52, CR = 28.19, CD = 150.20,
Absolute P = 0.0217391304348, Relative P = 1

0     V X X X X 0
      | |   |  
1 < 4 V X V X > 1

SECOND EXAMPLE

New pattern: (!M !S !X !S)

Old patterns: as before.

Best alignment:

ID9, NSC = 151.01, EC = 5.49, CR = 27.50, CD = 145.52,
Absolute P = 0.0222222222222, Relative P = 0.25

0     M S X S       0
      | |   |      
1 < 2 M S   S S V > 1

THIRD EXAMPLE

New pattern: (!M !V !X)

Old patterns: as before.

Best alignment:

ID9, NSC = 114.98, EC = 5.46, CR = 21.06, CD = 109.52,
Absolute P = 0.0227272727273, Relative P = 0.25

0 M       V X   0
          | |  
1 < 4 V X V X > 1

FOURTH EXAMPLE

New pattern: (!M !S !S !V)

Old patterns: as before.

Best alignment:

ID9, NSC = 197.45, EC = 5.49, CR = 35.95, CD = 191.96,
Absolute P = 0.0222222222222, Relative P = 0.25

0     M S S   V   0
      | | |   |  
1 < 2 M S S S V > 1

%24 7/4/05

Version 2.0 of SP62 gets itself into an endless loop in compare_patterns_with_brackets() with certain kinds of alignments. In a new version, the function from SP71 will be tried.

This has been done with SP62, v 2.1 but has run into problems:

* The compare_patterns_with_brackets() from SP71 assumes that a 'reference' always has
a left bracket followed by a code symbol followed by a right bracket. But in this input file:

[
    [(!a !b !c !d !t)]
    [
        (< !P1 < C1 > < P1 > > < !P2 < C2 > < P2 > >)
        (< !C1 !0 a > < C2 !a >)
        (< !C1 !1 b > < C2 !b >)
        (< !C1 !2 c > < C2 !c >)
        (< !C1 !3 d > < C2 !d >)
        (< !C1 !4 t >)
    ]
]

this simple rule is frequently broken.

* SP71 is designed to take its target patterns only from the Old patterns and never from the previously-formed alignments. However, with a window of 1, it is necessary to combine driving alignments with target alignments and this may also be true with larger windows.

%25 12/4/05

ROTATION TRICK WITH SP62, V 2.2

A constraint has been added to compare_patterns_with_brackets() so that BOUNDARY_MARKER brackets can only be matched to CONTENTS brackets and vice versa. Also, this version has been adapted to allow 'windows' of a length determined by a parameter. With a window of 1 symbol and the afforementioned constraint and input like this:

[
    [(!a !b !c !d !t)]
    [
        (< !P1 < C1 > < P1 > > < !P2 < C2 > < P2 > >)
        (< !C1 !0 a > < C2 !a >)
        (< !C1 !1 b > < C2 !b >)
        (< !C1 !2 c > < C2 !c >)
        (< !C1 !3 d > < C2 !d >)
        (< !C1 !4 t >)
    ]
]

we get a best alignment like this:

ID297 : ID296 : ID272, NSC = 453.20, EC = 57.66, CR = 7.86, CD = 395.54,
Absolute P = 4.39101879857e-018

 0             a               b               c               d               t                                                                    0
               |               |               |               |               |                                                                  
 1             |               |               |               |        < C1 4 t >                                                                  1
               |               |               |               |        | |      |                                                                
 2             |               |               |        < C1 3 d >      | |      |                                                                  2
               |               |               |        | |      |      | |      |                                                                
 3             |               |        < C1 2 c >      | |      |      | |      |                                                   < C2 c >       3
               |               |        | |      |      | |      |      | |      |                                                   | |    |     
 4             |        < C1 1 b >      | |      |      | |      |      | |      |                                     < C2 b >      | |    |       4
               |        | |      |      | |      |      | |      |      | |      |                                     | |    |      | |    |     
 5      < C1 0 a >      | |      |      | |      |      | |      |      | |      |                       < C2 a >      | |    |      | |    |       5
        | |      |      | |      |      | |      |      | |      |      | |      |                       | |    |      | |    |      | |    |     
 6 < P1 < C1     > < P1 | |      |      | |      |      | |      |      | |      |              > > < P2 < C2   > < P2 | |    |      | |    |       6
                   | |  | |      |      | |      |      | |      |      | |      |              |                 | |  | |    |      | |    |     
 7                 < P1 < C1     > < P1 | |      |      | |      |      | |      |            > >                 < P2 < C2   > < P2 | |    |       7
                                   | |  | |      |      | |      |      | |      |            |                                 | |  | |    |     
 8                                 < P1 < C1     > < P1 | |      |      | |      |          > >                                 < P2 < C2   > < P2  8
                                                   | |  | |      |      | |      |          |                                                 | | 
 9                                                 < P1 < C1     > < P1 | |      |        > >                                                 < P2  9
                                                                   | |  | |      |        |                                                       
10                                                                 < P1 < C1     > < P1 > >                                                        10


 0                                        0
                                        
 1                                        1
                                        
 2 < C2 d >                               2
   | |    |                             
 3 | |    |                               3
   | |    |                             
 4 | |    |                               4
   | |    |                             
 5 | |    |                               5
   | |    |                             
 6 | |    |                          > >  6
   | |    |                          |  
 7 | |    |                        > >    7
   | |    |                        |    
 8 | |    |                      > >      8
   | |    |                      |      
 9 < C2   > < P2               > >        9
            | |                |        
10          < P2 < C2 > < P2 > >         10

This seems to solve the rotation trick, but it owes a certain amount to luck because there is nothing to constrain the letter characters on the right to come in the same order as those on the left (rather in the same way that order is not constrained in the cross-serial dependencies example). This can be seen if we run the program with an input like this (corresponding to the original example in my book):

[
    [(!a !b !c !b !t)]
    [
        (< !P1 < C1 > < P1 > > < !P2 < C2 > < P2 > >)
        (< !C1 !0 a > < C2 !a >)
        (< !C1 !1 b > < C2 !b >)
        (< !C1 !2 c > < C2 !c >)
        (< !C1 !3 t >)
    ]
]

Now, there is no best alignment that solves the rotation trick. We get alignments like this:

ID529 : ID358 : ID6, NSC = 243.48, EC = 44.86, CR = 5.43, CD = 198.62,
Absolute P = 3.12678692074e-014

0                                         a               b               c   b t                                                                  0
                                          |               |               |                                                                       
1                                         |               |        < C1 2 c >                                   < C2 c >                           1
                                          |               |        | |      |                                   | |    |                          
2                                         |        < C1 1 b >      | |      |                                   | |    |                    < C2 b 2
                                          |        | |      |      | |      |                                   | |    |                    | |   
3                                  < C1 0 a >      | |      |      | |      |                                   | |    |      < C2 a >      | |    3
                                   | |      |      | |      |      | |      |                                   | |    |      | |    |      | |   
4                             < P1 < C1     > < P1 | |      |      | |      |          > >                      | |    | < P2 < C2   > < P2 | |    4
                              | |             | |  | |      |      | |      |          | |                      | |    | | |           | |  | |   
5                             | |             < P1 < C1     > < P1 | |      |        > > |                      | |    | | |           < P2 < C2   5
                              | |                             | |  | |      |        |   |                      | |    | | |                      
6                 < P1 < C1 > < P1                            | |  | |      |        |   > >               < P2 < C2   > < P2                      6
                  | |                                         | |  | |      |        |     |               | |                                    
7                 | |                                         < P1 < C1     > < P1 > >     |               | |                                     7
                  | |                                                                      |               | |                                    
8 < P1 < C1     > < P1                                                                     > > < P2 < C2 > < P2                                    8
       | |      |                                                                                                                                 
9      < C1 3 t >                                                                                                                                  9


0                                0
                                
1                                1
                                
2 >                              2
  |                             
3 |                              3
  |                             
4 |                      > >     4
  |                      | |    
5 > < P2               > > |     5
    | |                |   |    
6   | |                |   > >   6
    | |                |     |  
7   < P2 < C2 > < P2 > >     |   7
                             |  
8                            > > 8
                                
9                                9

Here, 'a b c' on the left becomes 'c a b' on the right. At later stages, none of the alignments match all the letters in the New pattern correctly.

%26 13/4/05

ADJUSTMENTS FOR GAPS BETWEEN HITS

Current versions of SP62 have dropped the adjustment for gaps between hits that was used in earlier versions. It seemed as if their might be a case for reintroducing it in a revised form:

    // The adjustment for gaps between hits was dropped in
    // previous versions has been re-instated in a revised
    // and simplified form.

    // It is assumed that any gaps in matching of the New pattern are
    // accounted for well enough by the effect this has in reducing
    // the NSC.

    // The effect of gaps in the matching of Old patterns should be
    // to *increase* the value of *EC because, in a 'learning' version
    // of the SP system, this would mean the creation of sub-patterns,
    // each of which would require their own code.

    // For the time being, the following tentative rule has been adopted:
    // "If the target pattern is a simple pattern (with a depth of 1),
    // increase the *EC by the coding cost of the pattern for every
    // gap in matching, regardless of its size." In this context, a 
    // 'gap' includes unmatched CONTENTS symbols at the beginning of the
    // pattern and at the end. Since the latter kinds of gaps are difficult
    // to detect, the following method will be used: "At the first hit
    // with a simple pattern, calculate *EC = encoding_cost_of_pattern *
    // number_of_CONTENTS_symbols_in_pattern. Then, for each subsequent
    // hit, calculate *EC -= encoding_cost_of_pattern. This should ensure
    // that patterns where all the CONTENTS symbols are matched get
    // a final *EC that is the same as the coding cost of the pattern.
    // Where not all the CONTENTS symbols are matched, the *EC should
    // be higher.

On reflection, it seems that too many dubious assumptions need to be made so the current version of SP62 (v 2.2) has no correction for gaps, either in the building of the hit structure or in the calculation of scores for alignments.

%27 5/8/05

With this grammar:

[
    [(!j !o !h !n !r !u !n !s)]
    [
        (< !S < N > < V > >)
        (< !N !0 j o h n >)
        (< !N !1 s u s a n >)
        (< !V < R > s >)
        (< !R !0 j u m p >)
        (< !R !1 r u n >)
    ]
]

the program produces composite alignments like this:

COMPOSITE ALIGNMENT (PATTERN 1, WINDOW 1, CYCLE 1)

ID19 : NIL : NIL, NSC = 664.60, EC = 22.87, CR = 29.06, CD = 641.73,
Absolute P = 1.30735147558e-007

0       j o h n         r u n             s   0
        | | | |         | | |             |  
1 < N 0 j o h n >       | | |             |   1
                        | | |             |  
2                 < R 1 r u n >           |   2
                                          |  
3                               < V < R > s > 3

Since the abstract pattern has been associated with 's', it is not possible for the program to find the 'correct' parsing (at least not via ID19).

The program gives an error when ID19 is the target pattern and the driving pattern is:

ID10 : ID1 : ID3, NSC = 346.45, EC = 9.03, CR = 38.37, CD = 337.42,
Absolute P = 0.00191326530612

0       j o h n r u n s 0
        | | | |        
1 < N 0 j o h n >       1

It is not clear at present why this should be.

%28 11/8/05

With parse9c.txt, the best alignment is:

ID628 : ID225 : ID5, NSC = 1254.64, EC = 45.57, CR = 27.53, CD = 1209.07,
Absolute P = 1.91818741311e-014, FULL_A

0                     o n e            o f           t h e m                  d o e s       0
                      | | |            | |           | | | |                  | | | |      
1                     | | |            | |           | | | |           V Vs 1 d o e s #V    1
                      | | |            | |           | | | |           |              |    
2 S Num ; NP          | | |            | |           | | | |       #NP V              #V #S 2
          |           | | |            | |           | | | |        |                      
3         |    N Ns 3 o n e #N         | |           | | | |        |                       3
          |    | |          |          | |           | | | |        |                      
4         NP 0 N |          #N Q       | |           | | | |    #Q #NP                      4
               | |             |       | |           | | | |    |                          
5              | |             |   P 2 o f #P        | | | |    |                           5
               | |             |   |       |         | | | |    |                          
6              | |             Q 0 P       #P N      | | | | #N #Q                          6
               | |               |            |      | | | | |                             
7              | |               |            N Np 0 t h e m #N                             7
               | |               |                     | |   |                             
8              N Ns              0                     h e   #N                             8

the second best is:

ID717 : ID629 : ID20, NSC = 1254.64, EC = 46.57, CR = 26.94, CD = 1208.07,
Absolute P = 9.59093706555e-015, FULL_A

0                         o n e            o f           t h e m                  d o e s       0
                          | | |            | |           | | | |                  | | | |      
1                         | | |            | |           | | | |           V Vs 1 d o e s #V    1
                          | | |            | |           | | | |           | |            |    
2 S Num     ; NP          | | |            | |           | | | |       #NP V |            #V #S 2
     |      | |           | | |            | |           | | | |        |    |                 
3    |      | |    N Ns 3 o n e #N         | |           | | | |        |    |                  3
     |      | |    | |          |          | |           | | | |        |    |                 
4    |      | NP 0 N |          #N Q       | |           | | | |    #Q #NP   |                  4
     |      |      | |             |       | |           | | | |    |        |                 
5    |      |      | |             |   P 2 o f #P        | | | |    |        |                  5
     |      |      | |             |   |       |         | | | |    |        |                 
6    |      |      | |             Q 0 P       #P N      | | | | #N #Q       |                  6
     |      |      | |             |              |      | | | | |           |                 
7    |      |      | |             |              N Np 0 t h e m #N          |                  7
     |      |      | |             |                   |   | |   |           |                 
8    |      |      N Ns            |                   0   h e   #N          |                  8
     |      |        |             |                                         |                 
9   Num SNG ;        Ns            Q                                         Vs                 9

and the third best is the 'correct' alignment:

ID619 : ID225 : ID20, NSC = 1254.64, EC = 51.24, CR = 24.49, CD = 1203.40,
Absolute P = 3.76115179041e-016, FULL_A

0                         o n e            o f           t h e m                  d o e s       0
                          | | |            | |           | | | |                  | | | |      
1                         | | |            | |           | | | |           V Vs 1 d o e s #V    1
                          | | |            | |           | | | |           | |            |    
2 S Num     ; NP          | | |            | |           | | | |       #NP V |            #V #S 2
     |      | |           | | |            | |           | | | |        |    |                 
3    |      | |    N Ns 3 o n e #N         | |           | | | |        |    |                  3
     |      | |    | |          |          | |           | | | |        |    |                 
4    |      | NP 0 N |          #N Q       | |           | | | |    #Q #NP   |                  4
     |      |        |             |       | |           | | | |    |        |                 
5    |      |        |             |   P 2 o f #P        | | | |    |        |                  5
     |      |        |             |   |       |         | | | |    |        |                 
6    |      |        |             Q 0 P       #P N      | | | | #N #Q       |                  6
     |      |        |             |              |      | | | | |           |                 
7    |      |        |             |              N Np 0 t h e m #N          |                  7
     |      |        |             |                                         |                 
8   Num SNG ;        Ns            Q                                         Vs                 8

The best and second best are spurious because row 8 in both alignments is 'wrong'. It gives a saving
of two ID-symbols without any associated cost. This would not occur if there was some rule to the
effect that ID symbols in any row must always form a contiguous sequence. 

==> anc/sp70_od.txt <==
OBJECTIVES AND DEBRIEFING FOR SP70

JGW

%1 14/5/98

The aim in developing this model is to generalise the 'parsing' and
inference version of the SP model (SP61) to accommodate learning. The
basic rules seem to be these:

1 If (a section of) New does not match Old, then add it to Old.

2 If a section of New matches Old, then code it in terms of Old:

* If a code already exists, use it.

* If a code does not already exist, make it and use it.

3 If a section of New matches Old incompletely, code the parts that
match and add the parts that do not match:

* If the parts that match have a code, use it. Otherwise, create
a new code and use it.

* For the parts that do not match, create new codes with the same
class symbol plus different distinguishing symbols.

* If the Old part which does not match is a code sequence, use this
code sequence for encoding the New part which does not match. [Note added 6/5/99: this is to ensure that chunks which have the same context are classified together by the use of the same (outer) code symbols. To allow lossless compression, there should be one or more (inner) 'discrimination' symbols.]

CREATING CODES

Initially, use the shortest code which discriminates the pattern
uniquely in Old.

Later, count the frequencies of patterns in Old and re-assign codes
according to the S-F-E principle.

In general, a code is all symbols other than DATA in the following
configuration:

	<LB><DS><DATA><RB>

where,

LB = 'left boundary symbol' which may be null if DS serves as a left
boundary.

DS = one or more 'discrimination symbols'.

DATA = a *coherent* sequence of data symbols.

RB = a symbol serving as a 'right boundary' or 'termination' symbol.

PROCESS

Have New as a single sequence.

1 Read one symbol from New and add it to Old after the
previously-scanned symbol. This is the start of a new 'window'.

2 Start the 'compress()' cycle:

2.1 Scan the 'driving' entity across all the patterns and symbols in
Old recording hits in the hit structure. At the start of a 'window',
the driving entity is the symbol or symbols from New which are in the
window.  In subsequent cycles, it is the newly-created or
newly-recognised pattern or patterns in Old.

2.2 If there are any 'sufficiently good' hit sequences, create the
corresponding unifications, re-using old code symbols or creating new
ones if necessary.

2.3 If any new hit sequences have been formed, return to 2.1,
otherwise ...

2.4 Return to 1.

%2 29/5/98

With the introduction of 'learning' into the model there seems to be
a clearer case for scoring alignments by constructing an explicit
coded (compressed) version of the alignment and then measuring the number
of bits in the coded version. The case is clearer because the introduction
of new code symbols must be explicit and so, if that is the case, it seems
reasonable that the re-use of previously-introduced code symbols should
also be explicit, especially since a given instance of 'learning' may
be a combination of re-use of old symbols and the creation of new ones.

There seems also to be a clearer case for making an explicit distinction
between 'code' symbols and 'data' symbols, regardless of whether they
have been introduced by current processing or whether they were in
Old at the start of processing. Allowing this distinction makes it easier
to score alignments. And it seems justified by the fact that the system
itself (or a previous application of the system) is introducing the codes
and so it seems legitimate to allow the system to distinguish symbols 
which have been introduced from symbols which are derived directly from
the original data.

%3 3/6/98

Given the thinking about scoring in %2, the code for estimating the
scores of hit sequences and for calculating the scores for alignments
needs to be rewritten:

* The 'coding cost' of original patterns in Old should be simply the
sum of the min_costs of the code symbols for each pattern.

* For each pattern, there seems to be a need to distinguish between
'code' (for the given pattern) and 'contents'. For patterns containing
'original' ('raw') data, this is the same as the distinction between
code symbols and data symbols. But for patterns which encode sequences
of code symbols, this distinction cannot apply. For any given pattern,
there must be some other way of distinguishing 'code' symbols from
'contents' symbols.

* Provisionally, the rule for distinguishing 'code' symbols from 'contents'
symbols is:

- Reading from the left, the code symbols for a given pattern are the one
or more symbols which are needed to distinguish the pattern uniquely from
all other patterns in Old.

- If the pattern has a termination symbol (in which the first character
is '#') then this is counted as a code symbol.

- All other symbols in the pattern are contents.

* The code for any given pattern is invoked *only* if *all* its contents
symbols have been matched. If only a sub-set of the contents symbols
have been matched, then 'recoding' is required. For example, an alignment
like this:

    t                h i s        b o y
    |                | | |        | | |
D 0 t h a t #D       | | |        | | |
                     | | |        | | |
               D 1 t h i s #D     | | |
                                  | | |
                              N 1 b o y #N

cannot be encoded directly - some recoding is required. In a case like this,
the recoding would probably not show any net saving so the alignment
would probably be discarded. As a stop-gap measure, all alignments of this
kind will be discarded.

* If a 'code' symbol is matched to a 'contents' symbol [in another
pattern from Old], then the OSC can be reduced by an amount which is
the min_cost of one copy of the symbol.

* When any symbol from New is matched to any symbol in Old, then the
NSC is increased by an amount which is the actual cost of one copy of
the symbol.

%4 10/6/98

The basic framework for this model has been set up (SP70, v 1.3) but
no attempt has yet been made to introduce 'learning' or the introduction
of new CODE symbols. v 1.3 can do simple parsing.

At present the model contains a stop-gap measure which disgards all alignments
which have one or more unmatched CONTENTS symbols. This may not be simply
a programming 'fix' to get the model to work. There may some theoretical
justification:

	Given the distinction between CODE symbols and CONTENTS symbols
	(which can be justified on the grounds that the former have been
	introduced by the system on this run or on some notional previous
	run), it makes sense to say that CONTENTS symbols for a given pattern
	should only be replaced by CODE symbols for that pattern if
	***all*** the CONTENTS symbols for the pattern have been matched.
	If only a subset of the CONTENTS symbols of a pattern have been
	matched, then recoding is required if lossless compression is
	to be maintained (which is the current aim of all compression
	(when lossless compression is well handled, the models may be
	generalised to handle lossy compression)).

This idea carries with it the interesting implication that, when recoding
has been introduced for cases of incomplete matching of CONTENTS symbols,
it may be no longer necessary to use the kind of system which was developed
in SP52 for reducing the information value of symbols when there are unmatched
symbols in any sequence of matching symbols. This is because incomplete
matching would automatically lead to the need for more CODE symbols and
this would automatically reduce the amount of compression that could be
achieved.

In the case of recoding for gaps, the function relating gaps to compression
would, at a fine-grained level, tend to be 'lumpy' (it would contain steps)
but, in broad terms, it should correlate with the same function derived
by the methods in SP52.

QUESTION: Would the above principles apply to 'natural' parsing and learning
from real speech? The answer is "probably not", for two reasons:

* Exact matching of one pattern with another is likely to be quite rare
with something so variable and 'messy' as real speech.

* It is unlikely that real people listening to real speech operate in lossless
mode. This is because inexact matching would be so common that it would be
very costly in the creation of new patterns and codes to model every
mismatch that occurs.

Against the second argument must be set the evidence of Broadbent's
experiment with synthesised speech which shows that people can and do
adapt their recognition methods within the space of just a few words:
it only requires a few words to establish and allow for the distinctive
way in which a given person speaks. Perhaps recoding is more common
than the second argument, above, assumes.

PROGRAM EFFICIENCY

At present, the program is rather slow (42 seconds for a *very* small parsing).
This seems to be because it forms lots of 'bad' alignments (containing
unmatched CONTENTS symbols) and then disgards them.

It may be possible to speed things up by recognising the existence of
unmatched CONTENTS symbols at the stage when the hit structure is being
built up. This would save all the processing required to build alignments
and then disgard them. It would also inhibit the growth of hit sequences
which have been shown to contain unmatched CONTENTS symbols.

This kind of speed up may be achieved if no recoding is done. But if recoding
is to be done, then it is necessary to build the hit sequences from which
the recoding can be derived.

One possible way out of this conflict might be to restrict hit sequences to
matches between one driving pattern and one target pattern. This would
allow incomplete matching to be recorded without the explosion of alternative
sequences which will arise if hit sequences are recorded from matches
between a given driving pattern and one ***or more*** target patterns.

If hit sequences are restricted in this way, then some means must be
found for the system to build structures in which 'higher level' patterns
encode sequences of two or more 'lower level' patterns.

One possibility is to enforce the "one driving pattern/one target pattern"
rule but, in each alignment, to include the whole of each original pattern,
especially the whole of New. This would mean that, in left to right sequence,
the first word pattern could be alignned with New forming an alignment and
then the second word pattern could be aligned with the unmatched part of
New which appears in the first alignment. (After that, higher level
patterns may also be brought into play).

The foregoing system could be married with the idea of "successive windows
from New" in the following way:

* If there were unmatched CONTENTS symbols at the right end of any pattern,
these would not necessarily lead to immediate recoding because there would
be the possibility that new symbols from New would be provided in later
windows and that these would plug the gap. This means that it should be
possible to match existing alignments against new windows from New so that
any such gaps can be filled. Something like this is necessary for the
system to cope with very long patterns (eg a symphony) where it is
quite unrealistic to delay matching until the whole of New has been
received.

* New windows from New may be added to the right of every alignment
in store. Then these augmented alignments may be matched against patterns
in Old.

%5 12/6/98

In sp_ideas6, %56 to %59, there is discussion of issues relating to
overlap of patterns in alignments and to the processing of UAOs (in
which the constituent elements are unordered).

Uncertainty persists about a number of issues. Given this uncertainty,
the best strategy may be to develop the models in relation to specific
problem areas and see what snags (if any) emerge. Suitable problem
areas to tackle are:

* Learning of natural language grammar.

* Probabilistic inference in, say, medical diagnosis.

SP70 should now be developed to tackle learning of natural language
grammars.

%6 13/6/98

FIRST STEPS WITH SP70, V 1.4, BEING DEVELOPED FOR LEARNING

The program has formed a hit sequence like this:

                      1                   2
0 1 2 3 4   5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 2   3 4 5 6
P e t e r   r u n s f a s t J a n e r u n s f a   s t P e	Driving pattern
      |     |           |     |         |         |
    P e t e r r u n     s f   a s t J a n e r u n s f a s t P e Target pattern

This is not satisfactory for the purpose of unification because
the end of the start of the driving hit sequence is before the end
of the target hit sequence.

This may be seen more clearly with an example like this:

A A B B C C D D		Driving pattern
  |   |   |   |
  A A B B C C D D	Target pattern

For the time being, at least, there seems to be a need for a rule which
prevents this kind of overlap of matching sequences.

Matches like this:

A B C D A B C D			Driving pattern
        | | | |
        A B C D A B C D		Target pattern

are OK.

The rule is: "The start of the driving hit sequence must be after the
end of the target hit sequence". In the function add_hit(), information
about the position of the first driving symbol in a hit sequence must
be carried down for comparison with the position of the last target
symbol in the hit sequence.

%7 14/6/98

PRELIMINARY RESULTS FROM SP70, V 1.4

Here are some partial results showing the matching of New against itself.

NEW ALIGNMENT:

%5 : %2 : %2 : %2 : #75 NSC 300.00, OSC 0.00, CS 300.00

()

...s t J a n   e     r   u n s f a s t P       e                     
               |     |   | | | | | | |         |                     
             P e t e r r u n s f a s t   J a n e r u n s f a s t P e 

NEW ALIGNMENT:

%3 : %2 : %2 : %2 : #81 NSC 300.00, OSC 0.00, CS 300.00

()

...s t J a n   e       r u n s f a s t P       e                     
               |       | | | | | | | |         |                     
             P e t e r r u n s f a s t   J a n e r u n s f a s t P e 

NEW ALIGNMENT:

%9 : %2 : %2 : %2 : #82 NSC 250.00, OSC 0.00, CS 250.00

()

...s t J a n   e       r u n s f         a s t P   e                     
               |       | | | | |         |         |                     
             P e t e r r u n s f a s t J a       n e r u n s f a s t P e 

NEW ALIGNMENT:

%7 : %2 : %2 : %2 : #76 NSC 250.00, OSC 0.00, CS 250.00

()

...s t J a n   e     r   u n s f         a s t P   e                     
               |     |   | | | |         |         |                     
             P e t e r r u n s f a s t J a       n e r u n s f a s t P e 

NEW ALIGNMENT:

%13 : %2 : %2 : %2 : #51 NSC 240.00, OSC 0.00, CS 240.00

()

...s t J a n   e     r   u n s f         a           s t P e             
               |     |   | | | |         |           |                   
             P e t e r r u n s f a s t J a n e r u n s       f a s t P e 

Here are some issues to be considered:

At present, the scoring of an alignment of New against itself is
simply the sum of the actual costs of the symbols involved. It may
be better to base the score on what compression can be achieved after
encoding (next).

%8 15/6/98

NOTES ON ENCODING IN SP70, V 1.4

1 If New is anything but quite small, the number of possible hit sequences
explodes and the hit structure needs repeated purging (and there seems
to be a bug in the sort routine which is invoked before purging is done).

2 This argues for the use of relatively short windows (which have already
been implemented).

3 This in turn points to the need to be able to add one alignment on to
the end of another in cases where a given hit sequence is broken by
the end of a window.

3a An alternative technique might be to have windows which vary in size
and break at points where there is a 'natural' break in the hit
sequences. This is something to think about but will not be attempted
for the time being.

4 Since, in a reasonably long sample from New, there is no natural
start or finish to a fragmented hit sequence like this:

NEW ALIGNMENT:

%5 : %2 : %2 : %2 : #75 NSC 300.00, OSC 0.00, CS 300.00

()

. . . s t J a n   e     r   u n s f a s t P       e                     
                  |     |   | | | | | | |         |                     
                P e t e r r u n s f a s t   J a n e r u n s f . . . 

this argues for creating new patterns from ***coherent*** hit sequences only.

The potential weakness of this rule is that it might
prevent the system dealing effectively with alignments like this:

(1 T H E B O Y   R U N S 1)
   | | |         | | | |
(2 T H E G I R L R U N S 2)

However, a solution to this problem may 'come out in the wash'. For the time
being, it looks best to stick to the rule that new patterns will be
created only from coherent hit sequences.

In this example, our intuition that 'B O Y' and 'G I R L' should each
have left- and right-boundary symbols is mis-leading. If each of them
has appeared only once, then the 'correct' encoding of the above example is
something like:

(1 (3 3) B O Y (4 4) 1)
(2 (3 3) G I R L (4 4) 2)
(3 T H E 3)
(4 R U N S 4)

5 If the actual cost of a data symbol is, say, 10 times the min cost of
CODE symbols used to encode it, then it should be possible to form
patterns like this: '(1 a 1)'. This looks silly but this is only because
the two CODE symbols appear to take more bits than the data symbol. Given,
the above ratio between actual and min costs, the data symbol would represent
about 5 times more info than '(1' and '1)' together. Nevertheless, there
is probably a case, if only for cosmetic reasons, for avoiding hit
sequences containing only one symbol from New.

6 At some stage, it would be good if the system could be allowed to
discover fragmented hit sequences in which the insertions or substitutions
are too irregular to warrant the use of added CODE symbols, eg something
like this:

  1 A          B 2 3   C       D       E 4 5 6 F 7
    |          |       |       |       |       |
8 9 A 10 11 12 B       C 13 14 D       E       F 15 16
    |          |       |       |       |       |
17  A          B 18 19 C 20    D 21 22 E 23    F
    |          |       |       |       |       |
    A 24 25    B       C 26    D 27    E       F
    |          |       |       |       |       |
28  A 29 30 31 B 32    C 33 34 D       E 35 36 F 37 38

For the time being, it is probably best to stick to explicit CODE symbols.

Here is a summary of what may be attempted in SP70, v 1.5:

* Scoring of hit sequences between parts of New will be, as at present,
by the total actual score of the symbols in the hit sequence.

* Alignments will be constructed from coherent hit sequences within
the hit sequences that have been found.

* Windows will be used of about 20 to 30 symbols.

* There will be procedures for linking the parts of 'broken' alignments
which straddle two or more windows.

* When two sequences are unified, the original patterns from which they
were derived will ***not*** be re-coded. This is to allow for the possibility
that, in the future, alternative structures may be found.

The trouble with the emphasis on coherent hit sequences is that it
loses one of the main strengths of the SP20/SP21 

On further thinking, a better scheme may be ...

%9 7/4/99

A NEW START from SP61, v 4.5. The new series will start from v 2.0.

To get something bootstrapped, the initial target will be learning of simple grammars of the kind learned by SP20 (and SNPR). This will give us a foothold for further development and refinement of the model.

Provisionally, the program will work like this:

1 Read in New and Old.

2 Calculate coding costs of symbols (as in SP61).

3 For the time being, keep the section of SP61 which calculates corrections of scores made in accordance with the sizes of gaps.

4 Move the first pattern from New into Old. To allow for the possibility that patterns from New will be processed in successive windows which are smaller than a whole pattern, an empty pattern will be placed in Old when work starts on a new pattern from New and it will be progressively filled with windows from the current pattern from New. To get things going, we will start with windows which are at least as big as the biggest pattern in New.

5 Match the first pattern (or the first window in the first pattern) against the contents of Old. Initially, the contents of Old will be the same as the first pattern. Given the check which is already present to ensure that a given symbol is never matched with itself, this should not be a problem.

6 Form alignments, score them and present the alignments in descending order of score. Given that at least one of the patterns in Old does not have any code symbols, it may be necessary to score alignments as if new code symbols had been formed. Given that the current pattern from New cannot match itself entirely (without spurious matching of one or more symbols against itself), the formation of new code symbols may be associated with the formation of new patterns in Old which are portions of existing patterns. Question: should the new patterns be extracted from the original or would it be sufficient merely to insert code symbols in the original? Initially, we will try extracting new patterns from the original and replacing the extracted part with code symbols in the original.

7 Repeat 5 and 6 with new windows or patterns on each cycle.

%10 10/5/99

In the first trial of SP70, v 2.0, one pattern is matched against itself.

It gives results like this:

NEW ALIGNMENT

%5 : %3 : %3 : #9 NSC = 103.65, OSC = -1.00, CR = -0.01, CD = 104.65,
Absolute P = 2

0 P e t e r w a l k s s l o w   l y               0
        |                   |   |                
1 P     e t e r             w a l k s s l o w l y 1

NEW ALIGNMENT

%4 : %3 : %3 : #12 NSC = 86.15, OSC = -1.00, CR = -0.01, CD = 87.15,
Absolute P = 2

0 P e t e r w a l k s s l o w           l y       0
        |                   |           |        
1 P     e t e r             w a l k s s l o w l y 1

NEW ALIGNMENT

%6 : %3 : %3 : #10 NSC = 81.48, OSC = -1.00, CR = -0.01, CD = 82.48,
Absolute P = 2

0 P e t e r w a l k s   s l o w l y       0
        |               |       |        
1 P     e t e r w a l k s s     l o w l y 1

NEW ALIGNMENT

%7 : %3 : %3 : #11 NSC = 76.70, OSC = -1.00, CR = -0.01, CD = 77.70,
Absolute P = 2

0 P e t e r w a l k s s l o w   l y       0
        |               |       |        
1 P     e t e r w a     l k s s l o w l y 1

What should the system do with alignments like these? It might be argued that they are too fragmented to be useful and, for that reason, there is no need to store anything in Old other than the original pattern from New ('P e t e r w a l k s s l o w l y').

If each letter in New represents a relatively large chunk of information and if each letter in Old represents a relatively short code for the corresponding chunk, then there may be a case for forming patterns from these alignments to be stored in Old.

For example, alignment %5 might be formed into a pattern like this:

%5 e w l #5

If the chunks for each letter in New are big enough and if code symbols like '%5' and '#5' are small enough, then a pattern like the one just shown may capture significant redundancy in the original pattern. Even if it does not, this may not matter much because, in that case, the pattern will be used only rarely and it will languish at the 'bottom' of Old and may, at some stage, be purged.

If we follow this line of thinking, then the alignments above should give rise to patterns like these:

%5 e w l #5

%4 e w l #4

%6 e s l #6

%7 e l l #7

What about the first and second of these patterns? Should not they be merged into a single pattern?

To answer this question, we need to consider *exactly* what each letter represents. In this example, 'e' represents the *same* alignment in both patterns, and likewise for 'w'. But 'l' in '%5' represents a different alignment from 'l' in '%4' - although the 'l' from New in both alignments is the same.

Intuitively, the first two patterns could be merged into a single pattern without violating any basic principle. But if this were to be attempted in the current framework, the alignment of the two patterns would be rejected because it would entail alignment of a given symbol against itself. 

%5 e w l #5
   | | |
%4 e w l #4

For the 'e' alignment, the 'e' in '%5' and the 'e' in '%4' both represent two symbols and the two symbols in '%5' are the same specific symbols as the two symbols in '%4'. Likewise for the 'w' alignment.

In the case of the 'l' alignment, the 'l' in '%' represents two symbols as does the 'l' in '%4' but in this case only one symbol in one pair is identical to a symbol in the other pair (the identical instances are the instance in New).

In all three cases, the basic rules of the system would forbid the formation of alignment like the one just shown. Also, there is mis-match between '%5' and '%4' and between '#5' and '#4'. Of course, these mis-matches would not appear if the comparisons were done before the assignment of code symbols.

HOW TO PROCEED?

In 'learning' versions of the SP model, there may be a case for forming new patterns for Old in such a way that the alignments from which they are formed are not preserved. In this case, the '%5' and '%4' patterns, above, would become simple patterns and (without their code symbols) they could be merged into a single pattern (and then code symbols could be added to that single pattern).

QUESTION: if we are going to form patterns like these, should we use them to recode the patterns whence they came and, if so, how?

One problem with using them for recoding is that, because they overlap, there would be 'conflicting' recodings and it is not clear how these should be handled.

Another problem with recoding the original patterns is that this might prevent the formation of alternative (overlapping or conflicting) redundant patterns and this might prevent the system exploring alternative paths in the way which is needed to find good solutions.

Tentatively, we should allow Old (or Old with the repository of newly formed patterns) to contain the original patterns AND the redundant patterns which have been extracted from them. This should allow alternative paths to be followed. A possible risk is that redundant patterns may be re-created repeatedly.

A tentative answer to the 'problem' of forming many alternative patterns is that the 'best' ones will tend to gather frequency and rise to the 'top' whilst the 'bad' ones will tend to remain rare, will sink to the 'bottom' and may be purged.

If we are going to leave the original patterns in Old alongside the 'redundant' patterns, we probably need some rule that says, in effect, "If New or part of New matches the 'content' part of a pattern exactly, then unify the relevant part of New with this pattern rather than create a new pattern with New code symbols.

There is a risk here that we are trying to run before we can walk. To get things going, it might be best if we IGNORE all discontinuous matches like those above and concentrate on COHERENT matches.

THE NEXT STEPS

The program will be developed so that it ignores all discontinuous matches (for the time being) and forms new patterns from coherent alignments of two or more symbols only. If a coherent alignment appears within a discontinuous alignment, it may be extracted to form new patterns.

[continued 25/5/99]

Tentatively, Old will contain all its original patterns together with recoded versions of those patterns. This seems to be necessary to allow the program to explore alternative paths through the search space.

There seems to be a need to adjust the frequencies of symbols on each cycle and to reassign numbers of bits for each symbol on each cycle. This might be done every few cycles to save on processing but for the time being it may as well be done on each cycle.

%10 5/8/99

Tentative first steps in design:

1 Add each New pattern to Old. For the time being, do not use windows 
which are smaller than a whole pattern.

2 On the first cycle of each application of compress() (when New is 
matched with patterns in Old):

* Form new alignments as in parsing but with the restriction that a 
pattern in Old can only be recognised if *all* the data symbols in the 
pattern are matched without any gaps. 

There is an implication here that the system can distinguish 
between 'data' symbols and 'code' symbols. 
This is OK when raw data is being matched with patterns in Old but leads 
to problems if one Old pattern is being matched against another because, 
in this latter case, the notion of "recurrent pattern" may include 
recurrent patterns of code symbols, not merely recurrent patterns of data 
symbols. The answer to this problem seems to be for the distinction between
code symbols and data symbols be specific for each pattern and not defined
in terms of intrinsic features of the symbols.

* If there is any section of New that does not fully match a pattern in
Old but matches a coherent subsequence of Old which is longer than some
floor value, form a new pattern with new reference symbols and add it to Old.

3 On later cycles of each application of compress(), apply the same principle:

- If there is an 'exact' match to an existing pattern, then use the 'code'
symbols for that pattern.

- If the driving pattern matches a coherent subsequence of an existing
pattern, form a new pattern with new reference symbols, as above.

%11 12/8/99 (continuation of %10)

Tentatively, new patterns can be formed as follows:

1 Allow alignments to be formed as they are now.

2 Examine each alignment to see whether there is a (coherent?) sequence
of hits between the driving pattern and the target pattern which is longer than some floor value and which is not represented in Old by a pattern which is marked with codes. If there is such a hit sequence, create new code symbols for it and add it to the pattern.

3 At some stage, it will be necessary to take account of *sequences* of patterns that can be recognised as instances of higher-level patterns.

Version 2.1 will take a first step: learn new patterns from alignments between sequences of 'raw' data. When this is working, it should be possible to see more clearly how to develop the system to learn higher-level patterns.

Here are some tentative principles which will be adopted provisionally:

* When a new pattern is formed, its complementary patterns should be formed. In this context, 'complementary pattern' means the patterns that result from recoding, using the new code symbols. For example, the two patterns 'j o h n w a l k s s l o w l y' and 'j o h n r u n s f a s t' may yield the new pattern '%1 j o h n #1'. In this case, the original patterns should be changed to '%1 #1 w a l k s s l o w l y' and '%1 #1 r u n s f a s t'.

* By recoding in this way, the system should automatically start to form sequences of codes, eg '%1 #1 %2 #2 f a s t', where '%2 #2' is a reference for '%2 r u n s #2'.

* In order to allow the system to find *alternative* possible analyses, the raw patterns should be left in Old, alongside coded patterns like '%1 #1 w a l k s s l o w l y'. Periodically, the system may purge Old of patterns which are not contributing to economical encoding. In this case, raw patterns and other low level patterns will naturally be purged because they have low frequencies.

* When the grammar is becoming mature, frequencies of patterns will be determined from 'best' parsings which will themselves be determined using MLE principles.

* 'Learning' should only occur on the first cycle of each application of compress()? At present, it is not clear how 'learning' and 'parsing' should be related.

%12 20/8/99

The program (SP70, v 2.2) forms alignments like these (where the pattern in row 0 is the same as the pattern in row1):

NEW ALIGNMENT

%5 : %3 : %3 : #9 NSC = 103.65, OSC = -1.00, CR = -0.01, CD = 104.65,
Absolute P = 2

0 P e t e r w a l k s s l o w   l y               0
        |                   |   |                
1 P     e t e r             w a l k s s l o w l y 1

NEW ALIGNMENT

%4 : %3 : %3 : #12 NSC = 86.15, OSC = -1.00, CR = -0.01, CD = 87.15,
Absolute P = 2

0 P e t e r w a l k s s l o w           l y       0
        |                   |           |        
1 P     e t e r             w a l k s s l o w l y 1

These alignments are OK if the pattern in row 0 is regarded as New and the pattern in row 1 is regarded as Old. But, unlike other alignments where two different patterns are involved, these alignments have the same pattern in rows 0 and 1. Since the pattern is both New and Old, it may be necessary to treat both appearances as Old. In that case, there are mis-matches in the alignments and they are illegal.

Here is more detail for alignment %5:

Alignment %5 : %3 : %3 : #9, NSC = 103.65, OSC = -1.00, CR = -0.01,
sequence_depth = 2, number of columns = 16

Column 0:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol P, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 0

Column 1:
sequence_depth = 2, hit node ID = 5
symbol e, same_column_above -1, same_column_below 1, original_pattern %3,
orig_patt_int_pos 3
symbol e, same_column_above 0, same_column_below -1, original_pattern %3,
orig_patt_int_pos 1

Column 2:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol t, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 2

Column 3:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol e, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 3

Column 4:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol r, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 4

Column 5:
sequence_depth = 2, hit node ID = 8
symbol w, same_column_above -1, same_column_below 1, original_pattern %3,
orig_patt_int_pos 13
symbol w, same_column_above 0, same_column_below -1, original_pattern %3,
orig_patt_int_pos 5

Column 6:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol a, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 6

Column 7:
sequence_depth = 2, hit node ID = 9
symbol l, same_column_above -1, same_column_below 1, original_pattern %3,
orig_patt_int_pos 14
symbol l, same_column_above 0, same_column_below -1, original_pattern %3,
orig_patt_int_pos 7

Column 8:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol k, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 8

Column 9:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol s, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 9

Column 10:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol s, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 10

Column 11:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol l, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 11

Column 12:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol o, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 12

Column 13:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol w, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 13

Column 14:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol l, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 14

Column 15:
sequence_depth = 2, hit node ID = -1
No symbol, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos -1
symbol y, same_column_above -1, same_column_below -1, original_pattern %3,
orig_patt_int_pos 15

Alignment %5

0 P e t e r w a l k s s l o w   l y               0
        |                   |   |                
1 P     e t e r             w a l k s s l o w l y 1

The final sequence corresponds to the whole pattern %3.

In these early stages of developing the learning version of the SP model, there seems to be a case for forming alignments between New and Old *only* when the whole of the 'CONTENTS' symbols in any given pattern from Old has been fully matched by New, or if New matches a subsequence of a pattern in Old which is big enough to justify forming a new pattern with new code symbols.

If these tests are applied, the above alignments fail.

Each symbol already contains a marker which can be used to show whether it is 'CODE' or 'CONTENTS' (these markers are used in the calculation of scores for each alignment). Notice that this needs to be explicitly marked. It is not adequate to identify the status of a symbol by its form. This is because, in the later stages of learning, symbols which have the form of CODE symbols can behave as if they were CONTENTS.

What happens if a subsequence of a pattern is abstracted from a larger pattern and given new CODE symbols and if that subsequence is composed entirely of CODE symbols? In a case like this, it looks as if it is necessary for the symbols which have been abstracted to change their status from CODE to CONTENTS.

A change of status like this should never be necessary for an individual symbol. This is because the process of abstraction means a process of forming a new alignment in which each of the matching symbols which led to the abstraction is incorporated in a newly-created column for the new alignment. It is this newly-created column which is given the new status, not the symbols in the column.

%13 14/9/99

There seems to be a need to accommodate alignments with gaps because, at some stage, the program needs to form alignments like these:

    j o h n      r u n s
    | | | |      | | | |
  N j o h n #N V r u n s #V
  |         |  |         |
S N         #N V         #V #S

At any level above the first level, there will be gaps between abstract symbols.

Here is a tentative plan (SP70, v 2.3):

* Rather than set some arbitrary cut-off for the length of a coherent hit sequence that will be given code symbols, we can try giving code symbols to *every* alignment that it is not a 'recognition' of an existing alignment. With luck, the 'good' ones will gradually assert themselves over the 'bad' one and the latter can be weeded out. A 'recognition' of an existing alignment
will be one where all CONTENTS symbols are matched.

* The program needs to be able to detect sequences of code symbols from *sequences* of patterns, eg (N #N V #V).

* To make things simple, let's start with raw patterns corresponding to the grammar for the alignment above.

%14 16/9/99

Consider this corpus:

[ 
	[
		(a b c a)
	]
	[
	]
]

On the first cycle with the first pattern, (a b c a) is copied to Old, given the number %2, and then it forms an alignment with itself like this:

%3 a b c a            
         |
         a b c a

This unifies to (a b c a) (because the leading 'a b c' from New is not included in the unification). Both rows are instances of %2.

On the second cycle with %2, the system can, potentially, form an alignment like this:

%4 a b c a            
         |
         a b c a
               |
               a b c a

In this case, every row is an instance of %2. This can continue recursively without limit, like this:

0 a b c a                               0
        |                              
1       a b c a                         1
              |                        
2             a b c a                   2
                    |                  
3                   a b c a             3
                          |            
4                         a b c a       4
                                |      
5                               a b c a 5 

This is clearly anomalous because it is a repeat of the earlier hit - and the system cannot, at present, detect that. But it may give a clue as to how the model can discover recursive structures!

If the pattern is (a b c a x), a hit is formed on the second cycle but the alignment is treated as a mismatch and the program terminates. 

%15 21/9/99

With this 'learning' version of the SP model, a question arises about what to do with row 0 of alignments when two alignments are aligned.

With parsing alone, with one pattern in New, it is safe to say that, when an alignment is formed from two other alignments, row 0 of the two alignments should be merged.

Here is an example:

This alignment:

      J o h n
      | | | |
  N 0 J o h n #N
  |           |
S N           #N V #V #S

is aligned with this alignment:

    r u n s
    | | | |
V 1 r u n s #V

The result in this case puts row 0 of both alignments onto row 0 of the new alignment like this:

      J o h n        r u n s
      | | | |        | | | |
  N 0 J o h n #N     | | | |
  |           |      | | | |
S N           #N V   | | | | #V #S
                 |   | | | | |
                 V 1 r u n s #V

But consider the kind of alignment that might arise during 'learning':

... 1 t a b l e .......2 t a b l e .... 3 t a b l e ....


Initially, we have:

....2 t a b l e ..
      | | | | |
... 1 t a b l e ...

and then this is followed by:

 .. 3 t a b l e ...
      | | | | |
....2 t a b l e ..
      | | | | |
... 1 t a b l e ...

In this case, items 1 and 2 should NOT be put at row 0 even though they came from New.

The rule seems to be:

For any two alignments which have been aligned with each other, the resulting new alignment should merge the two 0 rows if they are 'independent' in the sense that there are no hits between them, otherwise, the most 'recent' one of them should be put at row 0 and the other should be put on some other row.

Is it really necessary to merge the 0 rows at all? If we never merged them, the result for the first example, above, would be:

                     r u n s
                     | | | |
      J o h n        | | | |
      | | | |        | | | |
  N 0 J o h n #N     | | | |
  |           |      | | | |
S N           #N V   | | | | #V #S
                 |   | | | | |
                 V 1 r u n s #V

This is still a valid parsing. It looks unconventional and, perhaps, less neat or elegant than the traditional parsing.

%16 30/9/99

Here are some results with this input:

[ 
	[
		(J o h n r u n s)
		(M a r y r u n s)
		(J o h n w a l k s)
		(M a r y w a l k s)
	]
	[
	]
]

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 1, WINDOW 1, CYCLE 1

SELECTED ALIGNMENT

%6 : %5 : %5 : #5 NSC = 67.85, OSC = 10.78, CR = 0.16, CD = 57.06,
Absolute P = 0.000566893424036

0 %1 J o h n r u n s #1       0
                 |           
1 %1 J o h       n r u n s #1 1

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 2, WINDOW 1, CYCLE 1

SELECTED ALIGNMENT

%8 : %7 : %5 : #18 NSC = 291.39, OSC = 10.78, CR = 0.04, CD = 280.60,
Absolute P = 0.000566893424036

0 %2 M a r y r u n s #2 0
             | | | |   
1 %1 J o h n r u n s #1 1

SELECTED ALIGNMENT

%9 : %7 : %6 : #29 NSC = 291.39, OSC = 18.18, CR = 0.06, CD = 273.21,
Absolute P = 3.37436561926e-06

0 %2 M a r y       r u n s #2   0
                   | | | |     
1 %1 J o h n r u n | | | | s #1 1
                 | | | | |     
2 %1 J o h       n r u n s #1   2

SELECTED ALIGNMENT

%11 : %7 : %5 : #17 NSC = 261.07, OSC = 10.78, CR = 0.04, CD = 250.29,
Absolute P = 0.000566893424036

0 %2 M a     r y r u n s #2 0
             |     | | |   
1 %1 J o h n r     u n s #1 1

SELECTED ALIGNMENT

%10 : %7 : %6 : #28 NSC = 261.07, OSC = 18.18, CR = 0.07, CD = 242.89,
Absolute P = 3.37436561926e-06

0 %2 M a           r y r u n s #2 0
                   |     | | |   
1 %1 J o h n r u n | s   | | | #1 1
                 | |     | | |   
2 %1 J o h       n r     u n s #1 2

SELECTED ALIGNMENT

%12 : %7 : %5 : #19 NSC = 106.40, OSC = 10.78, CR = 0.10, CD = 95.61,
Absolute P = 0.000566893424036

0 %2 M a r y r u n       s #2 0
                 |       |   
1 %1 J o h       n r u n s #1 1

SELECTED ALIGNMENT

%13 : %7 : %6 : #30 NSC = 106.40, OSC = 18.18, CR = 0.17, CD = 88.22,
Absolute P = 3.37436561926e-06

0 %2 M a r y r u n       s #2 0
                 |       |   
1 %1 J o h n r u n s #1  |    1
                 |       |   
2 %1 J o h       n r u n s #1 2

SELECTED ALIGNMENT

%14 : %7 : %7 : #20 NSC = 67.85, OSC = 10.78, CR = 0.16, CD = 57.06,
Absolute P = 0.000566893424036

0 %2 M a r y r u n s #2     0
             |             
1 %2 M a     r y r u n s #2 1

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 3, WINDOW 1, CYCLE 1

SELECTED ALIGNMENT

%25 : %15 : %5 : #106 NSC = 341.93, OSC = 10.78, CR = 0.03, CD = 331.14,
Absolute P = 0.000566893424036

0 %3 J o h n w a l k s #3 0
     | | | |         |   
1 %1 J o h n r u n   s #1 1

SELECTED ALIGNMENT

%24 : %15 : %11 : #138 NSC = 341.93, OSC = 10.78, CR = 0.03, CD = 331.14,
Absolute P = 0.000566893424036

0 %3 J o h n w a   l k     s #3 0
     | | | |               |   
1 %2 | | | | M a r y r u n s #2 1
     | | | |     |     | | |   
2 %1 J o h n     r     u n s #1 2

SELECTED ALIGNMENT

%21 : %15 : %8 : #124 NSC = 341.93, OSC = 10.78, CR = 0.03, CD = 331.14,
Absolute P = 0.000566893424036

0 %3 J o h n w a l k       s #3 0
     | | | |               |   
1 %2 | | | | M a r y r u n s #2 1
     | | | |         | | | |   
2 %1 J o h n         r u n s #1 2

SELECTED ALIGNMENT

%18 : %15 : %12 : #152 NSC = 341.93, OSC = 16.25, CR = 0.05, CD = 325.68,
Absolute P = 1.28363459965e-05

0 %3 J o h             n w a l k s #3 0
     | | |             |         |   
1 %2 | | | M a r y r u n         s #2 1
     | | |             |         |   
2 %1 J o h             n r u n   s #1 2

SELECTED ALIGNMENT

%23 : %15 : %11 : #139 NSC = 336.19, OSC = 10.78, CR = 0.03, CD = 325.41,
Absolute P = 0.000566893424036

0 %3 J o h             n w a l k s #3 0
     | | |             |         |   
1 %2 | | | M a r y r u n         s #2 1
     | | |     |     | |         |   
2 %1 J o h n   r     u n         s #1 2

etc

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 4, WINDOW 1, CYCLE 1

SELECTED ALIGNMENT

%37 : %36 : %15 : #443 NSC = 399.23, OSC = 10.78, CR = 0.03, CD = 388.45,
Absolute P = 0.000566893424036

0 %4 M a r y w a l k s #4 0
             | | | | |   
1 %3 J o h n w a l k s #3 1

SELECTED ALIGNMENT

%39 : %36 : %7 : #432 NSC = 321.93, OSC = 10.78, CR = 0.03, CD = 311.14,
Absolute P = 0.000566893424036

0 %4 M a r y w a l k s #4 0
     | | | |         |   
1 %2 M a r y r u n   s #2 1

SELECTED ALIGNMENT

%40 : %36 : %35 : #494 NSC = 321.93, OSC = 17.58, CR = 0.05, CD = 304.35,
Absolute P = 5.10885113064e-06

0 %4 M           a r y w a l k s #4 0
     |           | | |         |   
1 %3 | J o h n w a | | l k     s #3 1
     |           | | |         |   
2 %2 M           a r y r u n   s #2 2

SELECTED ALIGNMENT

%38 : %36 : %14 : #465 NSC = 321.93, OSC = 18.18, CR = 0.06, CD = 303.75,
Absolute P = 3.37436561926e-06

0 %4 M a         r y w a l k s #4 0
     | |         | |         |   
1 %2 | | M a r y r | u n s   | #2 1
     | |         | |         |   
2 %2 M a         r y r u n   s #2 2

SELECTED ALIGNMENT

%41 : %36 : %34 : #503 NSC = 321.93, OSC = 24.97, CR = 0.08, CD = 296.96,
Absolute P = 3.04098281586e-08

0 %4 M           a r y w a l k s #4 0
     |           | | |         |   
1 %3 | J o h n w a | | l k     s #3 1
     |           | | |         |   
2 %2 | M a r y   | r | u n s   | #2 2
     |           | | |         |   
3 %2 M           a r y r u n   s #2 3

etc.

It is not obvious what to do next!!! Somehow, the system needs to create new patterns from these alignments and use them for encoding the patterns in New.

For an alignment like this:

0 %1 J o h n r u n s #1       0
                 |           
1 %1 J o h       n r u n s #1 1

the saving of encoding the unified 'n' may be outweighed by the cost of code symbols (the former is measured as actual cost and the latter as minimal cost).

For an alignment like this:

0 %2 M a r y r u n s #2 0
             | | | |   
1 %1 J o h n r u n s #1 1

it is fairly clear what to do.

But what ahout this:

SELECTED ALIGNMENT

%9 : %7 : %6 : #29 NSC = 291.39, OSC = 18.18, CR = 0.06, CD = 273.21,
Absolute P = 3.37436561926e-06

0 %2 M a r y       r u n s #2   0
                   | | | |     
1 %1 J o h n r u n | | | | s #1 1
                 | | | | |     
2 %1 J o h       n r u n s #1   2

or this:

SELECTED ALIGNMENT

%11 : %7 : %5 : #17 NSC = 261.07, OSC = 10.78, CR = 0.04, CD = 250.29,
Absolute P = 0.000566893424036

0 %2 M a     r y r u n s #2 0
             |     | | |   
1 %1 J o h n r     u n s #1 1

or this:

SELECTED ALIGNMENT

%25 : %15 : %5 : #106 NSC = 341.93, OSC = 10.78, CR = 0.03, CD = 331.14,
Absolute P = 0.000566893424036

0 %3 J o h n w a l k s #3 0
     | | | |         |   
1 %1 J o h n r u n   s #1 1

?

If we follow the scheme in SP20 (New Generation Computing 13, 215-241, 1995) for modelling the learning of discontinuous dependencies and modelling the learning of object-oriented class hierarchies, we would get results like this:

SELECTED ALIGNMENT

%6 : %5 : %5 : #5 NSC = 67.85, OSC = 10.78, CR = 0.16, CD = 57.06,
Absolute P = 0.000566893424036

0 %1 J o h n r u n s #1       0
                 |           
1 %1 J o h       n r u n s #1 1

would give:

%1 J o h n r u %x #x s #1

%1 J o h %x #x r u n s #1

%x n #x

In this case, the actual cost of 'n' is 67.85 and, if the (minimal) cost of '%x' and '#x' is similar to the cost of the other code symbols, then the cost of them both together is 6 x 5.39 = 32.34. So, overall, there is a saving to be made even for single letters. This depends on the assumption that letters represent relatively large 'chunks' of information.

The saving is due to the deletion of 2 instances of 'n' (actual cost) less the creation of 1 instance in '%x n #x' (actual cost) giving an overall saving of 1 instance of 'n' (actual cost) = 67.85 bits.

The cost is the creation of 3 instances of '%x' (minimal cost = 3 x 5.39 = 16.17) plus the creation of 3 instances of '#x' (minimal cost = 3 x 5.39 = 16.17). The total cost = 2 x 16.17 = 32.34.

Therefore, the overall saving = 67.85 - 32.34 = 35.51 bits.

If another instance of 'n' were to be recognised, then it would not be necessary to make another instance of '%x n #x' or to modify any of the Old patterns other than the one which is currently New. So the number of additional instances of '%x' would be 1 and likewise for '#x'.

A possible alternative to the above unification is:

%55 J o h n r u %x #x s #55

%56 J o h %x #x r u n s #56

%x n #x

The two new patterns are given new code numbers although the alphabetic characters are the same as in the original.

Tentatively, this will *not* be done, in accordance with the principle "do as little as possible". Also, by retaining the original codes, one is being consistent with the idea of keeping the original alphabetic symbols.

[Note added 25/10/99: The merit of the above encoding, which leaves the original patterns untouched and still in Old, is that it allows altermative chunks to be formed later. Tentatively, this had been adopted as a general 'philosophy' for the formation of new patterns: leave the original patterns as they are so that alternative chunks can be formed. Coupled with this philosophy is the idea that, from time to time, Old is purged of patterns that occur very rarely - so that unwanted 'clutter' is extracted. Also part of this philosophy is the idea that, from time to time, new codes are assigned in accordance with Huffman or S-F-E or similar scheme.]

DETERMINING THE SIZE AND NATURE OF CODE SYMBOLS

What exactly are '%x' and '#x'?

If we wanted to achieve unique identification in the entire body of Old, we should, presumably, choose identification numbers following the last one used by the system, eg '%70', '#70' etc. But this is not necessary because '%x n #x' only occurs in the context '%1 ... #1'. So we are free to choose identifiers which are unique in this relatively small environment. In this example, we are creating codes which are distinct from any alphabetic character so the size of the code should be sufficient to ensure unique discrimination amongst alphabetic characters and the codes in the given patterns involved in the unification.

%17 1/10/99

OTHER EXAMPLES

Given the SP20 scheme, this is what we would get in the other 'best' cases:

1

SELECTED ALIGNMENT

%25 : %15 : %5 : #106 NSC = 341.93, OSC = 10.78, CR = 0.03, CD = 331.14,
Absolute P = 0.000566893424036

0 %3 J o h n w a l k s #3 0
     | | | |         |   
1 %1 J o h n r u n   s #1 1

should give:
 
%4 J o h n %x #x s #4

%x w a l k #x

%x r u n #x

Notice that the pattern '%4 J o h n %x #x s #4' has new code symbols at each end although it was derived from patterns which already had code symbols at the end. The original patterns remain in Old until such time as they may be purged by some general purging process. Keeping the original patterns is assumed to be necessary so that the learning process is not locked into a single path and can develop alternative paths as necessary.

What alphabetic symbols should be used in the '%4' pattern? We may choose the ones from the '%3' pattern or from the '%1' pattern or we may insert new symbols. Whichever ones we choose, there is a risk that we will get spurious re-formation of the same alignment as above. The answer seems to be to use new symbols which contain the original symbols from both the original patterns in the column.

In general, any new pattern created by unification, should retain the symbols from which the unification was derived.

2

Here is another example:

SELECTED ALIGNMENT

%8 : %7 : %5 : #18 NSC = 291.39, OSC = 10.78, CR = 0.04, CD = 280.60,
Absolute P = 0.000566893424036

0 %2 M a r y r u n s #2 0
             | | | |   
1 %1 J o h n r u n s #1 1

This should yield:

%2 M a r y %x #x #2

%1 J o h n %x #x #1

%x r u n s #x

As above, the new pattern is actually an alignment which retains the original symbols in its columns.

3

SELECTED ALIGNMENT

%37 : %36 : %15 : #443 NSC = 399.23, OSC = 10.78, CR = 0.03, CD = 388.45,
Absolute P = 0.000566893424036

0 %4 M a r y w a l k s #4 0
             | | | | |   
1 %3 J o h n w a l k s #3 1

should yield:

%4 M a r y %x #x #4

%3 J o h n %x #x #3

%x w a l k s #x

MODIFICATIONS NEEDED (IN SP70, V 2.4):

1 From the best alignment formed on the *first* cycle with each new pattern from New:

* Check whether *all* the non-code symbols in the alignment have been aligned with corresponding symbols in New. If yes, do nothing. Otherwise, continue.

(not completed)

%18 14/11/99

CREATION OF NEW CODE SYMBOLS

Question: what 'depth' should newly-created code symbols be? Should they be the depth of the new alignment into which they are going to be inserted or should they be the depth of the depth-1 patterns which will fill gaps in the alignment?

If they have a depth of 1, and if one such symbol appears at the start of a new alignment, this can upset the process of writing new alignments where the identity of the rows is obtained from the first row.

If they have a depth of 1, it is not entirely clear where they symbol for
the code should be placed when an alignment containing the symbol is written
out. Putting it in row 0 suggests that it is part of the pattern in row 0.

If the code symbol is given the depth of the alignment, this will look strange
when it appears in patterns with depth 1 - unless versions of the symbol in
such patterns are given a depth of 1.

Possible solutions:

1 When new alignments are formed by unification of patterns, the unification may be literal - so that the structure is no longer an alignment but becomes a pattern with a depth of 1. A possible risk here is that information about what symbols were unified to create the alignment may be lost - and this could lead to problems of symbols being matched to themselves. But the new restriction on matching CODE with CODE or CONTENTS with CONTENTS may prevent this happening.

2 When new alignments are formed as 'unifications' of patterns, code symbols may be added with a depth of 1. This means having alignments in which the depth of symbols varies. This is likely to mean some changes in the way alignments are written out. Code symbol names may be written at row 0 but placed in brackets to show that they do not belong in any row but are names for the whole symbol.

For the time being, the second option will be explored.

[continued 15/11/99] After experimentation and further reflection, the first option is looking best:

* If the status of unified symbols are always CONTENTS (because the unified pattern is meant to be a store of CONTENTS with CODE symbols as 'handles') and if the rule is enforced that only notional or actual CODE symbols should be matched with CONTENTS symbols, then there seems to be no possibility of any one symbol being matched (and unified) with itself.

* In write_alignment() as it is, where the complete patterns from each row are written out, there are anomolies when new code symbols are inserted into the sequence. Of course, the function could be adapted to suppress the writing out of symbols from patterns which are not actually present in the sequence but, given 1, it seems simpler if 'unified' patterns are simply 1 row deep with no record of what they were derived from.

* If the learning system is allowed to run for a long time so that stored patterns may be derived from 100s or even 1000s of unifications, then representing these as explicit alignments would be very clumsy.

%19 17/11/99

RESULTS FROM SP70, v 2.7 (IN PROCESS OF DEVELOPMENT)

From this input:

[ 
	[
		(j o h n r u n s)
		(m a r g a r e t r u n s)
		(j o h n w a l k s)
		(m a r g a r e t w a l k s)
	]
	[
	]
]

the complete list of patterns in Old is:

ID5: (%1 j o h n r u n s #1)

ID8: (%2 j o h #2)

ID9: (%3 r u n s #3)

ID7: (%4 %2 #2 n %3 #3 #4)*2

ID10: (%5 m a r g a r e t r u n s #5)

ID26: (%6 j o h n #6)

ID25: (%7 %6 #6 r u n s #7)*2

ID28: (%8 j o h n #8)

ID27: (%9 %8 #8 r u n s #9)*2

ID35: (%10 j o h n w a l k s #10)

ID86: (%11 r u n #11)

ID85: (%12 j o h n %11 #11 s #12)*2

ID88: (%13 m a r g #13)

ID89: (%14 r e t r u n #14)

ID87: (%15 %13 #13 a %14 #14 s #15)*2

ID91: (%16 m #16)

ID92: (%17 r g a r e t r u n #17)

ID90: (%18 %16 #16 a %17 #17 s #18)*2

ID93: (%19 m a r g a r e t w a l k s #19)

ID342: (%20 r u n #20)

ID341: (%21 m a r g a r e t %20 #20 s #21)*2

ID344: (%22 r u n #22)

ID343: (%23 r g a r e t %22 #22 #23)*2

ID346: (%24 j o h n #24)

ID345: (%25 %24 #24 w a l k s #25)*2

These results were obtained with the program extracting unmatched portions of patterns in Old but not doing anything about unmatched parts of New - because of the suspicion that this would not be necessary because New patterns eventually become Old patterns and correct structures would 'come out in the wash'.

Of the 'correct' results that one would be looking for, the program has identified un-unified patterns (%6 j o h n #6), (%8 j o h n #8), (%3 r u n s #3), (%11 r u n #11), (%20 r u n #20), (%22 r u n #22) and (%24 j o h n #24).
'm a r g a r e t', 'w a l k s' and 'w a l k' are missing.

The 'correct' unified patterns it has identified are (%7 %6 #6 r u n s #7)*2, (%9 %8 #8 r u n s #9)*2, (%12 j o h n %11 #11 s #12)*2, (%21 m a r g a r e t %20 #20 s #21)*2 and (%25 %24 #24 w a l k s #25)*2. So the missing 'm a r g a r e t' and 'w a l k s' are available here but there is no instance of 'w a l k'.

%20 25/11/99

RESULTS FROM SP70, V 2.8

This version does the basic matching of patterns to find fully or partially matching patterns, extracts unmatched sections of Old and assigns code symbols appropriately. In addition, it checks each newly formed pattern to see if Old already contains a pattern with the same CODE symbols. If it does, the previously-created pattern is used instead of the newly found one which is dropped.

It forms new patterns like this:

FROM ALIGNMENT ID6

0 j o h n r u n s          0
              |           
1 %1 j o h    n r u n s #1 1

IS FORMED ONE OR MORE PATTERNS:

ID8: (%2 j o h #2)

ID9: (%3 r u n s #3)

or like this:

FROM ALIGNMENT ID14

0 m a r g a  r e t r u n s    0
             |       | | |   
1 %1 j o h n r       u n s #1 1

IS FORMED ONE OR MORE PATTERNS:

Unmatched pattern in Old is the same as:

ID26: (%6 j o h n #6)

AND A MATCHING UNIFIED PATTERN ALREADY EXISTS:

ID25: (%7 %6 #6 r u n s #7)

For this grammar:

[ 
	[
		(j o h n r u n s)
		(m a r g a r e t r u n s)
		(j o h n w a l k s)
		(m a r g a r e t w a l k s)
	]
	[
	]
]

the final list of patterns in Old is:

PATTERNS IN OLD:

ID5: (%1 j o h n r u n s #1)

ID8: (%2 j o h #2)

ID9: (%3 r u n s #3)

ID7: (%4 %2 #2 n %3 #3 #4)*2

ID10: (%5 m a r g a r e t r u n s #5)

ID26: (%6 j o h n #6)

ID25: (%7 %6 #6 r u n s #7)*2

ID35: (%8 j o h n w a l k s #8)

ID84: (%9 r u n #9)

ID83: (%10 j o h n %9 #9 s #10)*2

ID86: (%11 m a r g #11)

ID87: (%12 r e t r u n #12)

ID85: (%13 %11 #11 a %12 #12 s #13)*2

ID89: (%14 m #14)

ID90: (%15 r g a r e t r u n #15)

ID88: (%16 %14 #14 a %15 #15 s #16)*2

ID91: (%17 m a r g a r e t w a l k s #17)

ID337: (%18 m a r g a r e t %9 #9 s #18)*2

ID339: (%19 r g a r e t %9 #9 #19)*2

ID341: (%20 %6 #6 w a l k s #20)*2

%21 29/11/99

In SP21, v 2.8, the patterns which are extracted and given codes of their
own (in the results above) are the patterns which are *not* matched with anything else. An alternative scheme is to extract the patterns which *are* matched with something else and give them their own codes.

An alignment like this:

0 m a r g a r e t r u n s    0
                  | | | |   
1 %1 j o h n      r u n s #1 1

would give rise to:

%1 j o h n %2 #2 #1

and

%2 r u n s #2*2

and perhaps also:

%3 m a r g a r e t %2 #2 #3.

The number of code symbols used is the same in each case.

There is, perhaps, more logic in this scheme because it puts the focus on unification and the need to encode patterns which occur relatively frequently. But in practice there may not be much to choose between them.

To keep the logic as 'clean' as possible, v 2.9 will unify the patterns that match.

[Note added, 23/2/00: v 2.9 not completed. The ideas described here will be
developed later, if at all.]

%22 22/2/00

VERSIONS 3.0 and 3.1

THE CHANGES THAT WILL BE ATTEMPTED IN VERSION 3.0 ARE:

The scoring system for alignments will be changed so that it is based directly on the actual or calculated size of the code which would be needed to compress new in terms of the proposed alignment. Calculations which use gaps will not be used except, possibly for the interim calculations which are made while the hit structure is being built.

This scoring system should be 'cleaner' because it will be tied directly to the sizes of codes derived from alignments. And these codes will themselves be 'cleaner' because they will reflect directly the current theory of how codes are or should be derived from alignments (the unmatched symbols in the alignment, which may include newly-formed code symbols).

This new system should penalise gaps in roughly the same way as the old system (many gaps and large ones are bad) because a large number of gaps should lead to more code symbols and large gaps should mean less unification of patterns and thus, directly or indirectly, less compression of New.

In outline, the method of calculation is as follows:

1 Traverse the alignment:

* Adding up the actual costs of the symbols in New that have been matched to symbols in the alignment. This gives NSC.

* Adding up the min_costs of the columns which contain a CODE symbol from Old which is not matched to any symbol in New or Old. This is an interim value for the OSC.

2 Calculate CD = NSC - OSC and CR = NSC / OSC.

Since this method is applied *after* the creation of any new CODE symbols and new patterns, the method automatically makes allowance for these things.

THE CHANGES THAT WILL BE ATTEMPTED IN VERSION 3.1 ARE:

At the end of each window, alignments formed which are not the result of unifications will be moved to 'old_alignments' so that they do not enter into future searches for new alignments.

The reason for this is the belief that, from the standpoint of building the grammar, all the necessary information is contained in the patterns in Old: original patterns, unified patterns and the alignments which are implicit in the unified patterns.

The alignments which are moved to old_alignments are not deleted because, at the end of the program, we need to check whether any of them might be the best alignments found.

This change from v 2.9 seems to be valid when 1 window = 1 pattern but may not be valid when windows are smaller than patterns. In the latter case, it may be necessary to keep 'old_alignments' in the search space sp that alignments covering more than window can be built up.

%23 23/2/00

CALCULATION OF SCORES FOR ALIGNMENTS (CONTINUED)

Examples like this:

ALIGNMENT

ID14 : ID2 : ID5 : #46 NSC = 277.69, OSC = 0.00, CR = 0.00, CD = 277.69,
Absolute P = 1

0 m a r g a  r e t r u n s    0
             |       | | |   
1 %1 j o h n r       u n s #1 1

show that it is necessary to take account of gaps for alignments formed directly from the hit structure.

It is possible to let the alignments formed directly from the hit structure simply keep the approximate score recorded in the hit structure. But it would not be possible then to make a sensible comparison with alignments created by the formation of new patterns.

If we are to re-compute scores of alignments formed directly from the hit structture, we need some way of taking account of gaps. And it would be good if the method was consistent with the idea that gaps will lead to OSC costs from the creation of new CODE symbols.

%24 24/2/00

FORMATION OF NEW PATTERNS FROM ALIGNMENTS (LEARNING)

To be consistent, we should, for the time being, follow these rules:

1 New patterns should be formed *only* from the unification of part of New with part of a pattern in Old, together with the complementary patterns from New and Old.

If all the 'contents' symbols in New match all the CONTENTS symbols in the
pattern from Old, then we simply increment the frequency value for the
pattern in Old. (The pattern from New is retained for reasons given in %25,
below.)

2 Where a unified part of New is only one symbol long then this symbol should be allowed to represent itself and no new code symbols and no new patterns would be created. This is an interim proposal that may be revised later.

3 If *all* the 'code' (= data) symbols in the pattern from New are unified with *part* of the CONTENTS symbols in a pattern from Old, then a new pattern is formed from the pattern in Old by deleting the unified part of the Old pattern and substituting the existing 'contents' (= code) symbols from the New pattern.

4 If *part* of the 'code' (= data) symbols in the pattern from New are unified with *all* of the CONTENTS symbols in a pattern from Old, then a new pattern is formed from the pattern in New by deleting the unified part of the New pattern and substituting the CODE symbols from the Old pattern. This is essentially parsing!

We seem to be close here to the conceptual integration of learning and parsing.

As it stands, SP70 v 3.0 produces results like this:

FROM ALIGNMENT ID5

0 %1 j o h n r u n s #1       0
                 |           
1 %1 j o h       n r u n s #1 1

IS FORMED ONE OR MORE PATTERNS:

ID7: (%2 j o h #2)

ID8: (%3 r u n s #3)

AND THIS UNIFIED PATTERN:

ID6: (%4 %2 #2 n %3 #3 #4)

This is not sensible because it is assigning code symbols to patterns that are *not* unified.

With the new scheme, rule 2 above would mean that no new patterns or code symbols would be created.

[Note added 28/2/00: For each pattern, there seems to be a case for *not*, on its first cycle, allowing it to be matched with alignments formed from earlier patterns. Likewise, with subsequent patterns, there seems to be a case for allowing matchings *only* with alignments formed on previous cycles of *the given pattern*. In short, The alignments for each pattern should be kept separate from alignments for other patterns. The only exception to this would be alignments which are the result of unifications.

There may be a case for excluding all alignments from the matching process, other than those which are the result of unifications. It is possible that this will yield an integration of parsing and learning straight away. This would be simplest to implement and may be the best thing to try first.]

%25 25/2/00

MAINTAINING MULTIPLE SEARCH PATHS IN LEARNING

For learning to be 'robust' and avoid getting stuck on local peaks, it is
necessary to maintain a network of paths through the search space and not
simply plot a single path. This translates into the retention in Old of
original patterns (at every stage) as well as the new configurations 
derived from the original patterns. And this means using 'shallow' copies
when new patterns are created so that the original symbols are used in
the new configurations but they appear in a variety of different patterns.

How is Old to be 'cleaned up' at the end to reveal the best set of patterns?

Tentatively, we retain the alignments with the highest CD values and which cover the whole of New without overlaps. And we retain all the patterns in those alignments.

%26 28/2/00

INHIBITING SHORT UNIFIED SEQUENCES

The attempt, in SP70 v 3.1, to inhibit the formation of unified sequences that are shorter than some specified minimum is just making things complicated. It may not be necessary to do this anyway because the search for good alignments and unifications may cause these things to "come out in the wash". So, for the time being, this attempt will be abandoned.

%27 8/5/99

At present, SP70, v 3.1, is failing to distinguish alignments which clearly differ in how good they are for compression. Here is an example of three alignments with the same CD score but where the last is clearly the best:

ALIGNMENT

ID10 : ID2 : ID1 : #25 NSC = 279.69, OSC = 0.00, CR = 0.00, CD = 279.69,
Absolute P = 1

0 m a r g a r e t r u n s 0
            |       | | |
1 j o h n   r       u n s 1

ALIGNMENT

ID11 : ID2 : ID1 : #24 NSC = 279.69, OSC = 0.00, CR = 0.00, CD = 279.69,
Absolute P = 1

0 m a     r g a r e t r u n s 0
          |             | | |
1 j o h n r             u n s 1

ALIGNMENT

ID9 : ID2 : ID1 : #26 NSC = 279.69, OSC = 0.00, CR = 0.00, CD = 279.69,
Absolute P = 1

0 m a r g a r e t r u n s 0
                  | | | |
1 j o h n         r u n s 1

A point to bear in mind is that, although these alignments have CDs which are implausibly equal, even if the first two alignments were to have lower CDs than the third, there might still be a case for retaining them and forming unifications from them because each of them encode parts of New that the third one does not encode. For ID10, the second 'r' in 'm a r g a r e t' is encoded while for ID11, the first 'r' in 'm a r g a r e t' is encoded. Neither of these symbols is encoded by the third alignment.

To avoid an ARTIFICIAL DISTINCTION BETWEEN PARSING AND 'LEARNING' ON THE FIRST CYCLE (BY UNIFICATION OF PARTS OF PATTERNS IN OLD WITH PARTS OF NEW), there seems to be a case for forming unifications on every cycle and for storing the resulting encodings in Old. Then, on successive cycles for a given window in New, matchings would be between original patterns (in Old and New) and encodings formed as the program proceeds. This should speed up matching because encodings should be significantly shorter than unified patterns.

Although the focus may be on encodings, it should still be possible to see the alignments from which encodings were derived (at least in the case of encodings derived from 'parsings').

In the case of unifications between part of a pattern in Old and part of New, the resulting alignment has a mismatch. All other alignments have no mismatches.

%28 9/5/00

A TENTATIVE WAY FORWARD

In SP70, v 3.2, we may, tentatively, form alignments for unifications something like this:

The original unification:

FROM ALIGNMENT ID9

0 %3 m a r g a r e t r u n s #3 0
                     | | | |   
1 %1 j o h n         r u n s #1 1

IS FORMED TWO CODED PATTERNS:

ID21: (%3 m a r g a r e t %8 #8 #3)

ID22: (%1 j o h n %8 #8 #1)

AND THIS UNIFIED PATTERN:

ID23: (%8 r u n s #8)

From this we may form a new alignment like this:

                     *  * * * * *
0 %3 m a r g a r e t %8 r u n s #8 #3 0
                     |  | | | | | 
1 %1 j o h n         %8 r u n s #8 #1 1

Only the columns marked with '*' actually appear 'externally' for the
alignment. In other words, the alignment behaves in future matching as
if it were a simple pattern like this: '%8 r u n s #8'.

Each of the two rows are marked as ID21 and ID22 respectively.

In addition to this alignment, we also add to Old the two
'residue' patterns ID21 and ID22:

ID21: (%3 m a r g a r e t %8 #8 #3)

ID22: (%1 j o h n %8 #8 #1)

The Compression Difference for the alignment is calculated from the
symbols in New that are encoded (as before) less the cost of encoding
the alignment. This latter figure is computed from the sum of the
CODE symbols which have been formed in the alignment, including those
in the unification of the alignment ('%8 r u n s #8') and those
that have been added to ID21 and ID22. The code symbols that were
'inherited' by those two patterns are not counted.

This recalculation of scores should produce a differentiation of the
three alternative alignments discussed earlier, in accordance with our
intuitions.

%29 10/5/00

SP70, v 3.2: PROBLEMS

The attempt to treat unified patterns as alignments raises various problems:

* The patterns that are aligned are not the original patterns in the alignment, they are the newly created patterns containing code symbols. The question then arises whether it is legitimate to treat these as basic patterns or, in cases where these patterns are themselves the result of alignment, attempt to stick to the rule that only 'original' patterns should appear in alignments.

* It is not clear where code symbols should be put in the alignment. If they are put in row 0 and row 1 of the alignment, and if there are two or more other rows, we have the spurious impression that the pattern corresponding to rows 1 to the end originally had a code symbol in its 0 row. Strictly speaking, the added code symbols should be 'above' the 0 row for any pattern but this is clumsy and awkward to follow through.

In general, there is a possible case for treating unified patterns as single patterns and not attempt to show what 'original' patterns they were derived from. Althenatively, we may treat unified patterns as alignments of the two new 'basic' patterns which are created at the same time as the alignment.

There is a possibility that doing things in this way will upset the mechanism that checks to avoid matching an original symbol with itself. But the current constraint that allows matching only between symbols of differing status should prevent this being a problem.

For the time being, the following policy will be employed:

* In unified patterns, symbols which are not CODE symbols will be recorded with ALL the layers of original patterns from which it was derived.

* CODE symbols will be given the same depth but the symbol will be recorded only at the top with a reference to it in row 0 (so that it shows up when alignments are written out).

* The ideas in %28 for scoring unified patterns seem still to be valid and will be used.

[Note added 15/5/00: in fact v 3.2 of SP70 has been developed so that unified patterns are given a depth of 1. For the time being, it seems too problematic to try to preserve the patterns from which each new unified pattern was derived.]

%30 15/5/00

Results from SP70, v 3.2:

PATTERNS IN OLD:

ID1: (%1 j o h n r u n s #1)

ID6: (%1 j o h n r u %2 #2 s #1)

ID7: (%1 j o h %2 #2 r u n s #1)

ID8: (%2 n #2)

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%3 m a r g a %4 #4 e t r %5 #5 #3)

ID24: (%1 j o h n %4 #4 %5 #5 #1)

ID25: (%4 r #4 %5 u n s #5)

ID26: (%3 m a r g a r e t %6 #6 #3)

ID27: (%1 j o h n %6 #6 #1)

ID28: (%6 r u n s #6)

ID29: (%3 m a %7 #7 g a r e t r %8 #8 #3)

ID30: (%1 j o h n %7 #7 %8 #8 #1)

ID31: (%7 r #7 %8 u n s #8)

ID3: (%9 j o h n w a l k s #9)

ID58: (%9 %10 #10 %11 #11 w a l k %12 #12 #9)

ID59: (%1 %10 #10 n r u %11 #11 %12 #12 #1)

ID60: (%10 j o h #10 %11 n #11 %12 s #12)

ID61: (%9 %13 #13 w a l k %14 #14 #9)

ID62: (%1 %13 #13 r u n %14 #14 #1)

ID63: (%13 j o h n #13 %14 s #14)

ID64: (%9 %15 #15 %16 #16 w a l k %17 #17 #9)

ID65: (%1 %15 #15 %2 #2 r u %16 #16 %17 #17 #1)

ID66: (%15 j o h #15 %16 n #16 %17 s #17)

ID4: (%18 m a r g a r e t w a l k s #18)

ID159: (%18 %19 #19 w a l k %20 #20 #18)

ID160: (%3 %19 #19 r u n %20 #20 #3)

ID161: (%19 m a r g a r e t #19 %20 s #20)

ID162: (%18 %21 #21 w a l k s #18)

ID163: (%3 %21 #21 %6 #6 #3)

ID164: (%21 m a r g a r e t #21)

ID165: (%18 %22 #22 r %23 #23 w a l k s #18)

ID166: (%3 %22 #22 %7 #7 %23 #23 r %8 #8 #3)

ID167: (%22 m a #22 %23 g a r e t #23)

CRITICAL PATTERNS:

ID61: (%9 %13 #13 w a l k %14 #14 #9)

ID62: (%1 %13 #13 r u n %14 #14 #1)

ID63: (%13 j o h n #13 %14 s #14)

ID159: (%18 %19 #19 w a l k %20 #20 #18)

ID160: (%3 %19 #19 r u n %20 #20 #3)

ID161: (%19 m a r g a r e t #19 %20 s #20)

What next?

The overall aim should be to minimise the sizes of the code symbols. Given
variable-length symbols that increase in size from 0 upwards, reducing
the sizes of symbols means reducing the number of different symbols
that are used. With the results above, this may be achieved something
like this:

* First of all, by ensuring that the same code symbols are used where the relevant patterns are identical. In the above results, the code for 's' should be '%14 #14' or '%20 #20' but not both.

* Secondly, if two patterns share the same context, the code for the context should be the same in both cases. Because the two patterns are different, they should each have distint *discrimination symbols*.

Thus, for example:

* ID161: (%19 m a r g a r e t #19 %20 s #20) should, first, become
ID161: (%19 m a r g a r e t #19 %14 s #14), 
ID159: (%18 %19 #19 w a l k %20 #20 #18) and
ID160: (%3 %19 #19 r u n %20 #20 #3) should become
ID159: (%18 %19 #19 w a l k %14 #14 #18) and
ID160: (%3 %19 #19 r u n %14 #14 #3).

* Then the system should detect the partial match between
ID61: (%9 %13 #13 w a l k %14 #14 #9) and
ID159: (%18 %19 #19 w a l k %14 #14 #18). This should lead to 
the creation of something like: ID159: (%9 %13 #13 w a l k %14 #14 #9)
together with: ID63: (%13 1 j o h n #13 %14 s #14) and
(%13 2 m a r g a r e t #13 %14 s #14).

* In addition, the system should eliminate the redundancy in the
last two patterns, above. The result should be:
(%13 1 j o h n #13 %14 #14) and
(%13 2 m a r g a r e t #13 %14 #14) and (%14 s #14).

To make things simpler, at least in the early stages, it is probably
better not to add codes to patterns when they are first added to Old.

Here are results without codes being added to patterns as they are
added to Old:

PATTERNS IN OLD:

ID1: (j o h n r u n s)

ID6: (j o h n r u %1 #1 s)

ID7: (j o h %1 #1 r u n s)

ID8: (%1 n #1)

ID2: (m a r g a r e t r u n s)

ID23: (m a r g a %2 #2 e t r %3 #3)

ID24: (j o h n %2 #2 %3 #3)

ID25: (%2 r #2 %3 u n s #3)

ID26: (m a r g a r e t %4 #4)

ID27: (j o h n %4 #4)

ID28: (%4 r u n s #4)

ID29: (m a %5 #5 g a r e t r %6 #6)

ID30: (j o h n %5 #5 %6 #6)

ID31: (%5 r #5 %6 u n s #6)

ID3: (j o h n w a l k s)

ID58: (%7 #7 %8 #8 w a l k %9 #9)

ID59: (%7 #7 n r u %8 #8 %9 #9)

ID60: (%7 j o h #7 %8 n #8 %9 s #9)

ID61: (%10 #10 w a l k %11 #11)

ID62: (%10 #10 r u n %11 #11)

ID63: (%10 j o h n #10 %11 s #11)

ID64: (%12 #12 %13 #13 w a l k %14 #14)

ID65: (%12 #12 %1 #1 r u %13 #13 %14 #14)

ID66: (%12 j o h #12 %13 n #13 %14 s #14)

ID4: (m a r g a r e t w a l k s)

ID162: (%15 #15 w a l k %16 #16)

ID163: (%15 #15 r u n %16 #16)

ID164: (%15 m a r g a r e t #15 %16 s #16)

ID165: (%17 #17 w a l k s)

ID166: (%17 #17 %4 #4)

ID167: (%17 m a r g a r e t #17)

ID168: (%18 #18 r %19 #19 w a l k s)

ID169: (%18 #18 %5 #5 %19 #19 r %6 #6)

ID170: (%18 m a #18 %19 g a r e t #19)

CRITICAL PATTERNS:

ID61: (%10 #10 w a l k %11 #11)

ID62: (%10 #10 r u n %11 #11)

ID63: (%10 j o h n #10 %11 s #11)

ID162: (%15 #15 w a l k %16 #16)

ID163: (%15 #15 r u n %16 #16)

ID164: (%15 m a r g a r e t #15 %16 s #16)

These patterns may be further processed something like this:

* ID63: (%10 j o h n #10 %11 s #11) and
ID164: (%15 m a r g a r e t #15 %16 s #16) leads to:
(%15 m a r g a r e t #15 %11 s #11).

* ID63: (%10 j o h n #10 %11 s #11) and
ID164: (%15 m a r g a r e t #15 %11 s #11) leads to:
ID63: (%10 j o h n #10 %11 #11) and
ID164: (%15 m a r g a r e t #15 %11 #11) and (%11 s #11).

* ID63: (%10 j o h n #10 %11 #11) and
ID164: (%15 m a r g a r e t #15 %11 #11) leads to:
ID63: (%10 0 j o h n #10 %11 #11) and
ID164: (%10 1 m a r g a r e t #10 %11 #11).

%31 15/5/00

SCORING AND SELECTION OF ALIGNMENTS (WITH LEARNING)

In the 'parsing' versions of the SP system, alignments are
selected in relation to the parts of New that they encode.
This is necessary to ensure that all parts New are parsed
and that 'weak' parts are not swamped by multiple alternative
parses of the 'strong' parts.

With 'learning', things are a little different because the
parts of New that are seen early do not have much chance to
be well-encoded - because at the stage they are seen, there
is not much in Old with which to encode them.

There seem to be two general answers to this problem:

1 When learning has been completed for all sections of New,
then New is re-parsed in terms of the patterns that have been
found. This should allow the early parts of New to be encoded
in terms of the same set of patterns as the later parts of New.

This idea means that the unified patterns should be recorded as
new patterns and not as alignments of existing patterns. If the
latter is done, then the rule that you cannot match any one symbol
to itself would inhibit parsing.

This idea also means that the parsing system needs to be refined
so that it can find good sequences of parses at the top level as
well as good single parses at the top level. The former is needed
in the long term but has not yet been attempted.

2 The alternative way to approach this problem is to look for sets
of unifications that reduce the overall size of New to the smallest
that can be found. This may be done by:

* Forming unified patterns that contain a record of the patterns from
New that they are derived from.

* Keeping a running 'parse' of New in terms of the unified patterns that
are formed, with periodic readjustments when later unifications provide
good parses of earlier parts of New.

[Note added 16/5/00: For the time being, the second of these two options
looks to be the simplest to implement and, simpler in the sense that it
does not introduce the relatively clumsy idea of explicit re-parsing when
the necessary information can be derived from the way unified patterns
are built up. The second version will be attempted in SP70, v 3.3.]

%32 16/5/00

LEARNING IN SP70, v 3.3

Tentatively, here are the steps needed to implement learning in SP70, v 3.3:

1 (As in v 3.2) In cycle 1 for each pattern from New, for each alignment where part of a pattern in Old matches (all or part of) the pattern from New: make new patterns from Old and New.

1a Whenever a discrete segment of CONTENTS symbols is recognised, extract it
to make a free-standing pattern. Thus, for example, (%10 #10 w a l k %11 #11)
would become (%10 #10 %? #? %11 #11) and (%? w a l k #?).

2 Before assigning CODE symbols, try to re-use existing CODE symbols:

* For each discrete segment of CONTENTS symbols in the newly-created patterns, search amongst previously-created patterns for *identical* discrete segments. Each time one is found, extract that portion as a discrete pattern and use the CODE symbols that were initially assigned.

Thus, for example, when (%? m a r g a r e t #? %? s #?) has been created it will be evident that 's' in that pattern matches 's' in (%10 j o h n #10 %11 s #11). In this case, extract that segment as (%11 s #11) and convert the containing patterns to (%10 j o h n #10 %11 #11) and (%? m a r g a r e t #? %11 #11).

* Search for (good) partial matches between each newly-created pattern and the other patterns. Where a good partial match is found, try to re-use code symbols where there are alternatives in a given context. With the above patterns,
(%? m a r g a r e t #? %11 #11) would become (%10 #10 %11 #11), with
(%10 0 j o h n #10) and (%10 1 m a r g a r e t #10).

Comment: Is it possible that there should not be a need for a search for partial matches over and above the one that led to the current unifications of patterns? The answer seems to be 'no' because we have been discussing the matching of unified patterns with each other, not the matching of a New pattern with patterns in Old.

3 Form alignments directly from the unifications. We should get something like:

        j o h n           w a l k         s
        | | | |           | | | |         |
S %10   | | | | #10 %17   | | | | #17 %11 | #11 #S
   |    | | | |  |   |    | | | |  |   |  |  |
  %10 0 j o h n #10  |    | | | |  |   |  |  |
                     |    | | | |  |   |  |  |
                    %17 1 w a l k #17  |  |  |
                                       |  |  |
                                      %11 s #11

Score these alignments as normal.

%33 17/5/00

NOTES ON SCORING IN SP70, v 3.3

According to MLE principles, we should measure compression as (G + E), where
G is the size of the grammar and E is the size of the sentences when they are encoded in terms of the grammar.

In SP70, the grammar is constructed from the input sentences. So, in a sense, the grammar is also the sentences after they have been encoded in terms of the grammar. To avoid double-counting, there seems to be a case for evaluating the grammar purely in terms of the size of G, provided that compression is lossless (all non-redundant information is preserved) and provided that no extraneous information (not in the sentences) has been added to the grammar.

But measuring only the size of G seems to run counter to the basic MLE concept - which, after all, was developed in the context of grammar discovery.

[continued 19/5/00]

If the grammar is evaluated by simply measuring its size, then there is a possible issue about how new patterns are formed. With the example under %32, we could form:

S 0 %10 #10 w a l k %11 #11 #S
S 1 %10 #10 r u n %11 #11 #S

(21 symbols)

or we could form:

S %10 #10 %17 #17 %11 #11 #S
%17 0 w a l k #17
%17 1 r u n #17

(21 symbols)

In this case, both have the same number of symbols. If there were more than 2 verbs, then the second option would be the winner.

Before 'r u n' has been found, the system could form:

S %10 #10 w a l k %11 #11 #S

(10 symbols)

or we could form:

S %10 #10 %17 %17 %11 #11 #S
(%17 w a l k #17)

(14 symbols)

In this case, the first option is the winner.

There seems to be a case for postponing the extraction of subpatterns until 2 or more can be formed.

How should scoring be done?

If there is any element of generalisation in the grammar, then we should measure (G + E). Otherwise, we may measure only G. Since there will normally be generalisations in the formation of the grammar, then the first option is required.

In effect, the grammar together with encodings of the sentences used to form the grammar is a lossless compression of the sentences. If the grammar is a totally *lossless* compression of the sentences, then it is sufficient to measure only G.

It looks as if the formation of the grammar should, for each pattern from New, always be coupled with the formation of an encoded representation of that pattern from New. It is not necessary to form the encoding explicitly. It is only necessary to calculate what its size would be. 

%34 19/5/00

FURTHER NOTES ON DEVELOPMENT OF SP70, V 3.3

Here, tentatively, is how the learning system should be developed:

1 On cycle 1 for each pattern from New: the initial matching of a
pattern from New with patterns in Old, the formation of alignments and
the formation of unified patterns should be as at present.

Each newly-formed alignment (and other patterns?) needs to be scored
in terms of (G + E), or G if the compression is fully lossless. The
latter means forming encoded forms of sentences and including the
encodings in the calculations.

2 [continued 22/5/00] For each new pattern formed:

* Look for good full or partial matches with patterns already formed as
a result of unification. In order to avoid matching any one symbol with
itself, it is necessary that unified patterns must be formed in such a
way that they contain a record of what they were formed from.

This will do for the time being, but it may become very clumsy if learning
can lead to the unification of hundreds of copies of any given pattern - and
this is quite likely in a realistic system.

A possible answer to this problem is to apply stage 2 matching only to
patterns that have been formed relatively recently - where alternative
possible unifications are being weighed up against each other. At some
stage, the system will select amongst alternatives and will ditch all
of the rest. When this has been done, it seems that the risk of
matching a given symbol against itself will no longer exist (?).

For the time being, we will keep track of the original symbols from
which unified symbols are derived. When all the patterns from New have
been processed, the system needs to select the 'best' set from amongst
the patterns that have been formed. In this context, 'best' means the
set of patterns which has the best value for (G + E). All other patterns
may be discarded.

In a more realistic system, this kind of selection would be done from time to time, with purging of the patterns that are not selected. In the patterns that have been selected, the information about the origins of each symbol may be discarded. It seems that the danger of matching a given symbol with itself should be removed when newly-formed patterns are compared with patterns in the 'distilled' set of patterns.

* This matching process should be done at a stage when each
newly-formed pattern contains 'dummy' code symbols. Numbers can be
assigned to these patterns in the light of the matching. The advantage
of using dummy code symbols is that it inhibits matching in cases
like this:

ID61: (%10 #10 w a l k %11 #11)

ID62: (%10 #10 r u n %11 #11)

ID63: (%10 j o h n #10 %11 s #11)

where matching of '%10 #10' and '%11 #11' simply reverses the
compression served by the code symbols.

* The rule that symbols can only match if one is CODE and the
other is CONTENTS should be switched off.

* New code symbols are assigned with the overall aim of minimising the
number of alternative symbol types that need to be created. In practice,
this means:

- If a given string of CONTENTS symbols which lies between a starting CODE symbol and a terminating CODE symbol is identical with another such string, then the two strings are unified and extracted to form a new pattern and the CODE symbols are assigned in such a way that the same names for the symbols are used in both contexts where the pattern appeared.

- If two strings of CONTENTS symbols are identical, then they are extracted to form a new pattern and CODE symbols are assigned to the pattern and the slots whence they came from.

[continued 23/5/00]

- Where two patterns have been aligned, codes for the parts that do not match are assigned so that, in each pattern, the codes are the same as in the other pattern but with "discrimination symbols" to differentiate them. For example, two nouns that do not match each other can be given codes N 0 table #N and N 1 chair #N.

3 These processes of matching, unification and the assignment of CODE symbols are iterated until no more can be found.

4 When all the patterns have been processed, the original sentences are encoded in terms of the structures that have been formed.

5 All patterns which do not enter into the 'best' encodings are purged.

6 For the resulting grammar and encodings, the value of (G + E) is computed.
This is not exactly right because we need values for (G + E) for alternative possible grammars so that there can be a selection between them.

The trouble with calculating values for (G + E) for alternative grammars is that many grammars will differ from each other by very little. A more probing kind of measure is the value of (G + E) for each *pattern* in the grammar. With this kind of measure we can select patterns to make up a grammar rather than selecting whole grammars.

--------------------

This is probably enough to be going on with. Further development can be
decided in the light of the above ideas and the results that are
obtained.

%35 23/5/00

The scheme for developing SP70, v 3.3, described in %34 may be over-elaborate. This is because it seems not to take sufficient advantage of the results obtained from the initial matching of each pattern from New with patterns in Old.

For example, when the last pattern from New is matched with other patterns, it forms alignments like:

ALIGNMENT

ID85 : ID4 : ID3 : #1637 NSC = 387.53, OSC = 0.00, CR = 0.00, CD = 387.53,
Absolute P = 1

0 m a r g a r e t w a l k s 0
                  | | | | |
1 j o h n         w a l k s 1

and this:

ALIGNMENT

ID107 : ID4 : ID61 : #1602 NSC = 319.69, OSC = 32.00, CR = 0.10, CD = 287.69,
Absolute P = 2.32830643654e-10

0 m a r g a r e t w a l k s       0
                  | | | |        
1 %10 #10         w a l k %11 #11 1

where '%10 #10 %11 #11' references '%10 #10 w a l k %11 #11'.

In short, the initial matching of a pattern from New with patterns in Old goes a long way to finding the 'correct' structures.

One reason these things are, currently, being missed is that they are getting relatively low scores. For example, the alignment before ID85, above, is:

ALIGNMENT

ID83 : ID4 : ID2 : #1614 NSC = 411.98, OSC = 0.00, CR = 0.00, CD = 411.98,
Absolute P = 1

0 m a r g a r e t w a l k         s 0
  | | | |           |             |
1 m a r g           a r e t r u n s 1

This has a substantially higher score than ID85, probably because it 'encodes' one more symbol from New and symbols in New are being given high weightings. This difference would probably be reduced or, perhaps, even reversed if weightings of symbols in New were less.

The above results were obtained with a 'cost factor' of 20. When this is reduced to 2, we get results like this:

ALIGNMENT

ID81 : ID4 : ID2 : #1510 NSC = 41.20, OSC = 0.00, CR = 0.00, CD = 41.20,
Absolute P = 1

0 m a r g a r e t w a l k         s 0
  | | | |           |             |
1 m a r g           a r e t r u n s 1

ALIGNMENT

ID83 : ID4 : ID3 : #1533 NSC = 38.75, OSC = 0.00, CR = 0.00, CD = 38.75,
Absolute P = 1

0 m a r g a r e t w a l k s 0
                  | | | | |
1 j o h n         w a l k s 1

With a cost factor of 1.2 we get:

ALIGNMENT

ID81 : ID4 : ID2 : #1664 NSC = 24.72, OSC = 0.00, CR = 0.00, CD = 24.72,
Absolute P = 1

0 m a r g a r e t w a l k         s 0
  | | | |           |             |
1 m a r g           a r e t r u n s 1

ALIGNMENT

ID84 : ID4 : ID3 : #1687 NSC = 23.25, OSC = 0.00, CR = 0.00, CD = 23.25,
Absolute P = 1

0 m a r g a r e t w a l k s 0
                  | | | | |
1 j o h n         w a l k s 1

It looks as if gaps are not being given sufficient weight to cause these two
alignments to reverse their scores.

It is not surprising that gaps are not being given any weight - because this feature was taken out (see sp70_od, %22)!!! The reason it was taken out was the assumption that scoring would be done by measuring the actual sizes of encoded forms of sentences - but this has not yet been done!

To get better scores pending the introduction of scoring in terms of the sizes of encodings, we need to put back the previous scoring system.

This has now been done.

With the new (old) scoring system that takes account of gaps, and with a cost factor of 5, we get more sensible looking results:

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 4, WINDOW 1, CYCLE 1

ALIGNMENT

ID70 : ID4 : ID2 : #1381 NSC = 145.81, OSC = -1.00, CR = -0.01, CD = 146.81,
Absolute P = 2

0 m a r g a r e t w a l k s 0
  | | | | | | | |         |
1 m a r g a r e t r u n   s 1

ALIGNMENT

ID72 : ID4 : ID23 : #1307 NSC = 143.99, OSC = -1.00, CR = -0.01, CD = 144.99,
Absolute P = 2

0 m a r g a r e t w a l k s 0
  | | | | | | | |          
1 m a r g a r e t %2 #2     1

ALIGNMENT

ID71 : ID4 : ID26 : #1314 NSC = 143.99, OSC = -1.00, CR = -0.01, CD = 144.99,
Absolute P = 2

0 m a r g a r e t w a l k s 0
  | | | | | | | |          
1 m a r g a r e t %3 #3     1

ALIGNMENT

ID73 : ID4 : ID29 : #1321 NSC = 116.77, OSC = -1.00, CR = -0.01, CD = 117.77,
Absolute P = 2

0 m a r g a r     e t w a l k s 0
  | | | | |       | |          
1 m a r g a %4 #4 e t r %5 #5   1

ALIGNMENT

ID84 : ID4 : ID64 : #1411 NSC = 96.88, OSC = -1.00, CR = -0.01, CD = 97.88,
Absolute P = 2

0 m a r g a r e t w a l k s 0
                  | | | | |
1 %10 #10         w a l k s 1

ALIGNMENT

ID83 : ID4 : ID3 : #1406 NSC = 96.88, OSC = -1.00, CR = -0.01, CD = 97.88,
Absolute P = 2

0 m a r g a r e t w a l k s 0
                  | | | | |
1 j o h n         w a l k s 1

ALIGNMENT

ID74 : ID4 : ID2 : #1382 NSC = 95.08, OSC = -1.00, CR = -0.01, CD = 96.08,
Absolute P = 2

0 m a r g a       r e t w a l k s 0
  | | | | |       |             |
1 m a r g a r e t r u n         s 1

ALIGNMENT

ID82 : ID4 : ID29 : #1268 NSC = 92.42, OSC = -1.00, CR = -0.01, CD = 93.42,
Absolute P = 2

0 m a r g a           r e t w a l k s 0
  | | | | |           |              
1 m a r g a %4 #4 e t r %5 #5         1

ALIGNMENT

ID79 : ID4 : ID2 : #1392 NSC = 82.44, OSC = -1.00, CR = -0.01, CD = 83.44,
Absolute P = 2

0 m       a r g a r e t w a l k s 0
  |       |       | | |         |
1 m a r g a       r e t r u n   s 1

ALIGNMENT

ID78 : ID4 : ID2 : #1395 NSC = 82.44, OSC = -1.00, CR = -0.01, CD = 83.44,
Absolute P = 2

0 m a r g a       r e t w a l k s 0
  |       |       | | |         |
1 m       a r g a r e t r u n   s 1

ALIGNMENT

ID88 : ID4 : ID23 : #1313 NSC = 80.63, OSC = -1.00, CR = -0.01, CD = 81.63,
Absolute P = 2

0 m a r g a       r e t w a l k s 0
  |       |       | | |          
1 m       a r g a r e t %2 #2     1

ALIGNMENT

ID93 : ID4 : ID26 : #1320 NSC = 80.63, OSC = -1.00, CR = -0.01, CD = 81.63,
Absolute P = 2

0 m a r g a       r e t w a l k s 0
  |       |       | | |          
1 m       a r g a r e t %3 #3     1

ALIGNMENT

ID94 : ID4 : ID26 : #1318 NSC = 80.63, OSC = -1.00, CR = -0.01, CD = 81.63,
Absolute P = 2

0 m       a r g a r e t w a l k s 0
  |       |       | | |          
1 m a r g a       r e t %3 #3     1

ALIGNMENT

ID90 : ID4 : ID23 : #1311 NSC = 80.63, OSC = -1.00, CR = -0.01, CD = 81.63,
Absolute P = 2

0 m       a r g a r e t w a l k s 0
  |       |       | | |          
1 m a r g a       r e t %2 #2     1

ALIGNMENT

ID108 : ID4 : ID58 : #1368 NSC = 79.92, OSC = -1.00, CR = -0.01, CD = 80.92,
Absolute P = 2

0 m a r g a r e t w a l k s     0
                  | | | |      
1 %6 #6           w a l k %7 #7 1

ALIGNMENT

ID106 : ID4 : ID61 : #1371 NSC = 79.92, OSC = -1.00, CR = -0.01, CD = 80.92,
Absolute P = 2

0 m a r g a r e t w a l k s     0
                  | | | |      
1 %8 #8           w a l k %9 #9 1

etc

---------------------------------------

COMPUTATION OF OSCs OF PATTERNS IN OLD

The reason for OSCs being wrong is that patterns in Old have not been given CODE symbols. This is true of patterns from New when they are added to Old and also of the patterns formed as a result of unifications.

1 Patterns from New are given CODE symbols at start and finish (as before) and this ensures that each pattern is given a positive OSC value.

2 When patterns are created by unifications of patterns like this:

FROM ALIGNMENT ID13

0 %3 m a r g a   r e t r u n s #3 0
                 |       | | |   
1 %1 j o h %2 #2 r       u n s #1 1

IS FORMED TWO CODED PATTERNS:

ID26: (%3 m a r g a %5 #5 e t r %6 #6 #3)

ID27: (%1 j o h %2 #2 %5 #5 %6 #6 #1)

AND THIS UNIFIED PATTERN:

ID28: (%5 r #5 %6 u n s #6)

values for OSC for each pattern may be assigned like this:

* Patterns like ID26 and ID27, may have OSC values corresponding to the first and last CODE symbols.

* The same for patterns like ID28 even tho the first and last CODE symbols do not correspond. It seems that the value is not critical because, in any realistic alignment, all the CODE symbols would be 'cancelled' by inclusion in a higher-level structure.

These principles are provisional. They may have to be revised when "discrimination symbols" are brought into play.

---------------------------------------

(continuation of examination of scoring of alignments)

Here are results with the last pattern from New with scoring as abpve
and a cost factor of 2:

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 4, WINDOW 1, CYCLE 1

ALIGNMENT

ID70 : ID4 : ID2 : #1381 NSC = 58.32, OSC = 16.00, CR = 0.27, CD = 42.32,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |         |    
1 %3  m a r g a r e t r u n   s #3  1

ALIGNMENT

ID72 : ID4 : ID23 : #1307 NSC = 57.60, OSC = 16.00, CR = 0.28, CD = 41.60,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |              
1 %3  m a r g a r e t %4 #4 #3      1

ALIGNMENT

ID71 : ID4 : ID26 : #1314 NSC = 57.60, OSC = 16.00, CR = 0.28, CD = 41.60,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |              
1 %3  m a r g a r e t %5 #5 #3      1

ALIGNMENT

ID73 : ID4 : ID29 : #1321 NSC = 46.71, OSC = 16.00, CR = 0.34, CD = 30.71,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r     e t w a l k s #14 0
      | | | | |       | |              
1 %3  m a r g a %6 #6 e t r %7 #7 #3    1

ALIGNMENT

ID84 : ID4 : ID64 : #1411 NSC = 38.75, OSC = 16.00, CR = 0.41, CD = 22.75,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 %13 #13          w a l k s #8  1

ALIGNMENT

ID83 : ID4 : ID3 : #1406 NSC = 38.75, OSC = 16.00, CR = 0.41, CD = 22.75,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 j o h n          w a l k s #8  1

ALIGNMENT

ID74 : ID4 : ID2 : #1382 NSC = 38.03, OSC = 16.00, CR = 0.42, CD = 22.03,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      | | | | |       |             |    
1 %3  m a r g a r e t r u n         s #3  1

ALIGNMENT

ID82 : ID4 : ID29 : #1268 NSC = 36.97, OSC = 16.00, CR = 0.43, CD = 20.97,
Absolute P = 1.52587890625e-05

0 %14 m a r g a           r e t w a l k s #14 0
      | | | | |           |                  
1 %3  m a r g a %6 #6 e t r %7 #7 #3          1

ALIGNMENT

ID79 : ID4 : ID2 : #1392 NSC = 32.98, OSC = 16.00, CR = 0.49, CD = 16.98,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |         |    
1 %3  m a r g a       r e t r u n   s #3  1

ALIGNMENT

ID78 : ID4 : ID2 : #1395 NSC = 32.98, OSC = 16.00, CR = 0.49, CD = 16.98,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      |       |       | | |         |    
1 %3  m       a r g a r e t r u n   s #3  1

ALIGNMENT

ID88 : ID4 : ID23 : #1313 NSC = 32.25, OSC = 16.00, CR = 0.50, CD = 16.25,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      |       |       | | |              
1 %3  m       a r g a r e t %4 #4 #3      1

ALIGNMENT

ID93 : ID4 : ID26 : #1320 NSC = 32.25, OSC = 16.00, CR = 0.50, CD = 16.25,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      |       |       | | |              
1 %3  m       a r g a r e t %5 #5 #3      1

ALIGNMENT

ID94 : ID4 : ID26 : #1318 NSC = 32.25, OSC = 16.00, CR = 0.50, CD = 16.25,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |              
1 %3  m a r g a       r e t %5 #5 #3      1

ALIGNMENT

ID90 : ID4 : ID23 : #1311 NSC = 32.25, OSC = 16.00, CR = 0.50, CD = 16.25,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |              
1 %3  m a r g a       r e t %4 #4 #3      1

ALIGNMENT

ID108 : ID4 : ID58 : #1368 NSC = 31.97, OSC = 16.00, CR = 0.50, CD = 15.97,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

ALIGNMENT

ID106 : ID4 : ID61 : #1371 NSC = 31.97, OSC = 16.00, CR = 0.50, CD = 15.97,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %11 #11          w a l k %12 #12 #8 1

ID90 has 5 symbols in New while ID108 has 4. We would expect the NSC for the first of these alignments to be higher than the second, depending on the reduction in NSC due to gaps. If we reduce the cost factor, this should tilt the scores in favour of ID108. In principle, the scores may even be reversed.

However, even with a cost factor as low as 1.01, we still get a result like this:

ALIGNMENT

ID90 : ID4 : ID23 : #1311 NSC = 16.29, OSC = 16.00, CR = 0.98, CD = 0.29,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |              
1 %3  m a r g a       r e t %4 #4 #3      1

ALIGNMENT

ID108 : ID4 : ID58 : #1368 NSC = 16.14, OSC = 16.00, CR = 0.99, CD = 0.14,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

The reasoning here may be falacious: the cost factor may not alter relative values in the way I have been assuming. ID90 has only 1 gap of 3 letters in New and this will reduce the actual value of 'r'. Provided the actual_cost of 'r' remains positive (as it should), then NSC for ID90 should always be higher than the NSC for ID108.

In this pair of alignments:

ALIGNMENT

ID83 : ID4 : ID3 : #1406 NSC = 38.75, OSC = 16.00, CR = 0.41, CD = 22.75,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 j o h n          w a l k s #8  1

ALIGNMENT

ID74 : ID4 : ID2 : #1382 NSC = 38.03, OSC = 16.00, CR = 0.42, CD = 22.03,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      | | | | |       |             |    
1 %3  m a r g a r e t r u n         s #3  1

ID83 has 5 hit symbols in New while ID74 has 6. It seems in this case that the gap in the hit sequence in ID74 has been sufficient to reduce the NSC below the NSC of ID83.

At present, the OSCs of all these alignments are the same because of an assumption in the method of calculation that there are no unmatched CONTENTS symbols in the pattern from Old. This is not true in this case. There seems to be a need for a revision of the method of calculating OSC.

%36 25/5/00

RESULTS FROM SP70, v 3.3, WITH REVISED VERSION OF re_compute_score()

When the last pattern, (m a r g a r e t w a l k s), has been processed, the pattern produced on the first cycle as a result of unifications are:

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 4, WINDOW 1, CYCLE 1

ALIGNMENT

ID70 : ID4 : ID2 : #1381 NSC = 291.62, OSC = 16.00, CR = 0.05, CD = 275.62,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |         |    
1 %3  m a r g a r e t r u n   s #3  1

ALIGNMENT

ID72 : ID4 : ID23 : #1307 NSC = 287.99, OSC = 16.00, CR = 0.06, CD = 271.99,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |              
1 %3  m a r g a r e t %4 #4 #3      1

ALIGNMENT

ID71 : ID4 : ID26 : #1314 NSC = 287.99, OSC = 16.00, CR = 0.06, CD = 271.99,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |              
1 %3  m a r g a r e t %5 #5 #3      1

ALIGNMENT

ID73 : ID4 : ID29 : #1321 NSC = 233.54, OSC = 16.00, CR = 0.07, CD = 217.54,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r     e t w a l k s #14 0
      | | | | |       | |              
1 %3  m a r g a %6 #6 e t r %7 #7 #3    1

ALIGNMENT

ID84 : ID4 : ID64 : #1411 NSC = 193.77, OSC = 16.00, CR = 0.08, CD = 177.77,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 %13 #13          w a l k s #8  1

ALIGNMENT

ID83 : ID4 : ID3 : #1406 NSC = 193.77, OSC = 16.00, CR = 0.08, CD = 177.77,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 j o h n          w a l k s #8  1

ALIGNMENT

ID74 : ID4 : ID2 : #1382 NSC = 190.16, OSC = 16.00, CR = 0.08, CD = 174.16,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      | | | | |       |             |    
1 %3  m a r g a r e t r u n         s #3  1

ALIGNMENT

ID82 : ID4 : ID29 : #1268 NSC = 184.84, OSC = 16.00, CR = 0.09, CD = 168.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a           r e t w a l k s #14 0
      | | | | |           |                  
1 %3  m a r g a %6 #6 e t r %7 #7 #3          1

ALIGNMENT

ID79 : ID4 : ID2 : #1392 NSC = 164.89, OSC = 16.00, CR = 0.10, CD = 148.89,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |         |    
1 %3  m a r g a       r e t r u n   s #3  1

ALIGNMENT

ID78 : ID4 : ID2 : #1395 NSC = 164.89, OSC = 16.00, CR = 0.10, CD = 148.89,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      |       |       | | |         |    
1 %3  m       a r g a r e t r u n   s #3  1

ALIGNMENT

ID88 : ID4 : ID23 : #1313 NSC = 161.26, OSC = 16.00, CR = 0.10, CD = 145.26,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      |       |       | | |              
1 %3  m       a r g a r e t %4 #4 #3      1

ALIGNMENT

ID93 : ID4 : ID26 : #1320 NSC = 161.26, OSC = 16.00, CR = 0.10, CD = 145.26,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      |       |       | | |              
1 %3  m       a r g a r e t %5 #5 #3      1

ALIGNMENT

ID94 : ID4 : ID26 : #1318 NSC = 161.26, OSC = 16.00, CR = 0.10, CD = 145.26,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |              
1 %3  m a r g a       r e t %5 #5 #3      1

ALIGNMENT

ID90 : ID4 : ID23 : #1311 NSC = 161.26, OSC = 16.00, CR = 0.10, CD = 145.26,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |              
1 %3  m a r g a       r e t %4 #4 #3      1

ALIGNMENT

ID108 : ID4 : ID58 : #1368 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

ALIGNMENT

ID106 : ID4 : ID61 : #1371 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %11 #11          w a l k %12 #12 #8 1

ALIGNMENT

ID81 : ID4 : ID2 : #1383 NSC = 158.56, OSC = 16.00, CR = 0.10, CD = 142.56,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k         s #14 0
      | | | |           |             |    
1 %3  m a r g           a r e t r u n s #3  1

ALIGNMENT

ID76 : ID4 : ID2 : #1385 NSC = 157.36, OSC = 16.00, CR = 0.10, CD = 141.36,
Absolute P = 1.52587890625e-05

0 %14 m a       r g a r e t w a l k s #14 0
      | |       |       | |         |    
1 %3  m a r g a r       e t r u n   s #3  1

ALIGNMENT

ID80 : ID4 : ID2 : #1393 NSC = 157.36, OSC = 16.00, CR = 0.10, CD = 141.36,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r       e t w a l k s #14 0
      |       | |       | |         |    
1 %3  m       a r g a r e t r u n   s #3  1

ALIGNMENT

ID75 : ID4 : ID2 : #1390 NSC = 157.36, OSC = 16.00, CR = 0.10, CD = 141.36,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       | |       | |         |    
1 %3  m a r g a r       e t r u n   s #3  1

ALIGNMENT

ID100 : ID4 : ID26 : #1338 NSC = 155.21, OSC = 16.00, CR = 0.10, CD = 139.21,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
      | | | |           |               
1 %3  m a r g           a r e t %5 #5 #3 1

ALIGNMENT

ID99 : ID4 : ID29 : #1342 NSC = 155.21, OSC = 16.00, CR = 0.10, CD = 139.21,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14            0
      | | | |           |                     
1 %3  m a r g           a %6 #6 e t r %7 #7 #3 1

ALIGNMENT

ID101 : ID4 : ID23 : #1334 NSC = 155.21, OSC = 16.00, CR = 0.10, CD = 139.21,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
      | | | |           |               
1 %3  m a r g           a r e t %4 #4 #3 1

ALIGNMENT

ID109 : ID4 : ID3 : #1405 NSC = 123.47, OSC = 16.00, CR = 0.13, CD = 107.47,
Absolute P = 1.52587890625e-05

0 %14 m a r g  a r e t w a l k s #14 0
               |           | | |    
1 %8 j o h n w a           l k s #8  1

ALIGNMENT

ID111 : ID4 : ID64 : #1410 NSC = 123.47, OSC = 16.00, CR = 0.13, CD = 107.47,
Absolute P = 1.52587890625e-05

0 %14 m a r g  a r e t w a l k s #14 0
               |           | | |    
1 %8 %13 #13 w a           l k s #8  1

ALIGNMENT

ID110 : ID4 : ID3 : #1404 NSC = 118.42, OSC = 16.00, CR = 0.14, CD = 102.42,
Absolute P = 1.52587890625e-05

0 %14 m        a r g a r e t w a l k s #14 0
               |                 | | |    
1 %8 j o h n w a                 l k s #8  1

ALIGNMENT

ID112 : ID4 : ID64 : #1409 NSC = 118.42, OSC = 16.00, CR = 0.14, CD = 102.42,
Absolute P = 1.52587890625e-05

0 %14 m        a r g a r e t w a l k s #14 0
               |                 | | |    
1 %8 %13 #13 w a                 l k s #8  1

ALIGNMENT

ID103 : ID4 : ID2 : #1388 NSC = 98.98, OSC = 16.00, CR = 0.16, CD = 82.98,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k         s #14 0
      | |       |       |             |    
1 %3  m a       r g     a r e t r u n s #3  1

ALIGNMENT

ID105 : ID4 : ID2 : #1394 NSC = 98.98, OSC = 16.00, CR = 0.16, CD = 82.98,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k         s #14 0
      |       | |       |             |    
1 %3  m       a r g     a r e t r u n s #3  1

ALIGNMENT

ID124 : ID4 : ID58 : #1367 NSC = 89.54, OSC = 16.00, CR = 0.18, CD = 73.54,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
              |           | |           
1 %8 %9 #9 w  a           l k %10 #10 #8 1

ALIGNMENT

ID123 : ID4 : ID61 : #1370 NSC = 89.54, OSC = 16.00, CR = 0.18, CD = 73.54,
Absolute P = 1.52587890625e-05

0 %14 m a r g  a r e t w a l k s #14      0
               |           | |           
1 %8 %11 #11 w a           l k %12 #12 #8 1

With the revised scoring, gaps are quite heavily penalised. In spite of this,
we still find that an alignment like this:

ALIGNMENT

ID90 : ID4 : ID23 : #1311 NSC = 161.26, OSC = 16.00, CR = 0.10, CD = 145.26,
Absolute P = 1.52587890625e-05

0 %14 m       a r g a r e t w a l k s #14 0
      |       |       | | |              
1 %3  m a r g a       r e t %4 #4 #3      1

gets a higher CD than this:

ALIGNMENT

ID108 : ID4 : ID58 : #1368 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

Evidently, in this case, the fact that ID90 has more hit symbols in New outweighs the fact that it has more gaps than ID108.

However, there are other cases where cohesion (lack of gaps) can outweigh extra hit symbols in New. Here is a pair of alignments illustrating this point:

ALIGNMENT

ID83 : ID4 : ID3 : #1406 NSC = 193.77, OSC = 16.00, CR = 0.08, CD = 177.77,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 j o h n          w a l k s #8  1

ALIGNMENT

ID74 : ID4 : ID2 : #1382 NSC = 190.16, OSC = 16.00, CR = 0.08, CD = 174.16,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      | | | | |       |             |    
1 %3  m a r g a r e t r u n         s #3  1

In both cases, the OSC is 16 but ID83 has a higher NSC than ID74 inspite of the fact that it has fewer hit symbols.

These results are probably as good as we are likely to get with this scoring method (which, in any case, is due to be replaced by scoring directly in terms of encoding costs).

In the light of these results, it is evident that the search for 'good' grammars needs to search quite far down the sets of alignments formed by the model in order to ensure that 'good' partial alignments like:

ALIGNMENT

ID108 : ID4 : ID58 : #1368 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

are not overlooked.

%37 25/5/00

FURTHER RESULTS FROM SP70, v 3.3

One way to ensure that 'good' alignments like ID108 (above) are filtered out from the many fragmented ones is to be more selective by reducing the number of rows in the symbol_selection_array[]. The principle behind the use of this array is that selection should be done in relation to the parts of New that are encoded. A given alignment may have a relatively low CD but, if it encodes parts of New that are not encoded by other alignments, then it will be selected.

With the number of 'kee_rows' reduced to 2 with only one row for the selection of driving patterns, we get a set of alignments like this for the pattern (m a r g a r e t w a l k s):

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 4, WINDOW 1, CYCLE 1

ALIGNMENT

ID61 : ID4 : ID2 : #536 NSC = 291.62, OSC = 16.00, CR = 0.05, CD = 275.62,
Absolute P = 1.52587890625e-05

0 %15 m a r g a r e t w a l k s #15 0
      | | | | | | | |         |    
1 %3  m a r g a r e t r u n   s #3  1

ALIGNMENT

ID63 : ID4 : ID23 : #460 NSC = 287.99, OSC = 16.00, CR = 0.06, CD = 271.99,
Absolute P = 1.52587890625e-05

0 %15 m a r g a r e t w a l k s #15 0
      | | | | | | | |              
1 %3  m a r g a r e t %4 #4 #3      1

ALIGNMENT

ID75 : ID4 : ID3 : #561 NSC = 193.77, OSC = 16.00, CR = 0.08, CD = 177.77,
Absolute P = 1.52587890625e-05

0 %15 m a r g a r e t w a l k s #15 0
                      | | | | |    
1 %8 j o h n          w a l k s #8  1

ALIGNMENT

ID102 : ID4 : ID52 : #525 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %15 m a r g a r e t w a l k s #15      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

This is the entire set of alignments selected and it includes one of the arrays for 'w a l k' as required. It has, however, missed this alignment:

ALIGNMENT

ID106 : ID4 : ID61 : #1371 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %11 #11          w a l k %12 #12 #8 1

If we increase the number of 'keep_rows' to 4 with the number of 'keep_driving_rows' increased to 2, we get this complete set of selected alignments for the last pattern:

SELECTED SET OF ALIGNMENTS FORMED IN PATTERN 4, WINDOW 1, CYCLE 1

ALIGNMENT

ID65 : ID4 : ID2 : #900 NSC = 291.62, OSC = 16.00, CR = 0.05, CD = 275.62,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |         |    
1 %3  m a r g a r e t r u n   s #3  1

ALIGNMENT

ID67 : ID4 : ID23 : #826 NSC = 287.99, OSC = 16.00, CR = 0.06, CD = 271.99,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |              
1 %3  m a r g a r e t %4 #4 #3      1

ALIGNMENT

ID66 : ID4 : ID26 : #833 NSC = 287.99, OSC = 16.00, CR = 0.06, CD = 271.99,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
      | | | | | | | |              
1 %3  m a r g a r e t %5 #5 #3      1

ALIGNMENT

ID68 : ID4 : ID29 : #840 NSC = 233.54, OSC = 16.00, CR = 0.07, CD = 217.54,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r     e t w a l k s #14 0
      | | | | |       | |              
1 %3  m a r g a %6 #6 e t r %7 #7 #3    1

ALIGNMENT

ID79 : ID4 : ID61 : #930 NSC = 193.77, OSC = 16.00, CR = 0.08, CD = 177.77,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 %13 #13          w a l k s #8  1

ALIGNMENT

ID78 : ID4 : ID3 : #925 NSC = 193.77, OSC = 16.00, CR = 0.08, CD = 177.77,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14 0
                      | | | | |    
1 %8 j o h n          w a l k s #8  1

ALIGNMENT

ID69 : ID4 : ID2 : #901 NSC = 190.16, OSC = 16.00, CR = 0.08, CD = 174.16,
Absolute P = 1.52587890625e-05

0 %14 m a r g a       r e t w a l k s #14 0
      | | | | |       |             |    
1 %3  m a r g a r e t r u n         s #3  1

ALIGNMENT

ID103 : ID4 : ID55 : #887 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %9 #9            w a l k %10 #10 #8 1

ALIGNMENT

ID101 : ID4 : ID58 : #890 NSC = 159.84, OSC = 16.00, CR = 0.10, CD = 143.84,
Absolute P = 1.52587890625e-05

0 %14 m a r g a r e t w a l k s #14      0
                      | | | |           
1 %8 %11 #11          w a l k %12 #12 #8 1

This includes the two alignments of 'w a l k' and there is relatively little rubbish.
 
%38 26/5/00

FURTHER THOGHTS ABOUT DEVELOPMENT OF SP70, V 3.3

Given patterns created by the program like those above, we need to find
a way to 'fit' them together to form a grammar. For example, alignments
ID103 and ID101 do not score highly in themselves but, in the context
of ID65, there is a first class fit to '%14 m a r g a r e t w a l k s
#14', with a minimum of CODE symbols needed to encode the pattern.

We need to do this fitting together in such a way that it fits in
naturally with the overall structure of the program. In particular, we
should not disturb the current method of finding good alignments, or,
if we do change the method, the new method should be at least as simple
and effective as the current method.

We could add a 'fitting together' phase to learn_new_patterns() using
something like the selection_array[][] currently used for parsing:

* This could be done by specially-written code within
learn_new_patterns() using something like the selection_array[][] or
the array itself. This has an ad hoc, clumsy feel about it.

* Another possible way to do this fitting together might be to use the
current mechanisms for parsing which themselves use the
selection_array[][]. This could be done as a special fitting together
phase within learn_new_patterns(). Again, this has an ad hoc, clumsy
feel to it.

* A neater idea altogether seems to be to add some code to
learn_new_patterns() to form the alignment which corresponds to the
newly-formed unification, then add that alignment to all the other
alignments and then let the system proceed as normal, creating new
alignments and unifications in subsequent cycles for the given pattern
and processing of later patterns from New. This should achieve the
required fitting together of patterns using the parsing process which
is being done anyway and without any ad hoc addition of a special
parsing process within the function learn_new_patterns().

When all possible alignments have been formed, best ones for each
pattern from New are selected and then Old is purged of all the
patterns which do not appear in any of these selected alignments.

This last option will be tried in SP70, v 3.4.

In this development, each unified pattern needs to have a record of the
original patterns from which it was formed - by treating it as an
alignment of those patterns in the same way as is currently done in
'parsing' versions of the model. This is to ensure that the program
does not form spurious of hits between any one symbol and itself. [But
see below]

To avoid the formation of alignments containing huge numbers of
original patterns, the model may work so that, at periodic intervals,
each such alignment may be reduced to a single pattern. This may be
done when the grammar is purged of unused patterns. Since this purging
is likely to remove any original patterns in Old, there will be no risk
of forming spurious hits in the future. This was discussed in %34.

On reflection (and some more experimentation), it looks very awkward to
record unified patterns as if they were alignments. And it seems also
that the risk of forming spurious matches is more apparent than real -
because of the restriction that CODE symbols should only be matched
with CONTENTS symbols and vice versa. This restriction should prevent
unified symbols being matched with themselves because, after the first
cycle, the only symbols that should enter into matching should be code
symbols created by the program, not data symbols from New.

For the time being, unified patterns will be created as simple patterns
with a depth of 1.

The first snag encountered is that we can get anomalous matches as, for
example, the matching of 'n' in ID5 with 'n' in the corresponding
unified pattern ID8:

ALIGNMENT

ID5 : ID1 : ID1 : #5 NSC = 33.92, OSC = 16.00, CR = 0.47, CD = 17.92,
Absolute P = 1.52587890625e-05

0 %1 j o h n r u n s #1       0
                 |           
1 %1 j o h       n r u n s #1 1

How ID8 is formed:

FROM ALIGNMENT ID5

0 %1 j o h n r u n s #1       0
                 |           
1 %1 j o h       n r u n s #1 1

IS FORMED TWO CODED PATTERNS:

ID6: (%1 j o h n r u %2 #2 s #1)

ID7: (%1 j o h %2 #2 r u n s #1)

AND THIS UNIFIED PATTERN:

ID8: (%2 n #2)*2

It looks as though unified patterns should not be added to Old until all the cycles for a given pattern have been completed.

In fact, these two symbols should never have been matched because they should
both be classified as CONTENTS. The reason they have been matched is a bug in the program which has left 'n' in ID5 with a status of -1.

%39 30/5/00

SUMMARY OF DEVELOPMENT STEPS (FOLLOWING PROPOSALS IN %38)

1 Make sure that the status of newly-formed code symbols is correct. The rule that is being adopted is that all new code symbols which are added to 
encoded_new_pattern or encoded_old_pattern is CONTENTS while the status
of all new code symbls that are added to unified_pattern is CODE.

2 When a new unified pattern is formed, create the two corresponding alignments at the same time and add them to the set of alignments.

3 After the last pattern from New has been processed, select the best alignments overall, mark the patterns contained in those alignments and also those NOT contained in those alignments.

THIS LINE OF DEVELOPMENT HAS BEEN ABANDONED BECAUSE IT SEEMS TO LEAD TO PROBLEMS AND ANOMALIES AND, IN ANY CASE, DOES NOT SEEM TO LEAD IN THE DIRECTION OF SUCCESSFUL LEARNING:

Consider, for example, this unification:

FROM ALIGNMENT ID135

0 %45 m a r g a r e t w a l k s #45 0
      | | | | | | | |         |    
1 %3  m a r g a r e t r u n   s #3  1

IS FORMED TWO CODED PATTERNS:

ID381: (%45 %46 #46 w a l k %47 #47 #45)

ID382: (%3 %46 #46 r u n %47 #47 #3)

AND THIS UNIFIED PATTERN:

ID383: (%46 m a r g a r e t #46 %47 s #47)*2

For the alignment between ID381 and ID383, it seems reasonable that ID381 would be put in row 0 (because it contains unmatched symbols from New) and ID383 in row 1 (because unified patterns count as Old). If ID383 were not reduced to a single pattern, one might possibly think of putting New symbols in row 0 and symbols that were in Old before unification in 1. But this would leave a question about where to put the newly-created code symbols. On balance, it seems best to put ID383 in Old.

But for the alignment between ID382 and ID383, it is not at all clear where these patterns should go. It is not reasonable to put ID382 in row 0 (New) because it never was in New. It seems unreasonable too to put ID383 in row 0 because it is supposed to be in Old and the alignment from which it is derived contains symbols from Old. And it seems very clumsy to create an alignment with nothing in row 0 and patterns in rows 1 and 2.

We should not lose sight of the fact that all structures built are meant to be leading to the discovery of a good grammar. In this connection, an alignment between ID381 and ID383 looks useful because it contains unmatched symbols in New, it can be fed back into the alignment process and, with luck, lead an alignment something like this:

        m a r g a r e t         w a l k         s
        | | | | | | | |         | | | |         |
%45 %46 | | | | | | | | #46 %57 | | | | #57 %47 | #47 #45
     |  | | | | | | | |  |   |  | | | |  |   |  |  |
    %46 m a r g a r e t #46  |  | | | |  |  %47 s #47
                             |  | | | |  |
                            %57 w a l k #57

or this:

%45 %46 m a r g a r e t #46 %57 w a l k #57 %47 s #47 #45
     |  | | | | | | | |  |   |  | | | |  |   |  |  |
    %46 m a r g a r e t #46  |  | | | |  |  %47 s #47
                             |  | | | |  |
                            %57 w a l k #57

or this:

%45 %46                 #46 %57         #57 %47   #47 #45
     |                   |   |           |   |     |
    %46 m a r g a r e t #46  |           |  %47 s #47
                             |           |
                            %57 w a l k #57

If we are looking to the system to produce alignments like the first of these three, it suggests that unified patterns should, after all, contain rows for New and Old. It also suggests that, in any such representation of a unified pattern, the code symbols should appear on row 1, not row 0.

Alternatively, unified patterns may be created as flat patterns but then they may be incorporated in alignments like the ones shown here.

Of these three, the first looks best. Question: should we create unified patterns as alignments that might contain 3 or more rows (in cases where 3 or more patterns are unified)? The tentative answer is 'no'. Tentatively, each unified pattern is reduced to a flat pattern whenever the system 'takes stock' and purges unwanted patterns from Old.

What about the examples above? According to the points just made, the alignment we are looking for is:

        m a r g a r e t                 s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46 w a l k %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

On reflection, the best of the three above seems to be the second one. If so, the result of the ID381/2/3 example should be:

%45 %46 m a r g a r e t #46 w a l k %47 s #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

and, possibly:

%45 %46 m a r g a r e t #46 r u n %47 s #47 #45
     |  | | | | | | | |  |         |  |  |
    %46 m a r g a r e t #46       %47 s #47


The argument for creating only the first of these two is that the pattern
'%3  m a r g a r e t r u n s #3' has already had a chance to form unifications with other things and should not be run again. By contrast, the pattern
'%45 m a r g a r e t w a l k s #45' has only just arrived and we need to see what it can do.

For the time being, we will proceed on the basis that, from the unification that created '%46 m a r g a r e t #46 %47 s #47', only this alignment will be formed:

%45 %46 m a r g a r e t #46 w a l k %47 s #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

FURTHER THOUGHTS:

One thing that has been overlooked in the foregoing discussion is the need to maintain some consistency between 'parsing' and 'learning'. In the case of parsing, finding a hit sequence between New and a pattern in Old leads to an alignment like this:

        m a r g a r e t
        | | | | | | | |
%45 %46 | | | | | | | | #46 #45
     |  | | | | | | | |  |
    %46 m a r g a r e t #46

It would be 'neat' if learning led to the formation of similar alignments.
If we are to follow this line, each unified pattern does record the symbols from New and the symbols from Old from which it is derived. And the code symbols are put in row 1.

The question now arises: what happens to 'w a l k'? Should the 'full' alignment be something like this:

        m a r g a r e t                 s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46 w a l k %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

or this:

        m a r g a r e t     w a l k     s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46         %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

Neither of these looks entirely satisfactory.

ANOTHER POINT: THE NEED FOR 'FITTING TOGETHER' IN THE BASIC PARSING PROGRAM

When 'm a r g a r e t w a l k s' is first matched to Old, the system forms
'%46 m a r g a r e t #46 %47 s #47' and it also forms: '%57 w a l k #57'. If we form alignment like the first of the two immediately above, and then match it to Old - to find a match for 'w a l k', we will be re-doing some matching work that has already been done.

There might, after all, be a case for a 'fitting together' phase during learning, taking advantage of alignments that have already been formed.

An argument for going down this road is that there seems to be a case for adding a 'fitting together' phase to the basic parsing program. In its present form (eg SP61), the parsing process has no way of evaluating a SUCCESSION of parses at the top level. It does not have any way of selecting between ((T H E)(M E N))
and ((T H E M) E N). If this were added to the basic parsing process, it could be used in the learning process.

One way to achieve what is required would be to allow the hit structure to contain two or more target patterns on any path from leaf node to root. The bug-bear here is the combinatorial explosion that can result. It seems that this explosion of possibilities is reduced if the system finds good matches for individual patterns and then finds good sequences of these good matches.

There does seem to be an increasingly strong case for introducing a 'fitting together' phase of parsing and learning.

If we follow this line of thinking, there seems to be two main possibilities at the cycle 1 level (not looking for 'higher' level patterns):

1 Find a 'good' succession of alignments between New and patterns in Old and then assign code symbols.

2 Assign code symbols for each hit sequence between New and Old, and then try to fit these hit sequences together (bearing in mind that they may sometimes be discontinuous).

Of these, the second is closer to what has been done already and would probably be easier to manage.

An implication of choosing either of these routes is that there is no need to form alignments like this:

        m a r g a r e t                 s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46 w a l k %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

or this:

        m a r g a r e t     w a l k     s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46         %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

All we need to do is form alignments like this:

        m a r g a r e t         s
        | | | | | | | |         |
%45 %46 | | | | | | | | #46 %47 | #47 #45
     |  | | | | | | | |  |   |  |  |
    %46 m a r g a r e t #46 %47 s #47

and fit it togehter with other alignments later. To do this, we need some kind of convention that says that row 1 (say) is where the higher-level sequencing is done. Otherwise, it would not be clear which row should receive additional structures.

AVOIDING THE NEED FOR A 'FITTING TOTHER' PHASE

There seems to be a possibility of avoiding a special 'fitting together' phase if we allow the system to form alignments like this:

        m a r g a r e t     w a l k     s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46         %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

Any such alignment can be fed into cycle 2 etc and it should naturally pick up good matches for the unmatched symbols from New (ie 'w a l k' in this case).

Such an alignment seems to break the rule that the left-right position of every symbol should be unambiguous - because it appears that there is nothing to determine the left-right positions of 'w' and '#46' and likewise for 'k' and '%47'. But we seem already to be operating an informal principle of association between code symbols and the patterns they code for. Given that principle, '#46' 'belongs with' the sequence 'm a r g a r e t' and should not be detached from it.

If this kind of line can be followed without snags, it looks as if it could neatly amalgamate the search for good sequences of patterns at the first level with the search for higher level groupings.

%40 31/5/00

CONTINUATION OF DISCUSSION OF HOW TO PROCEED FROM THE FORMATION OF BASIC ALIGNMENTS

Regarding the last alignment shown above, there is no need to have 'w a l k' in row 0, apparently without defined left-right relation to the rest of the alignment. The alignment can take this form:

        m a r g a r e t                 s
        | | | | | | | |                 |
%45 %46 | | | | | | | | #46 w a l k %47 | #47 #45
     |  | | | | | | | |  |           |  |  |
    %46 m a r g a r e t #46         %47 s #47

If a match is found for 'w a l k', then a new alignment may be created, something like this:

        m a r g a r e t         w a l k         s
        | | | | | | | |         | | | |         |
%45 %46 | | | | | | | | #46 %57 | | | | #57 %47 | #47 #45
     |  | | | | | | | |  |   |  | | | |  |   |  |  |
    %46 m a r g a r e t #46  |  | | | |  |  %47 s #47
                             |  | | | |  |
                            %57 w a l k #57

The argument may run something like this: *all* sequences of non-code symbols came originally from New. Therefore, it is legitimate to show them in row 0 when a match has been found. In a sense, any sequence of non-code symbols in Old is simultaneously in Old and also in New. The sequence may be regarded as New information which has been deposited in Old.

The trouble with the above line of argument is that it is likely to lead to confusion in cases of 'pure' parsing, where an alignment like this:

%1 %2       #2 #1
   |        |
   %2 c a t #2

would be confused with one like this:

      c a t
      | | |
%1 %2 | | | #2 #1
   |  | | | |
   %2 c a t #2

On reflection, it seems better to avoid the kind of 'clever' manoevre just described.

This leaves us with something like one of the original options. When a unified pattern is formed, eg '%46 m a r g a r e t #46 %47 s #47', we may also form the corresponding alignment:

%45 %46                 #46 w a l k %47   #47 #45
     |                   |           |     |
    %46 m a r g a r e t #46         %47 s #47

The snag with taking an alignment like this and entering it into the second and subsequent cycles for the given pattern from New is that all the code symbols now have the status CONTENTS. According the current rule, this would inhibit them being matched against each other. One might argue that 'w a l k' should retain the status CODE but, since we are dealing with the original symbols, not copies of them, this would conflict with other contexts in which the symbols appear.

One thing we need to take account of is the fact that the New sequence of symbols 'w a l k' has ALREADY been matched against all the other patterns that were in Old. If we wait until the end of the first cycle, their is already a pattern in Old like this: '%57 w a l k #57'.
 
%41 31/5/00

Pending a solution to the problems discussed above, another aspect of the program may be pursued. We need to ensure that, before any patterns are added to Old as a result of unification, that a check is made that identical strings of content symbols are not being created, each with different code symbols.

It looks as if we need to check each string of data symbols between two code symbols to see whether an identical string exists already. If it does, then the original code symbols should be used and the new string should not be added to Old.

It is clear what should happen with patterns like this:

ID23: (%3 m a r g a r e t %4 #4 #3)

ID24: (%1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

ID26: (%3 m a r g a r e t %5 #5 #3)

ID28: (%5 r u n s #5)*2

The second instance of 'r u n s' should be deleted and only the first one used. If this happens, then ID23 and ID26 become identical and one of them may be discarded.

But it is not so clear what should happen with patterns like this:

ID26: (%3 m a r g a r e t %5 #5 #3)

ID41: (%3 m a r g a r e t %14 #14 n %15 #15 #3)

In this case, the two instances of 'm a r g a r e t' are the same symbols so any extraction of that pattern as a distinct sequence is not a unification of different patterns. Also, the code symbols are not coding for that sequence exclusively, they are coding the whole, larger pattern.

Here is a tentative rule to be going on with:

"During learning, each proposed new unified pattern should be checked against the existing patterns in such a way that that the code symbols in the proposed new pattern all behave as 'wild' symbols, each of which will match one (and only one) existing code symbol. Given this mode of matching, if the proposed new pattern is an exact match for a pre-existing pattern, discard the proposed new pattern and use the existing pattern and the code symbols within it."

This rule will be tried in SP70, v 3.4.

It seems clear that, when the rule is applied, there will be occasions when proposed new non-unified patterns will turn out to be identical to an existing pattern. Consider, for example, these patterns:

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%3 m a r g a r e t %4 #4 #3)

ID24: (%1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

ID26: (%3 m a r g a r e t %5 #5 #3)

ID27: (%1 j o h %2 #2 %5 #5 #1)

ID28: (%5 r u n s #5)*2

If ID28 is dropped in favour of ID25, and if appropriate adjustments are made to the code symbols in ID26 and ID27, then ID26 will become identical to ID23. In this case, ID26 should also be dropped.

%42 5/6/00

RESULTS FROM SP70, V 3.4

Here is the final set of patterns in Old when the model looks for wild
matches between patterns in order to minise the number of different
code symbols that are found:

PATTERNS IN OLD:

ID1: (%1 j o h n r u n s #1)

ID6: (%1 j o h n r u %2 #2 s #1)

ID7: (%1 j o h %2 #2 r u n s #1)

ID8: (%2 n #2)*2

----------------------------------

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%3 m a r g a r e t %4 #4 #3)

ID24: (%1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

ID26: (%3 m a r g a %5 #5 e t r %6 #6 #3)

ID27: (%1 j o h n %5 #5 %6 #6 #1)

ID28: (%5 r #5 %6 u n s #6)*2

ID29: (%3 m a %5 #5 g a r e t r %6 #6 #3)

ID32: (%3 m a r g %7 #7 e t %8 #8 u n s #3)

ID33: (%3 m %7 #7 g a %8 #8 e t r u n s #3)

ID34: (%7 a r #7 %8 r #8)*2

----------------------------------

ID3: (%9 j o h n w a l k s #9)

ID58: (%9 %10 #10 w a l k %11 #11 #9)

ID59: (%1 %10 #10 r u n %11 #11 #1)

ID60: (%10 j o h n #10 %11 s #11)*2

ID61: (%9 j o h n w %12 #12 l k %13 #13 #9)

ID62: (%3 m a r g %12 #12 r e t r u n %13 #13 #3)

ID63: (%12 a #12 %13 s #13)*2

----------------------------------

ID4: (%14 m a r g a r e t w a l k s #14)

ID170: (%14 %15 #15 w a l k %16 #16 #14)

ID171: (%3 %15 #15 r u n %16 #16 #3)

ID172: (%15 m a r g a r e t #15 %16 s #16)*2

ID173: (%14 m a r g a r e t %17 #17 #14)

ID174: (%9 j o h n %17 #17 #9)

ID175: (%17 w a l k s #17)*2

%43 6/6/00

1 In the above results, it would be more logical for:

ID1: (%1 j o h n r u n s #1)

ID6: (%1 j o h n r u %2 #2 s #1)

ID7: (%1 j o h %2 #2 r u n s #1)

ID8: (%2 n #2)*2

to be:

ID1: (%1 j o h n r u n s #1)

ID6: (%1 j o h %2 #2 r u %2 #2 s #1)

ID8: (%2 n #2)*2

There should be a test in the program to determine whether
New and Old are the same pattern.

2 In the above results, these patterns:

ID1: (%1 j o h n r u n s #1)

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%3 m a r g a r e t %4 #4 #3)

ID24: (%1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

could also be:

ID1: (%1 j o h n r u n s #1)

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%5 0 m a r g a r e t #5)

ID24: (%5 1 j o h n #5)

ID25: (%4 %5 #5 r u n s #4)*2

Here, the 'reference' is from the unified pattern to
the two alternative non-unified patterns. And, where
there are alternatives in a given context, they both
have the same main code but they have different
'discrimination' codes.

The number of code symbols is the same in both cases.

It is not obvious which is best. The first one is consistent
with the idea that it is the unified patterns that are extracted
and given codes, while the second one is consistent with the
idea that alternatives in a given context should have the same
code symbols, together with discrimination symbols.

3 In the above results, these patterns (the same as in 2):

ID1: (%1 j o h n r u n s #1)

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%3 m a r g a r e t %4 #4 #3)

ID24: (%1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

could also be:

ID1: (%1 j o h n r u n s #1)

ID2: (%3 m a r g a r e t r u n s #3)

ID23: (%1 0 m a r g a r e t %4 #4 #1)

ID24: (%1 1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

In this case, the idea of unified patterns being
the parts that are extracted and referenced is preserved
and the idea of the alternatives receiving the same main
code plus discrimination symbols is also preserved.

If, at some later stage, there are matches for 'm a r g a r e t' and 'j
o h n', then these two patterns would be extracted and given codes. The result should look something like this:

ID23: (%3 %5 #5 %4 #4 #3)

ID24: (%3 %5 #5 %4 #4 #3)

ID25: (%4 r u n s #4)*2

ID??: (%5 0 m a r g a r e t #5)

ID??: (%5 1 j o h n #5)

ID23 and ID24 can be merged. The merged pattern is assuming the form
of an abstract pattern for a sentence. All that is needed is for
'w a l k s' to be recorded as an alternative to 'r u n s', with
discrimination symbols to distinguish the two.

It looks as if this scheme is the most promising way forward.

%44 6/6/00

WHY USE 'DISCRIMINATION' SYMBOLS?

In the last example given, discrimination symbols are used to distinguish
'm a r g a r e t' from 'm a r g a r e t'. Why is this better than giving each of them globally-valid codes?

If we use discrimination symbols, we get:

ID24: (%3 %5 #5 %4 #4 #3)

ID25: (%4 r u n s #4)*2

ID??: (%5 0 m a r g a r e t #5)

ID??: (%5 1 j o h n #5)

using 14 code symbols.

If we don't use discrimination symbols we get:

ID23: (%3 %5 #5 %4 #4 #3)

ID24: (%3 %6 #6 %4 #4 #3)

ID25: (%4 r u n s #4)*2

ID??: (%5 m a r g a r e t #5)

ID??: (%6 j o h n #6)

using 18 code symbols.

Even if all code symbols are the same size (in bits), there is a clear
advantage of the former arrangement over the latter.

But, in addition, there is a gain from the use of discrimination symbols
because they do not need to be globally valid. They only need to be valid
in the given context. This means that they can be smaller than the other code symbols, all of which must be globally distinct.

What about this example:

ID23: (%1 0 m a r g a r e t %4 #4 #1)

ID24: (%1 1 j o h n %4 #4 #1)

ID25: (%4 r u n s #4)*2

using 12 code symbols.

Without the use of discrimination symbols, we could have:

ID23: (%1 m a r g a r e t %4 #4 #1)

ID24: (%2 j o h n %4 #4 #2)

ID25: (%4 r u n s #4)*2

using 10 code symbols.

Assuming all symbols have the same weight, the second arrangement is better than the first. If we allow discrimination symbols to be smaller, this might just about cancel out the difference but it is unlikely to reverse the relative advantage.

In short, it seems that discrimination symbols have their major advantage below the top level. At the top level, there seems to be not much to choose between using discrimination symbols and using all global symbols.

%45 7/6/00

MORE EXAMPLES

ID2: (%3 m a r g a r e t r u n s #3)

ID4: (%14 m a r g a r e t w a l k s #14)

--------

ID170: (%14 %15 #15 w a l k %16 #16 #14)

ID171: (%3 %15 #15 r u n %16 #16 #3)

ID172: (%15 m a r g a r e t #15 %16 s #16)*2

using 16 code symbols.

Here is an alternative:

ID172: (%15 m a r g a r e t %16 %16 s #15)*2

ID170: (%16 0 w a l k #16)

ID171: (%16 1 r u n #16)

using 10 code symbols.

If '0' and '1' are relatively small, the advantage
is even bigger.

Question: what general rule governs the relative advantage
of making the unified pattern into the 'referent' (as in
the first of these two examples) versus making
the non-unified patterns into the 'referents' (as in the
second example)?

In ordinary text, we make the unified pattern (in a 'dictionary'
of code patterns) into the referent. But in grammars, it seems
that the relatively rare alternatives in a given context are
the 'referents'. Why the difference?

An alignment between two patterns may represented schematically like this:

N U N U N U N U N U N U

where 'N' represents a segment of the alignment where the two patterns are not unified and 'U' represents a segment of the alignmment where the two patterns can be unified.

If the 'U' part of the alignment is to be referenced from each of the two non-unified patterns, then the result will be like this:

%c N1 c c N1 c c N1 c c N1 c c N1 c c N1 c #c  

%c N2 c c N2 c c N2 c c N2 c c N2 c c N2 c #c

%c c U c c U c c U c c U c c U c c U #c

where 'c' represents a code symbol.

The total number of code symbols in this case is: (13 * 2) + 14 = 40

If the two 'N' sequences are to be referenced from the unified part, the result will be like this:

%c c U c c U c c U c c U c c U c c U #c

%c 0 N1 c c N1 c c N1 c c N1 c c N1 c c N1 c #c  

%c 1 N2 c c N2 c c N2 c c N2 c c N2 c c N2 c #c

The total number of code symbols in this case is: 13 + (14 * 2) = 41

In short, in terms of numbers of symbols, it makes little difference which is the referent. Assuming that the two discrimination symbols in the second example are smaller than the others, then the second case would be even closer to the first case.

What can make a difference is the relative numbers of 'N's and 'U's. In broad terms, here are the possibilities:

N U N U N U N U N U N U

N U N U N U N U N U N

U N U N U N U N U N U

The maximum difference in the numbers of 'N's and 'U's is 1. With small
sequences, this difference is large in proportion to the total number of
'N's and 'U's and this makes a corresponding difference in the number of code symbols required. With longer sequences, the differences become relatively small.

In realistically large examples, the 'N' segments would almost always also be 'U' segments from some other context.

If our aim is to build grammars, there seems to be an advantage in choosing the second style - because it allows us to create disjunctive classes and such classes seem to be necessary in any realistic grammar. It also allows us to apply the principles of encoding described in the 'parsing' paper.

There may be short-run advantages for the first style when grammars are small but, in the long run, the second style appears to be best. (Question: if this is true, why exactly is it true?).

For simplicity in programming, there may an advantage if every discrete segment, whether or not it is the result of unifying two patterns, is given its own initial and terminal code symbols. It may be necessary to eliminate some code symbols later but, nevertheless, this scheme is probably simplest. In effect, it assumes that every 'useful' segment will eventually be a unified segment, which is probably true in realistic samples of a realistic language.

This policy means that, with examples which are currently like this:

ID2: (%3 m a r g a r e t r u n s #3)

ID4: (%14 m a r g a r e t w a l k s #14)

--------

ID170: (%14 %15 #15 w a l k %16 #16 #14)

ID171: (%3 %15 #15 r u n %16 #16 #3)

ID172: (%15 m a r g a r e t #15 %16 s #16)*2

(using 16 code symbols)

they will be modified to become:

ID172: (%17 %15 #15 %16 #16 #17)*2

ID???: (%15 m a r g a r e t #15)

ID???: (%16 s #16)

ID???: (%17 0 w a l k #17)

ID???: (%17 1 r u n #17)

(using 16 code symbols, 2 of which are small)

%46 29/6/00

TEST EXAMPLE FOR DEVELOPMENT OF SP70, V 3.5

[ 
	[
		(a b c x y z d e f)
	[
		(p q r x y z s t u)
	]
]

The result should be:

Abstract pattern:       (%1 %2 #2 %3 #3 %4 #4 #1)

Encoded New: 	        (%2 a b c #2)
                        (%4 d e f #4)

Encoded Old: 	        (%2 p q r #2)
                        (%4 s t u #4)

Unified pattern:        (%3 x y z #3)

%47 6/7/00

DEFINITIONS OF TERMS

1 status DATA_SYMBOL: Any symbol corresponding to 'raw' data (assuming
that 'code' symbols are not used in the raw data. In most applications,
data symbols would be letters and, possibly, other ASCII characters.

2 status CODE_SYMBOL: Any initial code symbol like '%1', or terminal code symbol
like '#1', regardless of whether it appears as 'contents' or as
an 'identifier' (see below). Code symbols also include 'discrimination'
symbols like '0', '1' etc which are used to distinguish individual
patterns or subclasses of patterns within a top level class.

3 status DUMMY_CODE_SYMBOL: Any initial code symbol like '#?', or
terminal code symbol like '#?', regardless of whether it appears
as 'contents' or as an 'identifier' (see below). Dummy code symbols
are assigned temporarily until a number can be found or
generated to replace '?'. There may possibly be dummy symbols for
discrimination symbols (see above) but this is not clear yet.

4 type IDENTIFICATION: Any initial or terminal code symbol which serves
as an identifier for a pattern. For top-level classes, this would
mean that it lies at the extreme left or right positions in the
pattern, unless it is a discrimination symbol (see above), in which
case it is one of a sequence of one or more discrimination symbols
which a placed immediately after the initial code symbol.

5 type CONTENTS: Any data symbol or code symbol that lies between the
identification symbols for a pattern. Examples are 'j o h n' in
'%N 0 j o h n #N' or '%NP #NP %V #V %NP #NP' in
'%S %NP #NP %V #V %NP #NP #S'.

%48 6/7/00

NOTES ON THE DEVELOPMENT OF SP70, V 3.5: FORMATION OF CLASSES

The overall aim is to develop a set of encoded patterns that enable
New to be encoded and reduced to the smallest possible space. This
may be achieved by creating codes for unified patterns and codes
for non-unified patterns in the expectation that they will either
prove useful or may, later, be canabalised and then discarded.

Here are the situations that may, apparently, arise:

1 PREAMBLE

1.1 In general, we can be quite liberal in the creation of new patterns.
This is because we expect to apply a process of periodic purging of
Old to remove patterns which have little or no function. And because,
at the same time, we expect to reassign codes for improved efficiency
in the light of patterns that have been purged.

1.2 At present, we have an 'abstract' pattern corresponding to a
sentence pattern in a grammar and we have 'encoded New' and 'encoded
Old' patterns derived from New and Old respectively. At present, there
is nothing corresponding to an encoding of New in terms of Old.

If we were to introduce an encoding of New in terms of Old, it might
help solve the problem of how to distinguish the manifold alternative
grammars created by the system: each encoding of New would, in effect,
select a set of patterns in Old which would consitute one candidate
grammar.

2 A COHERENT SEQUENCE OF DATA SYMBOLS IN NEW MATCHES A SEQUENCE OF
DATA SYMBOLS IN OLD

2.1 A sequence of hit symbols in Old is all and only the
CONTENTS symbols of an existing coded pattern. For example, 'j o h n'
in New matches '%N 0 j o h n #N' in Old. In this case, the code
symbols from the pattern from Old may be used to encode the pattern
from New. This is what happens in the 'parsing' versions of the SP
model.

2.2 A sequence of hit symbols in Old is only part of the CONTENTS
symbols of an existing coded pattern. For example, 'j o h' in New
matches '%N 0 j o h n #N' in Old. In this case, we may create a new
'unified' pattern like this: '%1 j o h #1' and encode New in terms
of the newly-created pattern, like this: '%1 #%1'.

3 UNMATCHED DATA SYMBOLS IN NEW

3.1 Unmatched DATA_SYMBOLs in New lie opposite no gap in an
Old pattern. In this kind of case, a new class may be created
containing one pattern which comprises the unmatched data symbols and
new identification symbols.

If we check whether something matching the proposed
new encoded pattern is already present in Old and, if it is,
we use the class symbols from the pre-established pattern, we are
making a generalisation that may or may not be justified. This is
because we are, in effect, suggesting that all the chunks in the
pre-existing class may fall in the new context. Without some
mechanism for correcting over-generalisations (as in SNPR), it
is rash to make this kind of generalisation.

In any case, the original matching should have established that there
is nothing already present in Old that matches the given section of
New: there is no point checking that a proposed new pattern might
already be present in Old.

3.2 Unmatched DATA_SYMBOLs in New lie opposite unmatched
CONTENTS symbols of any type (DATA_SYMBOL or CODE_SYMBOL) in Old.
(In general, we shall ignore IDENTIFICATION symbols.)
In this case, a new class may be created containing two patterns which
encode the two sequences of unmatched symbols. The new class has
new top level code symbols for identification. In addition, each
pattern has a discrimination code symbol to distinguish it from the
other member of its class.

4 NO GAP IN NEW LIES OPPOSITE UNMATCHED CONTENTS SYMBOLS IN OLD

4.1 In this kind of situation, we could create a new pattern and
class from the unmatched symbols in Old together with a 'NULL' entry
in the class representing the non-occurrence of anything in New.
Superficially, this creates a lot of structure to encode literally
nothing. Might it not be better to create nothing in this situation?
For the time being, we shall do nothing in this situation. But we
should bear in mind the other possibility for the future.

%49 11/7/00

RESULTS FROM PRELIMINARY VERSION OF SP70, V 3.6

Input:

[ 
	[
		(a b c x y z d e f)
      ]
	[
		(%1 p q r x y z s t u #1)
	]
]

Results:

PATTERNS IN OLD:

ID2: (%1 p q r x y z s t u #1)

ID1: (%2 a b c x y z d e f #2)

ID5: (%4 0 a b c #4)

ID6: (%4 1 p q r #4)

ID7: (%5 x y z #5)

ID8: (%6 0 d e f #6)

ID9: (%6 1 s t u #6)

ID4: (%3 %4 #4 %5 #5 %6 #6 #3)*2

These results seem to be about right for the 'canonical'
situation where each unmatched pattern in New lies opposite
an unmatched pattern in Old. What happens when either of
these is NULL, has not yet been examined.

There is generalisation in these results as given because
they imply that strings like 'a b c x y z s t u' and
'p q r x y z d e f' are legal. If we are to eliminate
these generalisations, we probably need to include
the encoded form of New and, perhaps, Old (which would
be reasonable if Old came originally from New). The encoded
form of New appears to be: '%3 0 0 #3'. And the encoded
form of Old appears to be '%3 1 1 #3'.

What happens when one pattern is matched against itself?
Here are input and results with one example, processed by
the same version of SP70, v 3.6:

Input:

[ 
	[
		(j o h n r u n s)
        ]
	[
	]
]

Results:

PATTERNS IN OLD:

ID1: (%1 j o h n r u n s #1)

ID4: (%3 0 j o h n r u #3)

ID5: (%3 1 j o h #3)

ID6: (%4 n #4)

ID7: (%5 0 s #5)

ID8: (%5 1 r u n s #5)

ID3: (%2 %3 #3 %4 #4 %5 #5 #2)*2

Here, 'j o h' is given as an alternative to 'j o h n r u'.
And 's' is given as an alternative to 'r u n s'.

This implies that 'j o h n s' and 'j o h n r u n r u n s' are
both legal strings! If we are to avoid these kinds of false
generalisations, matching one string against itself needs
to be done differently.

As before, inclusion of the encoded form of New should convert
lossy compression (with erroneous generalisations) into
lossless compression (without generalisations).

There seem to be two possible encoded
forms of New: '%2 0 0 #2' and '%2 1 1 #2'. Both of them
appear to be 'correct'.

%50 11/7/00

NEXT STEPS WITH SP70, v 3.6

This is probably a good point to start v 3.7.

The general idea is to create an explicit alignment for each set of
encoded/unified/abstract patterns formed during learning; from this
alignment, an coded form of New may be derived; and from the coded
form of New and the patterns that it references, a candidate grammar
may be derived.

Questions:

1 So far, we have been applying learning only in Cycle 1. What case,
if any, is there for applying learning at later cycles or with
the encoded/unified/abstract patterns? Something like this seems
to be necessary if we are to follow the principle of extracting
redundancy at arbitrarily many levels of abstraction.

[12/7/00: Levels of abstraction is related to the 'coverage' of
units. Something that is relatively small, like a single word,
may be recognised 'directly' from raw data. But something larger,
like a phrase or sentence, would involve recognition of *sequences*
of smaller units. The current system (SP70, v 3.5) does this to
some extent in Cycle 1.

It seems that the development of 2 or more 'levels' of abstraction
may occur in two ways:

* Learning new structure to be added to the beginning or end of
already learned structure.

* Recognition of sub-structure within an already-recognised
abstract pattern. This may involve learning in cycles 2 or
later.

]

2 It may be that codes formed early in learning may be improved at
later stages of learning as more patterns are learned. What case,
if any, is there for revisiting early codes and revamping them
at later stages of learning?

%51 17/7/00

FURTHER THOUGHTS ABOUT THE FORMATION OF NEW ALIGNMENTS
FROM PATTERNS CREATED DURING LEARNING AND THE FORMATION
OF ASSOCIATED CODES

Further reflection suggests that we should avoid an
ad hoc procedure to form alignments and codes from
patterns formed during learning and that we should
invoke the existing mechanisms for forming alignments
and codes. This will be attempted in SP70, v 3.7.

At present, learn_new_patterns() is applied only at the
end of the first cycle of compress(). This was done because
it was not clear how learning might relate to levels above
the bottom level of parsing.

The possible snag with applying learning at that stage
is that the program may do a lot of rediscovery of patterns
that are already known. This is because, on the first cycle
of compress(), the system only recognises individual patterns,
not sequences of patterns. So, for example, if 'j o h n r u n s'
is in New and if 'j o h n' has been recognised in cycle 1, the
system would then learn 'r u n s' as a new pattern, even though
it is already in Old and would be brought into the parsing if
the system were allowed to complete all the cycles of compress().

It seems likely that the learning of new patterns should ultimately
be applied when parsing of any pattern from New is 'complete' and
a most likely parsing has been chosen. But for the time being, to
keep things simple and bootstrap the ideas, we shall stick to
learning at the end of the first cycle. Correspondingly, we shall
stick to structures that have only one 'level' of parsing - as would
be the case in early stages of learning under any model.

In order to use the existing mechanisms to form alignments and codes
from newly-learned patterns, it looks as if our compression/learning
functions should be applied something like this:

1 For any given pattern from New, parse the pattern in terms of
existing patterns in Old.

2 If parsing is incomplete (ie, some parts of the New pattern are
not covered by the parsing), learn new patterns.

3 Apply parsing again to the same pattern from New.

Re-applying the parsing processes to the same pattern from New seems
slightly clumsy. Since parsing processes are being re-applied any way
in successive cycles of compress(), a possible streamlining is,
if new patterns have been formed, to include the pattern from New
in the set of driving patterns for cycle 2 and, possibly, later
cycles. But this conflicts with the idea that parsing should be
complete with existing patterns before the learning of new patterns
should be attempted.

Developments that will be attempted are:

1 Adapt learn_new_patterns() so that it can be applied in any cycle of
compress(), especially the last. Basically, this means getting it to
base its learning on hits between symbols in the pattern from New and
symbols in Old and to ignore other hits.

2 Apply something like the 1-2-1 sequence, above. ie, whenever new patterns
have been created by learning, reapply the parsing process to see if
there are any more alignments to be formed.

Regarding the first of these two adaptations, the system should be
able to distinguish between patterns in Old that have been fully
recognised and those that have been only partly recognised. In the former,
the existing code symbols may be used, whereas in the latter, the matching
parts of New and Old need new code symbols.

%52 18/7/00

FURTHER THOUGHTS ON THE INTEGRATION OF PARSING AND LEARNING

Further thinking has shown that the learning of new 'data' patterns
is related to the learning of new abstract patterns that record
***sequences*** of structures recognised by parsing.

Experiments to date have been with examples where alignment has
not led to any recognition of a pre-existing pattern, only a matching
of part of New with part of a pattern in Old.

But realistic examples will include cases where unmatched parts of
New lie alongside parts of New that are aligned with complete
patterns and recognised hierarchies of patterns in Old. In cases
like this, the code symbols for the newly-created encoded sections
from New must be recorded in the abstract_pattern in conjunction
with the pre-existing code symbols of the recognised patterns from
Old.

This leads naturally on to the idea that learning includes the
creation of abstract patterns that record ***sequences*** of
recognised structures. This is something that has been recognised
previously as being needed in learning.

The picture that is beginning to emerge is of a system where parsing
and the learning of new patterns proceed quasi-simultaneously, with
newly-recognised patterns (abstract sequences of recognised patterns
and newly-minted 'data' patterns) being incorporated directly in
parsings being created by the system.

In short, it looks now as if the alignments corresponding to newly-learned
patterns should be created 'directly' rather than by the re-application
of 'parsing'.

The current version of comp3_7.cpp will be abandoned (and re-named as
comp3_7_OLD.cpp) and a new one will be started based on comp3_6.cpp.

Three main strands to the development seem to be:

* Creation of newly-minted data patterns from New and Old, with
sequences of these patterns recorded in an abstract pattern, as at
present.

* Recognition of parts of New alongside the creation of newly-minted
data patterns, and recording of sequences of old and new code symbols
in a new abstract pattern.

* Recognition of ***sequences*** of structures and the recording of
these sequences in new abstract patterns.

Rather than doing learning of new patterns only in cycle 1 of compress(),
it looks as though learning should be done when recognition has proceeded
as far as it can (for any given pattern from New).

Given that the creation of new data patterns has already been worked on,
the sequence of development that will be attempted now will be:

1 Develop the capability to learn sequences of recognised patterns
and record them in a new abstract pattern.

2 Develop the capability to combine the recognition of patterns with
the creation of new data patterns and record the sequencing in a new
abstract pattern.

3 Integrate the foregoing with the ability to create new data patterns
from New and Old and record the sequencing in a new abstract pattern.

EXPERIMENTATION AND RESULTS

For input like this:

[ 
	[
		(a b c x y z d e f)
      ]
	[
            (%1 a b c #1)
		(%2 x y z #2)
            (%3 d e f #3)
	]
]

version 3.6 of the program finds this:

0 %4 a b c x y z d e f #4 0
                 | | |   
1 %3             d e f #3 1

as the best alignment. It also finds the other two obvious
alignments.

We need to develop some means of combining parsings to
create 'composite' parsings that can be recorded in
new abstract patterns.

If we try to apply learning as the system is now it will
simply create spurious new patterns like 'a b c x y z'
and so on.

Here is a possible algorithm:

1 Sort basic alignments into order of CD score.

2 Start a new empty composite alignment.

3 while (no more alignments in list)
  {
        3.1 Select the first or next alignment.
        3.2 Try to fit it into the current composite alignment.
            'Fitting' means adding to the composite alignment
            provided it does not overlap with anything already
            on the list.
  }

4 Calculate the CD for the final composite alignment.

This assumes that one would get the best alignment by starting with
with the best alignment and always choosing the next best alignment
that will fit to be added to the composite alignment.

This is likely to yield the best result on many occasions but may not
always do so. A more robust procedure would allow the system to choose
two, three or more alternatives at each stage. In effect, this allows
the system to follow paths that may by-pass local peaks in the search
space.

Since alternatives can be chosen at every stage, the procedure is
fundamentally recursive. It seems to be equivalent to finding
combinations of basic alignments together with constraints:

* Fitting together constraints.

* Elimination of duplicate combinations (not necessary if
only combinations are tested?).

* Restriction on the number of alternatives that will be
examined at any stage.

* All final combinations must be 'maximal', meaning that
there is no space to fit any of the other basic alignments.

Here is a non-recursive approximation:

1 Sort basic alignments into order of CD score. Set up (empty) list of
  composite alignments. Each entry in the list should also be able
  to record the basic alignments in the given composite alignment.

2 while (no more alignments in list of basic alignments
        or limit not reached)
{
        2.1 Select the first or next basic alignment.

        2.2 Start a new empty composite alignment.

        2.3 while (no more alignments in list of basic alignments
                or limit not reached)
        {
                2.3.1 Select the first or next alignment.
                2.3.2 Try to fit it into the current composite alignment.
                      'Fitting' means adding to the composite alignment
                      provided it does not overlap with anything already
                      on the list.
        }

        2.4 Check whether newly-created composite matches one already
            on the list of composites. If it is, discard the newly-created
            composite and continue.
        2.5 If not, calculate the CD for the current composite alignment
            and add it to the list of composites.
}

Here is a possible recursive realisation:

void combine_alignments(int pos_master_list, list *combination)
        // Start pos_master_list at -1. The 'combination' list
        // starts empty.
{
        int pos_in_list = pos_master_list + 1 ;
        while (end of list_of_alignments has not been reached)
        {
                add_alignment(pos_in_list, copy of combination) ;
                Test list_of_alignments[pos_in_list] against
                        combination.
                if (it fits) add master_list[pos_in_list] to
				combination.
                pos_in_list++ ;
        }
        Calculate score for combination.
        Add combination to a list of combinations.
}

There seems to be no need to sort the master list of alignments.

The whole procedure should be something like this:

1 Preparation

1.1 Set up the master list of combinations (empty).

1.2 Set up an array containing the basic alignments. An array is
safer than a list because of the need with the latter for
multiple position markers and the risk of
clashes if the basic position marker is used.

1.3 Set up an empty list for a combination of basic alignments.

2 add_alignment(-1, empty list of basic elements)

3 Sort master list of combinations and print.

4 Select the best (up to some limit) and convert into alignments.

5 Dispose of combinations and the master list of combinations.

%53 1/8/00

INTERMEDIATE RESULTS FROM SP70, V 3.7

With this input:

[ 
	[
		(a b c x y z d e f)
      ]
	[
      	(%1 a b c #1)
		(%2 x y z #2)
      	(%3 d e f #3)
      	(%4 c x y #4)
	]
]

we get these intermdiate results:

LEGAL COMBINATIONS OF BASIC ALIGNMENTS

     CD   BASIC ALIGNMENTS (ID)

 300.52   ID7, ID8, ID6
 206.20   ID7, ID6
 200.35   ID8, ID6
 194.50   ID9, ID6
 194.50   ID7, ID8
 106.02   ID6
 100.17   ID7
  94.32   ID8
  88.47   ID9

[Comment: the program looks for combinations of basic alignments
that are subsets of other combinations - and deletes them.
The 'reduced list' are combinations of basic alignments that
are not subsets of any other.]

Combination deleted: ID7, ID6
Combination deleted: ID8, ID6
Combination deleted: ID7, ID8
Combination deleted: ID6
Combination deleted: ID7
Combination deleted: ID8
Combination deleted: ID9

Reduced list of combinations:

  SCORE   BASIC ALIGNMENTS (ID)

 300.52   ID7, ID8, ID6
 194.50   ID9, ID6

ALIGNMENT

ID10: NSC = 329.67, OSC = 29.15, CR = 0.09, CD = 300.52,
Absolute P = 1.68117147512e-09

0 %5 a b c x y z d e f #5 0
     | | | | | | | | |
1 %1 a b c | | | | | | #1 1
           | | | | | |
2 %2       x y z | | | #2 2
                 | | |
3 %3             d e f #3 3

ALIGNMENT

ID11: NSC = 213.93, OSC = 19.43, CR = 0.09, CD = 194.50,
Absolute P = 1.41386521057e-06

0 %5 a b c x y z d e f #5 0
         | | |   | | |
1 %4     c x y   | | | #4 1
                 | | |
2 %3             d e f #3 2

Now we need to combine this feature of the model with
the earlier feature of making new patterns from unmatched
parts of New and Old.

Also, we need to make new patterns from combinations
of basic alignments. [Corrections made 9/8/00:

The final result from ID10 should be something like this:

0 %5    a b c       x y z       d e f    #5 0
        | | |       | | |       | | |
1       | | |    %4 x y z #4    | | |       1
        | | |    |        |     | | |
2       | | |    |        |  %3 d e f #3    2
        | | |    |        |  |        |
3    %7 a b c #7 |        |  |        |     3
     |        |  |        |  |        |
5 %6 %7       #7 %4       #4 %3       #3 #6 5

]

The final result from ID11 should be something like
this:

0 %5    a b       c x y       z       d e f    #5 0
        | |       | | |       |       | | |
1       | |    %4 c x y #4    |       | | |       1
        | |    |        |     |       | | |
2       | |    |        |     |    %3 d e f #3    2
        | |    |        |     |    |        |
3    %7 a b #7 |        |     |    |        |     3
     |      |  |        |     |    |        |
4    |      |  |        |  %8 z #8 |        |     4
     |      |  |        |  |    |  |        |
5 %6 %7     #7 %4       #4 %8   #8 %3       #3 #6 5

There seems to be a case for finishing v 3.7 at this
point and starting a new version.

%54 9/8/00

NOTES ON THE DEVELOPMENT OF SP70, V 3.8

There is no need to distinguish between the cases where
the 'data' symbols in New are completely matched and
those where there are gaps. In both cases, the system
should create a new abstract pattern and a new alignment
that includes that pattern, as shown in %53, above.

The only alignments that we need feed into the learning
process are the final 'composite' alignments. Any basic
alignments that are part of something bigger are deleted
from the set of composite alignments (see the results shown
in %53). Check whether they are deleted from the set of
basic alignments.

%55 29/9/00

DEVELOPMENT OF SP70, V 4.0 (VISUAL C++)

After the porting of SP70 from the Borland IDE to Visual C++, 
development is continued in SP70, v 4.0.

At the beginning of the development, combine_basic_alignments()
is active but learn_new_patterns() has been disabled.

With this input file:

[ 
      [
		(a b c x y z d e f)
      ]
      [
              (%1 a b c #1)
              (%2 x y z #2)
              (%3 d e f #3)
              (%4 c x y #4)
      ]
]

the program yields these results:

Reduced list of combinations:

  SCORE   BASIC ALIGNMENTS (ID)

 300.52   ID7, ID8, ID6
 194.50   ID9, ID6

ALIGNMENT

ID10: NSC = 329.67, OSC = 29.15, CR = 0.09, CD = 300.52,
Absolute P = 1.68117147512e-009

0 %5 a b c x y z d e f #5 0
     | | | | | | | | |   
1 %1 a b c | | | | | | #1 1
           | | | | | |   
2 %2       x y z | | | #2 2
                 | | |   
3 %3             d e f #3 3

ALIGNMENT

ID11: NSC = 213.93, OSC = 19.43, CR = 0.09, CD = 194.50,
Absolute P = 1.41386521057e-006

0 %5 a b c x y z d e f #5 0
         | | |   | | |   
1 %4     c x y   | | | #4 1
                 | | |   
2 %3             d e f #3 2

As noted in %54, an alignment like the first of the two above
should be converted into something like this:

0 %5    a b c       x y z       d e f    #5 0
        | | |       | | |       | | |
1       | | |    %4 x y z #4    | | |       1
        | | |    |        |     | | |
2       | | |    |        |  %3 d e f #3    2
        | | |    |        |  |        |
3    %7 a b c #7 |        |  |        |     3
     |        |  |        |  |        |
5 %6 %7       #7 %4       #4 %3       #3 #6 5

and an alignment like the second of those shown above should
be converted into something like this:

0 %5    a b       c x y       z       d e f    #5 0
        | |       | | |       |       | | |
1       | |    %4 c x y #4    |       | | |       1
        | |    |        |     |       | | |
2       | |    |        |     |    %3 d e f #3    2
        | |    |        |     |    |        |
3    %7 a b #7 |        |     |    |        |     3
     |      |  |        |     |    |        |
4    |      |  |        |  %8 z #8 |        |     4
     |      |  |        |  |    |  |        |
5 %6 %7     #7 %4       #4 %8   #8 %3       #3 #6 5

It seems reasonable that this should be done by the
learn_new_patterns() function. However, this function
currently takes three parameters: sequence *al_constr, 
sequence *new_pattern, sequence *old_pattern. It assumes
that the alignment is between one pattern from New and
one pattern from Old. The function needs to be adapted
so that it can learn from alignments like the first two
shown in this section (above). With that adaptation,
the function will need only one parameter: sequence *al_constr.

[continued 2/10/00] If we are dealing with alignments at arbitrarily
many levels, a point to bear in mind is that a pattern can only
be used in a higher level if it has been 'completely' recognised
at a lower level. This means that we can avoid the complication
of partially matched patterns when we are learning from an alignment
containing multiple levels.

We could allow partly-recognised patterns to enter into higher
levels but this would mean applying the learning procedures at
all levels, not just the top level.

To avoid a mushrooming of alternative structures, learning should
be restricted to the best parsing of any pattern from New or,
possibly, the best two or three such parsings.

If we enforce the rule that parsings in multiple levels is only allowed if lower levels are 'completely' matched, this will ensure
that partially-matched patterns from Old are only recognised at the
lowest level. Since learning will occur in these cases, we have,
automatically, achieved the effect of applying learning at low
levels as well as high ones.

%56 3/10/00

MODIFICATIONS NEEDED TO learn_new_patterns()

At present, learn_new_patterns() assumes that each alignment is between one pattern in New and one pattern in Old. We need a new version that can accommodate alignments with two or more patterns in Old.

Here are what seem to be the main elements of the problem:

1 New is completely parsed by patterns in Old. In this case, no learning is required.

2 Part of New makes a 'complete' match with a pattern in Old. In this case, there is no need to create any new pattern from this part of New. All that is required is to create a slot in the abstract pattern corresponding to the recognised pattern in Old.

Question: If the pattern from Old has one or more 'discrimination' symbols, should these be included in the abstract pattern as well as the basic code symbols, or not? If not, we are, in effect, creating a generalisation by predicting that the other patterns from the same class could appear in the given slot. For the time being, we shall include all discrimination symbols and avoid all generalisations. The possible role of generalisations may be investigated later.

3 Part of New makes a 'complete' match with two or more patterns from Old, ***within a higher-level structure*** (eg a noun phrase). In this case, the non-generalisation solution seems to be to include the main code symbols for the structure and all internal discrimination symbols but omitting internal code symbols. In short, the abstract pattern should contain the code for the structure, as discussed in papers about NL processing.

4 Part of New makes an incomplete match with a pattern in Old. In this case new patterns (with codes) should be created from:

* One or more patterns from the unified parts of New and Old.

* One or more patterns from the unmatched part(s) of the pattern in Old.

5 One or more parts of New are not matched to anything. Each of these parts should be made into a new pattern with its own code. Any part that lies 'opposite' an unmatched part of a pattern in Old should be given the same basic code symbols and each of the distributional alternatives should be given distinctive discrimination symbols.

6 The abstract pattern should be a concatenation of some or all of:

* Pre-established code symbols for patterns or structures. Discrimination symbols are included at this stage to avoid generalisations (these will be tackled later).

* New code symbols for newly-created patterns from unmatched parts of New or Old.

* New code symbols for newly-created disjunctive classes comprising unmatched patterns in New and Old.

%57 4/10/00

FURTHER THOUGHTS ON THE COMBINING OF ALIGNMENTS

With a 'combination' alignment like this:

ALIGNMENT

ID11: NSC = 213.93, OSC = 19.43, CR = 0.09, CD = 194.50,
Absolute P = 1.41386521057e-006

0 %5 a b c x y z d e f #5 0
         | | |   | | |   
1 %4     c x y   | | | #4 1
                 | | |   
2 %3             d e f #3 2

There seem to be (at least) three ways in which it may be
'converted' to a coherent single alignment. It could
be converted into this:

0 %5 a b    c x y    z    d e f    #5 0
            | | |         | | |
1        %4 c x y #4      | | |       1
         |        |       | | |
2        |        |    %3 d e f #3    2
         |        |    |        |
3        |        |    |        |     3
         |        |    |        |
4        |        |    |        |     4
         |        |    |        |
5 %6     %4       #4   %3       #3 #6 5

or this:

0 %5 a b    c x y    z    d e f    #5 0
     | |    | | |    |    | | |
1    | | %4 c x y #4 |    | | |       1
     | | |        |  |    | | |
2    | | |        |  | %3 d e f #3    2
     | | |        |  | |        |
3    | | |        |  | |        |     3
     | | |        |  | |        |
4    | | |        |  | |        |     4
     | | |        |  | |        |
5 %6 a b %4       #4 z %3       #3 #6 5

or this:

0 %5    a b       c x y       z       d e f    #5 0
        | |       | | |       |       | | |
1       | |    %4 c x y #4    |       | | |       1
        | |    |        |     |       | | |
2       | |    |        |     |    %3 d e f #3    2
        | |    |        |     |    |        |
3    %7 a b #7 |        |     |    |        |     3
     |      |  |        |     |    |        |
4    |      |  |        |  %8 z #8 |        |     4
     |      |  |        |  |    |  |        |
5 %6 %7     #7 %4       #4 %8   #8 %3       #3 #6 5

The second two seem to be anomalous in the sense that they represent matches  of symbols against themselves: 'a b' in '%7 a b #7' are intended to be the same as 'a b' in '%5 ... #5', and likewise for the two appearances of 'z'.

Perhaps the 'correct' interpretation of patterns like '%6 a b %4 #4 z %3 #3 #6' and '%6 %7 #7 %4 #4 %8 #8 %3 #3 #6' is that they are copies of New with ***encodings of patterns recognised within New***. If there were alternatives for patterns like '%4 c x y #4' then the discrimination symbols would be included too, in accordance with what was said about avoiding generalisations at this stage in %55.

In short, the 'abstract pattern' in learn_new_patterns() may be seen to be the same as the encoding of New corresponding to a given alignment.

It is necessary to make copies of symbols in New to allow alternative encodings to be stored and to allow New to be stored in its raw form.

Of the three alignments shown above, the simplest realisation of the abstract pattern as an encoding of New appears to be the one in the middle alignment:

0 %5 a b    c x y    z    d e f    #5 0
     | |    | | |    |    | | |
1    | | %4 c x y #4 |    | | |       1
     | | |        |  |    | | |
2    | | |        |  | %3 d e f #3    2
     | | |        |  | |        |
3    | | |        |  | |        |     3
     | | |        |  | |        |
4    | | |        |  | |        |     4
     | | |        |  | |        |
5 %6 a b %4       #4 z %3       #3 #6 5

This does not abstract unmatched symbols like 'a b' and 'z' and make them into encoded patterns (as was provisionally decided earlier) but this does not seem to matter since, if 'a b' and 'z' turn out to be significant chunks, this should emerge from matchings and unifications arising from later patterns in New.

The upshot of this is that the construction of an abstract pattern seems to amount to the construction of an encoded form of New. The programming of the encoding process needs to be merged with the programming of learning.

%58 12/10/00

FURTHER THOUGHTS ON 'LEARNING AS ENCODING' (DISCUSSED IN %57, ABOVE)

The example in %58 of the putatively 'correct' encoding of an alignment, was for a case where parts of New were completely matched with pre-established patterns in Old.

What happens if parts of New are matched with parts of patterns in Old? Eg:

%1 a  b c d e     f g h #1
      | |         | | |
%4 x  b c y z p q f g h r s #4

In this case, the best encoding seems to be to pull out the aligned
sections, unify them and give them each their own codes. Then make
the relevant substitutions in a copy of New, leaving the unmatched symbols as they are.

The result in this case should be something like this:

%5 b c #5
%6 f g h #6
%7 a %5 #5 d e %6 #6 %7

No attempt is made to incorporate the original code of New ('%1 #1') in the encoded version of the pattern.

%59 12/10/00

INTERMEDIATE RESULTS FOR SP70, v 4.1

Preliminary results from this input:

[ 
	[(t h i s b o y l o v e s t h a t g i r l)]
	[
		(S NP #NP V #V NP #NP #S)*500
		(NP D #D N #N #NP)*1000
		(D 0 t h i s #D)*600
		(D 1 t h a t #D)*400
		(N 0 g i r l #N)*300
		(N 1 b o y #N)*700
		(V 0 l o v e s #V)*650
		(V 1 h a t e s #V)*350
	]
]

are:

ALIGNMENT

ID10 : ID1 : ID8 : #35 NSC = 244.19, OSC = 13.10, CR = 0.05, CD = 231.08,
Absolute P = 0.000113513876771

0 %1 t h i s b o y l o v e s t h a t g i r l #1 0
                   | | | | |                   
1 V 0              l o v e s #V                 1

The code derived from aligment ID10 is: (V 0 #V)

ALIGNMENT

ID11 : ID1 : ID6 : #77 NSC = 235.60, OSC = 12.27, CR = 0.05, CD = 223.33,
Absolute P = 0.000201802447592

0 %1 t h i s b o y l o v e s t h a t g i r l #1 0
                                     | | | |   
1 N 0                                g i r l #N 1

The code derived from aligment ID11 is: (N 0 #N)

ALIGNMENT

ID14 : ID1 : ID5 : #59 NSC = 182.34, OSC = 12.37, CR = 0.07, CD = 169.97,
Absolute P = 0.000188782934844

0 %1 t h i s b o y l o v e s t h a t g i r l #1 0
                             | | | |           
1 D 1                        t h a t #D         1

The code derived from aligment ID14 is: (D 1 #D)

ALIGNMENT

ID18 : ID1 : ID4 : #14 NSC = 181.00, OSC = 12.27, CR = 0.07, CD = 168.73,
Absolute P = 0.000201802447592

0 %1  t h i s b o y l o v e s t h a t g i r l #1 0
      | | | |                                   
1 D 0 t h i s #D                                 1

The code derived from aligment ID18 is: (D 0 #D)

ALIGNMENT

ID12 : ID1 : ID8 : #34 NSC = 170.77, OSC = 13.10, CR = 0.08, CD = 157.66,
Absolute P = 0.000113513876771

0 %1 t h i s b o y l o v e s t h a t g i r l #1 0
               |       | | |                   
1 V 0 l        o       v e s #V                 1

The code derived from aligment ID12 is: (V 0 #V)

ALIGNMENT

ID20 : ID1 : ID7 : #21 NSC = 154.97, OSC = 12.37, CR = 0.08, CD = 142.60,
Absolute P = 0.000188782934844

0 %1 t h i s b o y l o v e s t h a t g i r l #1 0
             | | |                             
1 N 1        b o y #N                           1

The code derived from aligment ID20 is: (N 1 #N)

ALIGNMENT

ID17 : ID1 : ID4 : #33 NSC = 153.82, OSC = 12.27, CR = 0.08, CD = 141.55,
Absolute P = 0.000201802447592

0 %1  t h i s b o y l o v e s t h a t g i r l #1 0
      | | |                 |                   
1 D 0 t h i                 s #D                 1

The code derived from aligment ID17 is: (D 0 #D)

ALIGNMENT

ID15 : ID1 : ID5 : #58 NSC = 149.50, OSC = 12.37, CR = 0.08, CD = 137.13,
Absolute P = 0.000188782934844

0 %1  t h i s b o y l o v e s t h a t g i r l #1 0
      |                         | | |           
1 D 1 t                         h a t #D         1

The code derived from aligment ID15 is: (D 1 #D)

and so on.

The problem here is that the function for deriving codes from
alignments does not take any account of whether the relevant
sequence of hits in New is coherent or not. A code like (D 1 #D)
is only valid if the alignment matches a coherent sequence of symbols
in New. As it is, more encoding is needed to record the discontinuity
in the hit sequence.

In a similar way, the code (V 0 #V) is not valid for the alignment:

ALIGNMENT

ID12 : ID1 : ID8 : #34 NSC = 170.77, OSC = 13.10, CR = 0.08, CD = 157.66,
Absolute P = 0.000113513876771

0 %1 t h i s b o y l o v e s t h a t g i r l #1 0
               |       | | |                   
1 V 0 l        o       v e s #V                 1

This is because, apart from the discontinuity in the hit symbols from New, not all the data symbols in Old have been matched. The code is
only valid if all the data symbols in the pattern from Old have been
matched.

%60 13/10/00

FURTHER DEVELOPMENT OF LEARNING/ENCODING

Tentatively, here is the overall form of learning/encoding in SP70, v 4.1, and here are the steps to follow in developing this aspect of the model:

1 The output of learning/encoding will be one or more sequences comprising:

* The new code itself for the whole of a given pattern in New.

* Any new pattern comprising data symbols copied from New together with code symbols for the pattern.

2 Rather than copy each New pattern into Old at the start of processing and give it code symbols immediately (as is done currently), each pattern from New may be moved or copied into Old as it is and given code symbols *only* if that is the result of learning/encoding. 

2.1 There are two ways in which a pattern from New may receive codes for the pattern as a whole:

* The pattern from New does not match anything in Old. In this case, the whole of that pattern from New becomes the new encoded version of New and it receives code symbols for that reason.

* A pattern from New completely matches an uncoded pattern in Old. In this case, the two patterns are unified and receive code symbols as a result of that unification.

2.2 What about matching a given pattern from New with itself? The best answer at present seems to be that each pattern from New is processed left-to-right, symbol-by-symbol and when each symbol has been matched against everything in Old, it is transfered to an initially empty pattern in Old which eventually receives all the symbols from the current pattern from New. This ensures that only 'legal' matches can be made between any one pattern and itself.

3 Processing:

* Traverse the alignment looking for recognised structures (where all 'data' symbols in any pattern are completely matched by symbols in New that form a coherent sequence within New). Replace these structures by the unmatched code symbols in those structures.

* Where a 'data' pattern in Old is incompletely matched or where the hit sequence for such a pattern is not coherent in New, take the following steps:

- Unmatched symbols in New are copied directly into the code pattern under construction.

- Coherent hit sequences in the Old pattern are converted into free-standing patterns with new codes.

- At some point, provision must be made for cases where two or more patterns have the same context and are therefore given the same 'class' code symbols. This will not be tackled yet.

%61 14/10/00

CONTINUATION OF DEVELOPMENT OF LEARNING/ENCODING

4 The same principles probably apply at levels above the basic 'data'
level: partial matching of CONTENTS symbols that are also CODE_SYMBOLs may be used to extract new patterns at levels above
the DATA_SYMBOL level. This may be tackled later - or now, see next.

An implication of the idea that learning can apply at all levels is
that it should possibly apply between a driving_pattern and a target_pattern on each cycle, rather than to a completed alignment. The trouble with this idea is that it is not possible to reserve learning to a stage when one or two completed alignments have emerged as the best. If learning is applied on each cycle, this will lead to a very large proliferation of 'potential' patterns, most of which will have to be weeded out later.

How can learning be applied to complete alignments and also to levels above the basic level? The key seems to be to focus on the CONTENTS symbols for any pattern: if they are completely matched then the given pattern is recognised, otherwise there is partial matching of the CONTENTS symbols and new patterns may be abstracted.

4.1 There is a difference between recognition of a structure in New and recognition of patterns above the basic level:

* A pattern in New should be recognised only if the relevant hit symbols in New form a coherent hit sequence (?)

* At other levels, this need not be the case. For example, in an alignment like this:

    j o h n      r u n s
    | | | |      | | | |
  N j o h n #N   | | | |
  |         |    | | | |
  |         |  V r u n s #V
  |         |  |         |
S N         #N V         #V #S

the noun phrase and the verb phrase are recognised in the 'S #S' pattern, even though the relevant symbols are not contiguous in 'N j o h n #N' and 'V r u n s #V'.

There seem to be two possible answers:

* Coherent sequences of hit symbols in the recognised pattern may be an inappropriate condition, eg when one recognises something behind a network of branches, wire netting etc. For lossless compression this seems to be wrong: one should, strictly speaking, encode the positions of the breaks in the pattern. For lossy compression, where one might not encode these breaks, then non-coherent sequences of hit symbols may be accepted. For the time being, for simplicity, we shall stick to lossless compression.

* The symbols that need to be form a coherent sequence to be recognised may be IDENTIFICATION symbols, not DATA_SYMBOLs. Since, provisionally, we have decided that the data symbols in New should be marked notionally as IDENTIFICATION symbols, this should work for New. It will also work in cases like the alignment above where the identification symbols ***in any one pattern*** are coherent. However, it would not work for an alignment like this:

      j o h n        r u n s
      | | | |        | | | |
  N 0 j o h n #N     | | | |
  |           |      | | | |
  |           |  V 1 r u n s #V
  |           |  |           |
S N           #N V           #V #S

Here '0' in the noun pattern and '1' in the verb pattern are IDENTIFICATION symbols that are not recognised. However, they are inserted into the final encoding ('S 0 1 #S') and are thus accommodated.

We seem to be converging on some fairly simple rules for forming an encoding from an alignment:

1 Insert any IDENTIFICATION symbol that is in a column by itself into the encoding.

2 Where there is partial matching of the CONTENTS symbols of any pattern (at any level), extract coherent sequences of CONTENTS symbols that are also hit symbols from the given pattern, copy them into a new pattern, add code symbols to the new pattern and add the pattern to Old. Put copies of these code symbols in the code sequence being built up. It is not clear at present how this will work for patterns above the basic level. This should become clearer if the proposal is tried.

When a new pattern is formed in this way, there may be a case for scanning the patterns in Old for instances of that pattern and replacing each instance with the code symbols. Or it is possible that this effect will 'come out in the wash' from further recognition, learning and encoding.

Given an alignment like this:

   a b c d e f g h
   | |         | |
%1 a b         g h #1

the above proposals should give a code like this:

%1 c d e f #1

This is clearly unsatisfactory because it does not define the relative positions of 'a b', 'c d e f' and 'g h'.

A better result might be something like this:

%2 %3 #3 c d e f %4 #4 #2
%3 a b #3
%4 g h #4

%62 15/10/00

FURTHER THOUGHTS ABOUT CODING AND LEARNING

There seem to be snags and inconsistencies in the ideas presented in %61 and %62. The idea that unmatched symbols in New go directly into the code/abstract pattern is OK for some examples like this:

0 %5 a b    c x y    z    d e f    #5 0
     | |    | | |    |    | | |
1    | | %4 c x y #4 |    | | |       1
     | | |        |  |    | | |
2    | | |        |  | %3 d e f #3    2
     | | |        |  | |        |
3 %6 a b %4       #4 z %3       #3 #6 3

but does not work for an example like this:

   a b c d e f g h
   | |         | |
%1 a b         g h #1

giving a 'code' like this:

%1 c d e f #1

Also, it does nothing to 'explain' why unmatched identification symbols should be put in the code.

Again, it leads to inconsistencies between examples where unmatched symbols in New do not lie opposite any symbols in Old, compared with examples where unmatched symbols in New do lie opposite unmatched symbols in Old. In the first case, the current proposal is to insert the unmatched symbols from New directly in the code/abstract pattern, while in the second case the intention is that a new class should be created with the two unmatched sequences being members of the class.

On balance, it looks as if we should go back to the previous idea that ***every*** coherent sequence of symbols in New or Old should receive code symbols, regardless of whether a given sequence has a frequency of 1 or a frequency of 2 or more (by unification). In the long run, sequences with a frequency of 1 can be merged with the context in which it occurs (provided there are no alternatives in the given context), or the pattern can be purged from the knowledge base. But it is also possible that a pattern created initially with a frequency of 1 will be unified with later patterns from New and thus acquire a 'legitimate' status.

This policy seems simpler to manage: make every sequence into a coded sequence and make adjustments to patterns and codes later in the light of fuller information. "Adjustment to codes" includes complete reasignment of codes in accordance with Huffman or some similar principle. With this policy, there is consistency between the cases where unmatched symbols in New (or any driving pattern) lie opposite no unmatched symbols in Old and the cases where they do: in both cases, coded patterns are created. The first case is simply a case where the resulting class has only one member.

NOTES ON PARTIAL MATCHING ABOVE THE BASIC LEVEL

The idea in %61 that learning may be possible from partial matching amongst patterns above the lowest level is inconsistent with the current idea that any such alignment is rejected (only *full* matches are accepted above the lowest level). Introducing learning from partial matching above the lowest level would mean introducing learning at stages before the best one or two alignments (for a given pattern in New) have been found. As noted in %61, this would be very cumbersome to manage because of the very large number of potential learned patterns that would be generated. It seems best to reserve learning (and generation of final codes for New) for the stage when the best one or two alignments (for a given pattern in New) have been found.

In short, it seems that learning above the lowest level should be achieved in some other way. At present, the most likely candidate seems to be the contatenation of recognised sections of New to form larger structures. Whether or not this is sufficient should become clear from experimentation.

CODING AND LEARNING

Is the encoding of New the same as learning new patterns, as suggested in earlier sections? At present, this is not entirely clear and will be left as an open question.

Let's try defining the 'learning' procedure again:

1 Traverse the alignment, left-to-right.

2 Create an empty absract pattern.

3 Where a coherent section of the given pattern from New has been recognised, substitute (in the abstract pattern) the code symbols for that part of the aligment (using the current method for deriving a code from a 'recognition' alignment, with checks to ensure that the relevant section of New consists of a coherent sequence of hit symbols and that there is no partial matching of the CONTENTS symbols in Old).

4 For the remaining sections of New:

* Make new patterns from each coherent hit sequence between Old and New and each coherent non-hit sequence in Old and New.

* Substitute code symbols in the abstract pattern for each coherent hit sequence and each coherent non-hit sequence in New and Old. In the case of sequences that lie opposite each other, use class symbols for the pair. Do not modify the original patterns in Old.

%63 18/10/00

DEVELOPMENT OF combine_basic_alignments()

At present (SP70, v 4.1), alignments are combined without creating an abstract pattern or attaching the combined alignments to the pattern.

For example, an alignment that is, at present, formed like this:

0 %5 a b c x y z d e f #5 0
         | | |   | | |   
1 %4     c x y   | | | #4 1
                 | | |   
2 %3             d e f #3 2

should be something like this (see %57)

0 %5    a b       c x y       z       d e f    #5 0
        | |       | | |       |       | | |
1       | |    %4 c x y #4    |       | | |       1
        | |    |        |     |       | | |
2       | |    |        |     |    %3 d e f #3    2
        | |    |        |     |    |        |
3    %7 a b #7 |        |     |    |        |     3
     |      |  |        |     |    |        |
4    |      |  |        |  %8 z #8 |        |     4
     |      |  |        |  |    |  |        |
5 %6 %7     #7 %4       #4 %8   #8 %3       #3 #6 5

Although this is, apparently, the most cumbersome of the options described in %57, it has two main advantages over the other options:

* All coherent patterns, whether matched or unmatched, are converted into encoded patterns. This is a relatively simply uniform policy compared with the other options (see %62). It is assumed that patterns that are not 'significant' will be weeded out in periodic review and reassignment of codes to the knowledge base.

* It creates a uniform treatment for cases where unmatched symbols in New do not lie opposite any unmatched symbols in Old (as above) and cases where unmatched symbols in New lie opposite unmatched symbols in Old - which should lead to the formation of a disjuntive class of patterns. In point of fact, this should not happen with combine_basic_alignments() because alignments are only recognised if matching of contents symbols within them is complete. Nevertheless, there is still merit in adopting a uniform policy for the treatment of unmatched symbols, to facilitate the formation of disjunctive groups in other contexts.

The above enhancement of combine_basic_alignments() will be attempted in SP70, v 4.2.

%64 19/10/00

QUESTION: If combine_basic_alignments() creates new abstract patterns, where should these be stored?

If they are stored in Old, there will be a proliferation of patterns, many of which may not be very good. 

We cannot wait to create such patterns until we know which alignments are the best because such patterns, being parts of the alignments we are to evaluate, need to be created *before* the alignments are evaluated.

If new abstract patterns are to be stored alongside the alignments of which they are a part, this suggests there is a need for some new way of storing alignments and the new patterns created as elements of those alignments.

The tentative answer that will be adopted for the time being is that new abstract patterns will be stored in a list of their own.

%65 23/10/00

INTERMEDIATE RESULTS FROM SP70, V 4.2

With this input:

[ 
      [
            (a b c x y z d e f)
      ]
      [
            (%1 a b c #1)
            (%2 x y z #2)
            (%3 d e f #3)
            (%4 c x y #4)
      ]
]

the program is producing composite alignments like this:

ALIGNMENT

ID14: NSC = 219.87, OSC = 9.72, CR = 0.04, CD = 210.16,
Absolute P = 0.00118906064209

0    %1 a b c x y z d e f #1    0
     |  | | |             |    
1    %1 a b c             #1    1
     |                    |    
2 %2 %1                   #1 #2 2

ALIGNMENT

ID16: NSC = 219.78, OSC = 19.43, CR = 0.09, CD = 200.35,
Absolute P = 1.41386521057e-006

0 %1 a b c x y z d e f #1       0
           | | | | | |         
1 %2       x y z | | | #2       1
                 | | |         
2 %3             d e f #3       2
                               
3 %3 %2 #2             %3 #3 #3 3

ALIGNMENT

ID18: NSC = 213.93, OSC = 19.43, CR = 0.09, CD = 194.50,
Absolute P = 1.41386521057e-006

0 %1 a b c x y z d e f #1          0
         | | |   | | |            
1 %4     c x y   | | | #4          1
                 | | |            
2 %3             d e f #3          2
                                  
3 %4 %4                #4 %3 #3 #4 3

As previously noted, the 'correct' result for the last one should probably be something like this:

0 %5    a b       c x y       z       d e f    #5 0
        | |       | | |       |       | | |
1       | |    %4 c x y #4    |       | | |       1
        | |    |        |     |       | | |
2       | |    |        |     |    %3 d e f #3    2
        | |    |        |     |    |        |
3    %7 a b #7 |        |     |    |        |     3
     |      |  |        |     |    |        |
4    |      |  |        |  %8 z #8 |        |     4
     |      |  |        |  |    |  |        |
5 %6 %7     #7 %4       #4 %8   #8 %3       #3 #6 5

In general, it seems that the abstract pattern (at the bottom of the alignment) *should be* equivalent to an encoded version of New. In cases where basic alignments contain unmatched discrimination symbols, these should be included in the encodings corresponding to the basic alignments.

%66 25/10/00

INTERMEDIATE RESULTF FROM SP70, V 4.2

With this input:

[ 
      [
             (a b c x y z d e f)
      ]
      [
            (%1 a b c #1)
            (%2 x y z #2)
            (%3 d e f #3)
            (%4 c x y #4)
      ]
]

the following composite alignments have been formed:

ALIGNMENT

ID14: NSC = 329.67, OSC = 29.15, CR = 0.09, CD = 300.52,
Absolute P = 1.68117147512e-009

0 %5    a b c       x y z       d e f    #5 0
        | | |       | | |       | | |      
1    %1 a b c #1    | | |       | | |       1
     |        |     | | |       | | |      
2    |        |  %2 x y z #2    | | |       2
     |        |  |        |     | | |      
3    |        |  |        |  %3 d e f #3    3
     |        |  |        |  |        |    
4 %6 %1       #1 %2       #2 %3       #3 #6 4

ALIGNMENT

ID16: NSC = 213.93, OSC = 19.43, CR = 0.09, CD = 194.50,
Absolute P = 1.41386521057e-006

0 %5    a b c x y       z d e f    #5 0
            | | |         | | |      
1    %4     c x y #4      | | |       1
     |            |       | | |      
2    |            |  %3   d e f #3    2
     |            |  |          |    
3 %7 %4           #4 %3         #3 #7 3

The first one is OK but the second one should probably be as shown above.

Before ID16 is formed, there should be a scan to establish the parts of New that are not matched to anything. These parts should be made into discrete patterns with their own code numbers and those patterns, together with the matching parts of New, should be made into basic alignments. These newly-created basic alignments should be processed alongside the ones formed before.

%67 27/10/00

DISCUSSION OF TYPE AND STATUS OF SYMBOLS IN NEW

To avoid anomalies, it seems that the type and status of each symbol from current_new_pattern should be:

				TYPE			STATUS

Before matching		DATA_SYMBOL		IDENTIFICATION

After matching		DATA_SYMBOL		CONTENTS

Added code symbol		CODE_SYMBOL		IDENTIFICATION

The best way to proceed seems to be to take each symbol, one at a time, from current_new_pattern and match it against all the symbols in Old. When this and associated operations have been completed, the symbol is transfered to a ***different*** pattern set up in Old, already marked with initial and terminal code symbols. As the transer is made, the symbol changes its status from IDENTIFICATION to CONTENTS.

In order to avoid truncated versions of current_new_pattern in
displayed versions of alignments, symbols from current_new_pattern
will not be transferred to a pattern in old, a copy of each one will
be made and the copy will be inserted into the 'receptacle' pattern
in Old. Each copied symbol will have the status CONTENTS instead
of IDENTIFICATION.

This procedure should make it possible for current_new_pattern to be matched against itself in a disciplined way that does not lead to anomalies.

This procedure will be implemented in SP70, v 4.2.
 
%68 28/10/00

RESULTS FROM SP70, V 4.2

With this input:

[ 
       [
             (a b c x y z d e f)
       ]
       [
             (%1 a b c #1)
             (%2 x y z #2)
             (%3 d e f #3)
             (%4 c x y #4)
       ]
]


the program now gives results like this:

Reduced list of combinations:

COMB_ID	SCORE		BASIC ALIGNMENTS (ID)

C_ID4    	300.52    	ID8, ID9, ID7
C_ID6    	194.50    	ID10, ID7

Start of augment_combinations()

Processing C_ID4

Processing C_ID6

NEW BASIC PATTERN (ID15):

(%6 a*2 b*2 #6)

NEW BASIC ALIGNMENT (ID16):

0    a b c x y z d e f 0
     | |              
1 %6 a b #6            1

NEW BASIC PATTERN (ID17):

(%7 z*2 #7)

NEW BASIC ALIGNMENT (ID18):

0 a b c x y z d e f 0
            |      
1 %7        z #7    1

Augmented combinations

COMB_ID	SCORE		BASIC ALIGNMENTS (ID)

C_ID4    	300.52    	ID8, ID9, ID7
C_ID6    	192.50    	ID16, ID10, ID18, ID7

ALIGNMENT

ID19: NSC = 329.67, OSC = 29.15, CR = 0.09, CD = 300.52,
Absolute P = 1.68117147512e-009

0       a b c       x y z       d e f       0
        | | |       | | |       | | |      
1    %1 a b c #1    | | |       | | |       1
     |        |     | | |       | | |      
2    |        |  %2 x y z #2    | | |       2
     |        |  |        |     | | |      
3    |        |  |        |  %3 d e f #3    3
     |        |  |        |  |        |    
4 %8 %1       #1 %2       #2 %3       #3 #8 4

ALIGNMENT

ID21: NSC = 211.93, OSC = 17.43, CR = 0.08, CD = 194.50,
Absolute P = 5.6554608423e-006

0       a b       c x y       z       d e f       0
        | |       | | |       |       | | |      
1    %6 a b #6    | | |       |       | | |       1
     |      |     | | |       |       | | |      
2    |      |  %4 c x y #4    |       | | |       2
     |      |  |        |     |       | | |      
3    |      |  |        |  %7 z #7    | | |       3
     |      |  |        |  |    |     | | |      
4    |      |  |        |  |    |  %3 d e f #3    4
     |      |  |        |  |    |  |        |    
5 %9 %6     #6 %4       #4 %7   #7 %3       #3 #9 5

%69 29/10/00

NOTES ON THE DEVELOPMENT OF SP70, V 4.3

Version 4.2 can achieve 'learning' by creating new basic alignments from unmatched portions of current_new_pattern and by concatenating basic alignments (as shown in %68).

At present, the procedure for forming new basic alignments from unmatched portions of current_new_pattern is designed to work on combinations of basic alignments where there may be gaps between one basic alignment and another. We need to integrate this with the procedure, developed in learn_new_patterns(), for forming new basic alignments from partial matches between current_new_pattern and patterns in Old.

The answer may simply be to perform combination::make_composite_alignment() and learn_new_patterns() more or less independently. There does not seem to be any particular need to integrate them. There may be a case for renaming learn_new_patterns() as something like process_partially_matched_patterns().

At the start of process_partially_matched_patterns(), a new check is added to establihs that al_constr is not NIL and that it contains a match between part of current_new_pattern and part of one pattern from Old. If the alignment is a match between all of current_new_pattern and part of a pattern in Old, there is no need for the creation of new patterns and alignments because current_new_pattern will, in any case, be added to Old with new code numbers. If the alignment is a match between part of current_new_pattern and the whole of (the CONTENTS symbols in) a pattern from Old, then again, there is no need for new patterns and alignments because the given pattern from Old has been recognised and its existing code symbols will do.

%70 30/10/00

NOTES ON SP70, V 4.3 (AND PROPOSALS FOR V 4.4)

This version started off with the intention of integrating combination::make_composite_alignment() and process_partly_matched_patterns() (formerly learn_new_patterns()) but ended up merely running them in succession. In addition, the second function now contains a test to ensure that the alignment that is processed is valid for the function (matching current_new_pattern with one pattern from Old, partial matching of current_new_pattern *and* the CONTENTS symbols in the pattern from Old).

This version works with simple examples. Its main deficiency is that process_partly_matched_patterns() does not create and display an alignment corresponding to the new patterns that it creates, it merely creates new basic patterns and a new abstract pattern.

On refection, there is so much in common between combination::make_composite_alignment() and process_partly_matched_patterns() that they really should be integrated. Doing this would mean that alignments would be created and displayed in all cases, not merely the cases processed by the first function.

%71 31/10/00

FURTHER NOTES ON INTEGRATION OF combination::make_composite_alignment() AND process_partly_matched_patterns() (SP70, V 4.3)

In broad terms there seems to be (at least) two ways to integrate these two functions:

* For both the formation of combinations and the partial matching of New and Old, create an alignment comprising a sequence of matched parts of New but without alignment corresponding to the unmatched parts of New and without an abstract pattern. Then, process this alignment to fill in basic alignments for the unmatched parts of New and create an abstract pattern to tie them together.

* For both the formation of combinations and the partial matching of New and Old, create a set of combinations of basic alignments with New. In the case of partial matching of New and Old, these basic alignments would be newly-created basic alignments derived from the parts of New and Old that match each other. Given a set of basic alignments like this (any of which may contain just a single basic alignment), one should be able to create new basic alignments from the unmatched portions of New and the absract patterns to tie all the basic alignments together.

Of these two schemes, the second seems simplest to implement.

What is missing in either of these schemes is the ability to form a disjunctive class of patterns from unmatched parts of New, together with unmatched parts of Old. This is currently implemented in process_partially_matched_patterns() and would be lost in either of the above two schemes.

Ultimately, we are looking for a framework that is capable of forming disjunctive patterns not merely from the partial matching of New with a basic pattern in Old but also from the partial matching of New with an abstract pattern in Old. For example, it should be possible to process an alignment like this:

    t h e b i g     b o y
    | | |           | | |
    | | |         N b o y #N
    | | |         |       |
  D t h e #D      |       |
  |       |       |       |
S D       #D A #A N       #N #S

to yield a new basic pattern like this: 'A 10 b i g #A' and an augmented alignment like this:

    t h e         b i g      b o y
    | | |         | | |      | | |
    | | |    A 10 b i g #A   | | |
    | | |    |          |    | | |
    | | |    |          |  N b o y #N
    | | |    |          |  |       |
  D t h e #D |          |  |       |
  |       |  |          |  |       |
S D       #D A          #A N       #N #S

At present, this kind of thing cannot happen because no pattern is 'recognised' unless all its CONTENTS symbols have been matched. The system needs to be adapted to allow partial matching of abstract patterns (like 'S D #D A #A N #N #S') as well as partial matching of basic patterns.

There is no need to modify combination::make_composite_alignment() because combinations of aligments leave unmatched portions of New that are never opposed to unmatchd portions of basic or abstract patterns in Old.

In short, we seem to be back to our original position (%69): perform combination::make_composite_alignment() and process_partially_matched_patterns() independently of each other. The scope for integration is less than was thought because the latter function must be able to form disjunctive classes and, with the kind of enhancement sketched above, it should also be able to deal with partial matches, not only between New and basic patterns in Old but also between New and abstract patterns in Old. To achieve the latter kind of processing, the program needs to be modified to allow partial recognition of patterns in Old as well as 'full' recognition of such patterns.

With this last adaptation, we need some disciplined way to avoid an explosion of poor parses containing partial matches. This seems to amount to the development of a scoring system that can yield an appropriate estimated score in the case of partial matches as well as full matches.

Ultimately, the score of an alignment is the size of the code derived from the alignment. But until partial matches have been processed to yield complete alignments, it is not possible to derive proper codes. Thus any scoring system operating on parses containing partial matches must be estimates rather than proper scores derived from codes.

[continued, 1/11/00]

Suggested procedure:

1 Leave combination::make_composite_alignment() as it is.

2 Enhance process_partly_matched_patterns() as follows:

2.1 Add procedures for forming new basic patterns from unmatched portions of current_new_pattern, for forming new basic alignments and connecting everything into a complete alignment using the abstract pattern. If possible, abstract elements of combination::make_composite_alignment() so that the same procedure is use in both cases.

2.2 Adapt the model so that it can form parsings where there is partial matching of abstract patterns.

2.3 Extend the learning procedure so that it can learn from partial matching of abstract patterns as well as from partial matching of basic patterns.

Probably, 2.1 should be done in v 4.4, while 2.2 and 2.3 may be reserved for v 4.5.

Further investigation suggests that 2.1 can be achieved by adapting process_partly_matched_patterns() so that it creates a combination from the basic alignments which are to be assembled into a composite alignment. Then combination::make_composite_alignment() can be applied directly. This achieves total integration in the sense that there is no redundant code between the two procedures.

%72 8/11/00

PRELIMINARY RESULTS FROM SP70, v 4.4.

With this input file:

[ 
       [
             (a b c x y z d e f)
       ]
       [
             (%1 p q r x y z s t u #1)
       ]
]

the program now produces results like this:

FROM ALIGNMENT ID4

0 a b c    x y z d e f    0
           | | |         
1 %1 p q r x y z s t u #1 1

IS FORMED THESE CODED AND UNIFIED PATTERNS:

New encoded pattern: ID7: (%3 0 a b c #3)

%3 (0, 80.00, 8.00, CODE, ID), 0 (1, -1.00, -1.00, CODE, ID), 
a (2, 43.22, 4.32, DATA, CNT), b (3, 43.22, 4.32, DATA, CNT), 
c (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

NEW BASIC ALIGNMENT (ID8):

0      a b c x y z d e f 0
       | | |            
1 %3 0 a b c #3          1

New encoded pattern: ID9: (%3 1 p q r #3)

%3 (0, 80.00, 8.00, CODE, ID), 1 (1, -1.00, -1.00, CODE, ID), 
p (2, 43.22, 4.32, DATA, CNT), q (3, 43.22, 4.32, DATA, CNT), 
r (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

Unified pattern, ID10: (%4 x y z #4)

NEW BASIC ALIGNMENT (ID11):

0 a b c x y z d e f 0
        | | |      
1 %4    x y z #4    1

New encoded pattern: ID12: (%5 0 d e f #5)

%5 (0, 80.00, 8.00, CODE, ID), 0 (1, -1.00, -1.00, CODE, ID), 
d (2, 43.22, 4.32, DATA, CNT), e (3, 43.22, 4.32, DATA, CNT), 
f (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

NEW BASIC ALIGNMENT (ID13):

0 a b c x y z d e f    0
              | | |   
1 %5 0        d e f #5 1

New encoded pattern: ID14: (%5 1 s t u #5)

%5 (0, 80.00, 8.00, CODE, ID), 1 (1, -1.00, -1.00, CODE, ID), 
s (2, 43.22, 4.32, DATA, CNT), t (3, 43.22, 4.32, DATA, CNT), 
u (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

ALIGNMENT

ID15: NSC = -3.00, OSC = -3.00, CR = 1.00, CD = 0.00,
Absolute P = 8

0         a b c       x y z         d e f       0
          | | |       | | |         | | |      
1    %3 0 a b c #3    | | |         | | |       1
     |          |     | | |         | | |      
2    |          |  %4 x y z #4      | | |       2
     |          |  |        |       | | |      
3    |          |  |        |  %5 0 d e f #5    3
     |          |  |        |  |          |    
4 %6 %3         #3 %4       #4 %5         #5 #6 4

Things to do:

* Scoring of alignments like the one shown here.

* Storage and print out of new basic patterns, new basic alignments and new composite alignment.

* Eliminate test for the application of process_partly_matched_patterns()?

* Decide where to store created patterns and how to apply matching in successive cycles. The simplest answer may simply to put everything into Old and, at some later stage, develop a system for purging Old of patterns that are not proving 'useful'. Provisionally, we want initially to aim for lossless compression (as a convenient reference point) even if lossy compression is introduced later. One possible snag with putting everything in Old is that we are likely to end up with (unwanted) redundancy in Old. We need some disciplined system that allows purging but also ensures lossless compression without unwanted redundancy.

%73 10/11/00

RESULTS FROM SP70, V 4.4

The first two of the "things to do" from %72 have been done and we now get results like this:

FROM ALIGNMENT ID4

0 a b c    x y z d e f    0
           | | |         
1 %1 p q r x y z s t u #1 1

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

New encoded pattern: ID7: (%3 0 a b c #3)

%3 (0, 80.00, 8.00, CODE, ID), 0 (1, 80.00, 8.00, CODE, ID), 
a (2, 43.22, 4.32, DATA, CNT), b (3, 43.22, 4.32, DATA, CNT), 
c (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

NEW BASIC ALIGNMENT (ID8):

0      a b c x y z d e f 0
       | | |            
1 %3 0 a b c #3          1

New encoded pattern: ID9: (%3 1 p q r #3)

%3 (0, 80.00, 8.00, CODE, ID), 1 (1, 80.00, 8.00, CODE, ID), 
p (2, 43.22, 4.32, DATA, CNT), q (3, 43.22, 4.32, DATA, CNT), 
r (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

Unified pattern, ID10: (%4 x y z #4)

NEW BASIC ALIGNMENT (ID11):

0 a b c x y z d e f 0
        | | |      
1 %4    x y z #4    1

New encoded pattern: ID12: (%5 0 d e f #5)

%5 (0, 80.00, 8.00, CODE, ID), 0 (1, 80.00, 8.00, CODE, ID), 
d (2, 43.22, 4.32, DATA, CNT), e (3, 43.22, 4.32, DATA, CNT), 
f (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

NEW BASIC ALIGNMENT (ID13):

0 a b c x y z d e f    0
              | | |   
1 %5 0        d e f #5 1

New encoded pattern: ID14: (%5 1 s t u #5)

%5 (0, 80.00, 8.00, CODE, ID), 1 (1, 80.00, 8.00, CODE, ID), 
s (2, 43.22, 4.32, DATA, CNT), t (3, 43.22, 4.32, DATA, CNT), 
u (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

New abstract pattern: ID16: (%6 %3 #3 %4 #4 %5 #5 #6)

%6 (0, 80.00, 8.00, CODE, ID), %3 (1, -1.00, -1.00, CODE, ID), 
#3 (2, -1.00, -1.00, CODE, ID), %4 (3, -1.00, -1.00, CODE, ID), 
#4 (4, -1.00, -1.00, CODE, ID), %5 (5, -1.00, -1.00, CODE, ID), 
#5 (6, -1.00, -1.00, CODE, ID), #6 (7, 80.00, 8.00, CODE, ID).

COMPOSITE ALIGNMENT

ID15: NSC = 358.97, OSC = 8.00, CR = 44.87, CD = 350.97,
Absolute P = 0.00390625

0         a b c       x y z         d e f       0
          | | |       | | |         | | |      
1    %3 0 a b c #3    | | |         | | |       1
     |          |     | | |         | | |      
2    |          |  %4 x y z #4      | | |       2
     |          |  |        |       | | |      
3    |          |  |        |  %5 0 d e f #5    3
     |          |  |        |  |          |    
4 %6 %3         #3 %4       #4 %5         #5 #6 4

The code derived from aligment ID15 is: (%6 0 0 #6)

*** AND A SUMMARY AT THE END LIKE THIS:

PATTERNS IN OLD:

ID2: (%1 p q r x y z s t u #1)

ID3: (%2 a b c x y z d e f #2)

ID7: (%3 0 a b c #3)

ID9: (%3 1 p q r #3)

ID10: (%4 x y z #4)

ID12: (%5 0 d e f #5)

ID14: (%5 1 s t u #5)

CREATED PATTERNS:

Created basic patterns:

ID7: (%3 0 a b c #3)

ID9: (%3 1 p q r #3)

ID12: (%5 0 d e f #5)

ID14: (%5 1 s t u #5)

Created basic alignments:

ID8: (%3 0 a b c #3)

ID11: (%4 x y z #4)

ID13: (%5 0 d e f #5)

Created abstract patterns:

ID16: (%6 %3 #3 %4 #4 %5 #5 #6)

Created composite alignments:

ID15: (%6 %3 0 a b c #3 %4 x y z #4 %5 0 d e f #5 #6)


AFTER VARIOUS ADJUSTMENTS (COMPUTING MISSING VALUES AND PRINTING OUT EXTRA INFORMATION), WE GET RESULTS LIKE THIS:

FROM ALIGNMENT ID4

0 a b c    x y z d e f    0
           | | |         
1 %1 p q r x y z s t u #1 1

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

NEW ENCODED PATTERN: ID7: (%3 0 a b c #3)

%3 (0, 80.00, 8.00, CODE, ID), 0 (1, 80.00, 8.00, CODE, ID), 
a (2, 43.22, 4.32, DATA, CNT), b (3, 43.22, 4.32, DATA, CNT), 
c (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

NEW BASIC ALIGNMENT

ID8: NSC = 129.66, OSC = 8.00, CR = 16.21, CD = 121.66,
Absolute P = 0.00390625

0      a b c x y z d e f 0
       | | |            
1 %3 0 a b c #3          1

Alignment as flat pattern (ID8):

(%3 0 a b c #3)

%3 (0, 80.00, 8.00, CODE, ID), 0 (1, 80.00, 8.00, CODE, ID), 
a (2, 43.22, 4.32, DATA, CNT), b (3, 43.22, 4.32, DATA, CNT), 
c (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

NEW ENCODED PATTERN: ID9: (%3 1 p q r #3)

%3 (0, 80.00, 8.00, CODE, ID), 1 (1, 80.00, 8.00, CODE, ID), 
p (2, 43.22, 4.32, DATA, CNT), q (3, 43.22, 4.32, DATA, CNT), 
r (4, 43.22, 4.32, DATA, CNT), #3 (5, 80.00, 8.00, CODE, ID).

Unified pattern, ID10: (%4 x y z #4)

NEW BASIC ALIGNMENT

ID11: NSC = 99.66, OSC = 8.00, CR = 12.46, CD = 91.66,
Absolute P = 0.00390625

0 a b c x y z d e f 0
        | | |      
1 %4    x y z #4    1

Alignment as flat pattern (ID11):

(%4 x y z #4)

%4 (0, 80.00, 8.00, CODE, ID), x (1, 33.22, 3.32, DATA, CNT), 
y (2, 33.22, 3.32, DATA, CNT), z (3, 33.22, 3.32, DATA, CNT), 
#4 (4, 80.00, 8.00, CODE, ID).

NEW ENCODED PATTERN: ID12: (%5 0 d e f #5)

%5 (0, 80.00, 8.00, CODE, ID), 0 (1, 80.00, 8.00, CODE, ID), 
d (2, 43.22, 4.32, DATA, CNT), e (3, 43.22, 4.32, DATA, CNT), 
f (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

NEW BASIC ALIGNMENT

ID13: NSC = 129.66, OSC = 8.00, CR = 16.21, CD = 121.66,
Absolute P = 0.00390625

0 a b c x y z d e f    0
              | | |   
1 %5 0        d e f #5 1

Alignment as flat pattern (ID13):

(%5 0 d e f #5)

%5 (0, 80.00, 8.00, CODE, ID), 0 (1, 80.00, 8.00, CODE, ID), 
d (2, 43.22, 4.32, DATA, CNT), e (3, 43.22, 4.32, DATA, CNT), 
f (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

NEW ENCODED PATTERN: ID14: (%5 1 s t u #5)

%5 (0, 80.00, 8.00, CODE, ID), 1 (1, 80.00, 8.00, CODE, ID), 
s (2, 43.22, 4.32, DATA, CNT), t (3, 43.22, 4.32, DATA, CNT), 
u (4, 43.22, 4.32, DATA, CNT), #5 (5, 80.00, 8.00, CODE, ID).

NEW ABSTRACT PATTERN: ID16: (%6 %3 #3 %4 #4 %5 #5 #6)

%6 (0, 80.00, 8.00, CODE, ID), %3 (1, 80.00, 8.00, CODE, CNT), 
#3 (2, 80.00, 8.00, CODE, CNT), %4 (3, 80.00, 8.00, CODE, CNT), 
#4 (4, 80.00, 8.00, CODE, CNT), %5 (5, 80.00, 8.00, CODE, CNT), 
#5 (6, 80.00, 8.00, CODE, CNT), #6 (7, 80.00, 8.00, CODE, ID).

COMPOSITE ALIGNMENT

ID15: NSC = 358.97, OSC = 8.00, CR = 44.87, CD = 350.97,
Absolute P = 0.00390625

0         a b c       x y z         d e f       0
          | | |       | | |         | | |      
1    %3 0 a b c #3    | | |         | | |       1
     |          |     | | |         | | |      
2    |          |  %4 x y z #4      | | |       2
     |          |  |        |       | | |      
3    |          |  |        |  %5 0 d e f #5    3
     |          |  |        |  |          |    
4 %6 %3         #3 %4       #4 %5         #5 #6 4

Alignment as flat pattern (ID15):

(%6 %3 0 a b c #3 %4 x y z #4 %5 0 d e f #5 #6)

%6 (0, 80.00, 8.00, CODE, ID), %3 (1, 80.00, 8.00, CODE, CNT), 
0 (2, 80.00, 8.00, CODE, CNT), a (3, 43.22, 4.32, DATA, CNT), 
b (4, 43.22, 4.32, DATA, CNT), c (5, 43.22, 4.32, DATA, CNT), 
#3 (6, 80.00, 8.00, CODE, CNT), %4 (7, 80.00, 8.00, CODE, CNT), 
x (8, 33.22, 3.32, DATA, CNT), y (9, 33.22, 3.32, DATA, CNT), 
z (10, 33.22, 3.32, DATA, CNT), #4 (11, 80.00, 8.00, CODE, CNT), 
%5 (12, 80.00, 8.00, CODE, CNT), 0 (13, 80.00, 8.00, CODE, CNT), 
d (14, 43.22, 4.32, DATA, CNT), e (15, 43.22, 4.32, DATA, CNT), 
f (16, 43.22, 4.32, DATA, CNT), #5 (17, 80.00, 8.00, CODE, CNT), 
#6 (18, 80.00, 8.00, CODE, ID).

The code derived from aligment ID15 is: (%6 0 0 #6)

%74 13/11/00

NOTES ON THE DEVELOPMENT OF SP70, V 4.5

SP70, v 4.4, can process a partial match between New and a pattern in Old. The aims now are:

1 Generalise the model so that it will allow partial parses of New at two *or more* levels.

2 Adapt the principles operating in v 4.4 so that the system can learn from partial parses as well as from partial matches between New and a single pattern in Old.

The first step has been done. With this input file:

[ 
       [
             (a b c x y z d e f)
       ]
       [
             (%1 a b c #1)
             (%2 d e f #2)
             (%3 %1 #1 %2 #2 #3)
       ]
]

the program now gives alignments like this:

ALIGNMENT

ID14 : ID10 : ID6 : #30 NSC = 189.92, OSC = 12.75, CR = 0.07, CD = 177.17,
Absolute P = 0.000145377640733

0       a b c       x y z d e f       0
        | | |             | | |      
1    %1 a b c #1          | | |       1
     |        |           | | |      
2 %3 %1       #1 %2       | | | #2 #3 2
                 |        | | | |    
3                %2       d e f #2    3

The code derived from aligment ID14 is: ()

ALIGNMENT

ID16 : ID10 : ID3 : #25 NSC = 109.32, OSC = 12.75, CR = 0.12, CD = 96.57,
Absolute P = 0.000145377640733

0       a b c       x y z    d e f 0
        | | |                     
1    %1 a b c #1                   1
     |        |                   
2 %3 %1       #1 %2       #2 #3    2
                 |        |       
3                %2 d e f #2       3

The code derived from aligment ID16 is: ()

ALIGNMENT

ID17 : ID11 : ID2 : #18 NSC = 109.32, OSC = 12.75, CR = 0.12, CD = 96.57,
Absolute P = 0.000145377640733

0 a     b c x       y z d e f       0
                        | | |      
1                %2     d e f #2    1
                 |            |    
2 %3 %1       #1 %2           #2 #3 2
     |        |                    
3    %1 a b c #1                    3

%75 16/11/00

FURTHER NOTES ON SP70, v 4.5

The minor errors that caused empty codes to be derived in the above results have now been corrected. These corrections and the adjustment to the program described in the last section have been incorporated in v 4.4.

The next step is to find a disciplined way of processing a partial alignment like this:

0       a b c       x y z d e f       0
        | | |             | | |      
1    %1 a b c #1          | | |       1
     |        |           | | |      
2 %3 %1       #1 %2       | | | #2 #3 2
                 |        | | | |    
3                %2       d e f #2    3

-- or more complex examples -- to obtain a result something like this:

0       a b c       x y z       d e f       0
        | | |       | | |       | | |      
1    %1 a b c #1    | | |       | | |       1
     |        |     | | |       | | |      
2 %3 %1       #1 %4 | | | #4 %2 | | | #2 #3 2
                 |  | | | |  |  | | | |    
3                |  | | | |  %2 d e f #2    3
                 |  | | | |
4                %4 x y z #4                4

If the original partial aligment were this:

0       a b c    x y z    d e f       0
        | | |             | | |      
1       | | |          %2 d e f #2    1
        | | |          |        |    
2 %3 %1 | | | #1 %4 #4 %2       #2 #3 2
     |  | | | |                      
3    %1 a b c #1                      3

the result of 'learning' should be something like this:

0       a b c         x y z       d e f       0
        | | |         | | |       | | |      
1    %1 a b c #1      | | |       | | |       1
     |        |       | | |       | | |      
2 %3 %1       #1 %4   | | | #4 %2 | | | #2 #3 2
                 |    | | | |  |  | | | |    
3                |    | | | |  %2 d e f #2    3
                 |    | | | |
4                %4 1 x y z #4                4

together with the conversion of the original pattern(s) of class '%4 #4' from '%4 p q r #4' to '%4 0 p q r #4'. In short, the system should be able to recognise that 'x y z' is a contextual alternative to any pattern of class '%4 #4' and thus belongs in that class. Discrimination symbols need to be added to one or more members of the class to allow for the encoding of each pattern individually.

%76 21/11/00

HOW TO ACHIEVE LEARNING WITH PARTIAL ALIGNMENTS

To achieve learning with an alignment like this:

0       a b c    x y z    d e f       0
        | | |             | | |      
1       | | |          %2 d e f #2    1
        | | |          |        |    
2 %3 %1 | | | #1 %4 #4 %2       #2 #3 2
     |  | | | |                      
3    %1 a b c #1                      3

seems to require steps like these:

1 Analyse the alignment into coherent, non-partial sub-alignments. In the example, the sub-alignments seem to be:

   a b c
   | | |
%1 a b c #1

and

   d e f
   | | |
%2 d e f #2

2 Identify unmatched portions of New and convert each one into an encoded pattern using dummy code symbols. In this case, the result would be '%? x y z #?'.

3 Identify unmatched portions of patterns in Old:

* If the portion ends with a pair of matching code symbols, leave it as it is. In this example, the result would be '%4 #4'.

* If the portion does not end with a pair of matching code symbols, then create new code symbols at the beginning and end. The result might be something like '%6 %4 #4 %5 #5 #6'.

Alternatively, new code symbols may be created on all occasions and then there could be a later phase of cleaning up patterns with too many code symbols. For the time being we will go with the first idea.

4 Where an unmatched portion of New lies opposite an unmatched portion of Old, create a new class:

* Identify the number of the code symbols for the unmatched portion of Old and use that number for the previously-created dummy code symbols.

* Put in discrimination symbols where appropriate to distinguish members of the class from each other.

5 Create a new sub-alignment from the unmatched portion of New and the pattern derived from it.

5 Create a new alignment by concatenation of the original sub-alignments and one or more newly-created sub-alignments. This means creation of a new abstract pattern. If the new pattern turns out to be the same as a pre-existing pattern, delete the new pattern.

%77 5/12/00

FURTHER NOTES ON DEVELOPMENT OF SP70, V 4.5

In analysing a partial alignment of two or more patterns, one can look for "the most abstract pattern" and then do the analysis in terms of that pattern. The most abstract pattern in an alignment is the one, apart from New, that starts furthest to the left (and ends furthest to the right), except, perhaps, for alignments that imitate chains of reasoning (depending on how the chain of reasoning is set up).

This insight should make it possible to treat the following two types of case in similar ways:

* The case where there is partial matching between one pattern in New and one pattern in Old.

* The general case where there are two or more patterns in Old.

There is an assumption built into this approach: that an alignment cannot be incorporated in another alignment unless all the CONTENTS symbols of all its Old patterns have been matched. This means that partial alignments can only exist as free-standing alignments, not ones that are parts of larger alignments. Whether or not this assumption holds or can be made to hold, remains to be seen.

When part of a pattern from Old is isolated as a discrete pattern, there is a need to check whether it needs new code symbols or not. If it already starts and finishes with a pair of matching code symbols, there is no need to create new ones. Otherwise, there is.

%78 20/12/00

INTERMEDIATE RESULTS FROM SP70, V 4.5

From this alignment:

0       a b c    x y z      d e f       0
        | | |               | | |      
1       | | |            %2 d e f #2    1
        | | |            |        |    
2 %3 %1 | | | #1 %62 #62 %2       #2 #3 2
     |  | | | |                        
3    %1 a b c #1                        3

The program now creates these two sub-alignments:

0       a b c    x y z d e f 0
        | | |               
1    %1 a b c #1             1
     |        |             
2 %5 %1       #1 #5          2

0 a     b c x y z d e f       0
                  | | |      
1    %2           d e f #2    1
     |                  |    
2 %6 %2                 #2 #6 2

and this composite alignment:

0          a b c             x y z d e f          0
           | | |                   | | |         
1       %1 a b c #1                | | |          1
        |        |                 | | |         
2    %5 %1       #1 #5             | | |          2
     |              |              | | |         
3    |              |     %2       d e f #2       3
     |              |     |              |       
4    |              |  %6 %2             #2 #6    4
     |              |  |                    |    
5 %7 %5             #5 %6                   #6 #7 5

The program also produces various codes from the newly-created patterns and alignments.

Here are the things that need to be done now:

1 Check on the derivation of codes from patterns and alignments to see that they are appropriate. Consider what to do about duplicates if any such are still formed after revisions.

2 Add code to recognise when a sub-alignment already exists - to save creating spurious new sub-alignments like the two above. The clue seems to be that, if a sequence of hit symbols in the abstract pattern of an alignment begins and ends with a pair of matching code symbols, then it probably represents an existing sub-alignment that can be used directly without the need for new code symbols, new patterns or new sub-alignments.

3 Add code to pick out unmatched sub-sequences in New and in the abstract pattern and to form them into new patterns. Where two such sub-sequences lie 'opposite' each other, they should be assigned to the same class.

For the next phase of development, there is probably a case for starting a new version: v 4.6.

%79 2/1/01

DEVELOPMENT OF SP70, V 4.6

Rather than add code to recognise when a sub-alignment already exists (item 2, above), it might be better to incorporate into each alignment a record of the sub-alignments from which it is constructed. This would take more space but would save the need for re-establishing something that was already known when the alignment was constructed.

[continued 3/1/01]

In order to take account of the fact that sub-alignments can themselves contain sub-alignments, it would probably be necessary to keep records of sub-alignments on each of the rows of each alignment -- unless one only recorded sub-alignments at only one level below the top level.

Given the several different ways in which alignments can now be formed, keeping track of sub-alignments in this way might be more complicated than simply recognising them on the fly.

For the time being, we shall try the original strategy of recognising sub-alignments rather than recording them.

[continued 4/1/01]

INTERMEDIATE RESULTS FROM SP70, V 4.6

From this alignment:

0       a b c       p q r    x y z      d e f       0
        | | |       | | |               | | |      
1       | | |    %2 p q r #2            | | |       1
        | | |    |        |             | | |      
2 %4 %1 | | | #1 %2       #2 %62 #62 %3 | | | #3 #4 2
     |  | | | |                      |  | | | |    
3    %1 a b c #1                     |  | | | |     3
                                     |  | | | |    
4                                    %3 d e f #3    4

the program now produces this composite alignment:

0          a b c       p q r          x y z d e f       0
           | | |       | | |                | | |      
1          | | |    %2 p q r #2             | | |       1
           | | |    |        |              | | |      
2       %1 a b c #1 |        |              | | |       2
        |        |  |        |              | | |      
3    %6 %1       #1 %2       #2 #6          | | |       3
     |                          |           | | |      
4    |                          |  %3       d e f #3    4
     |                          |  |              |    
5 %7 %6                         #6 %3             #3 #7 5

In the first part, it has created a new sub-alignment:

0       a b c       p q r    x y z d e f 0
        | | |       | | |               
1       | | |    %2 p q r #2             1
        | | |    |        |             
2    %1 a b c #1 |        |              2
     |        |  |        |             
3 %6 %1       #1 %2       #2 #6          3

while in the second part it has recognised that '%3 d e f #3' is a pre-existing alignment and has used it as part of the new composite alignment.

%80 9/1/01

RESULTS FROM SP70, V 4.6

From this alignment:

0       a b c       p q r    x y z      d e f       0
        | | |       | | |               | | |      
1       | | |       | | |            %3 d e f #3    1
        | | |       | | |            |        |    
2 %4 %1 | | | #1 %2 | | | #2 %62 #62 %3       #3 #4 2
     |  | | | |  |  | | | |                        
3    |  | | | |  %2 p q r #2                        3
     |  | | | |                                    
4    %1 a b c #1                                    4

the program now constructs this 'composite' alignment:

0          a b c       p q r            x y z       d e f       0
           | | |       | | |            | | |       | | |      
1          | | |    %2 p q r #2         | | |       | | |       1
           | | |    |        |          | | |       | | |      
2       %1 a b c #1 |        |          | | |       | | |       2
        |        |  |        |          | | |       | | |      
3    %6 %1       #1 %2       #2 #6      | | |       | | |       3
     |                          |       | | |       | | |      
4    |                          |  %7 1 x y z #7    | | |       4
     |                          |  |          |     | | |      
5    |                          |  |          |  %3 d e f #3    5
     |                          |  |          |  |        |    
6 %8 %6                         #6 %7         #7 %3       #3 #8 6

and this encoded pattern: (%7 0 %62 #62 #7) - which is the same class as (%7 1 x y z #7).

Also formed are associated new sub-alignments, abstract patterns, and encoded patterns.

In a case like this, the system should be able to recognise that '%62 #62' represents a
pair of class symbols that can be used instead of creating new class symbols (which are
'%7 #7' in this example).

%81 11/1/01

FURTHER DEVELOPMENT OF SP70, V 4.6

The next things to tackle with this version (or, perhaps better, v 4.7) are:

* Test the model on boundary cases, eg where unmatched patterns are at the ends of patterns, and where there are no CODE symbols. Correct any errors.

* Try the model on the induction of a grammar.

* Add code to review all CODE_SYMBOLs and replace in accordance with Huffman principles or Shannon-Fano-Elias coding.

[Note added 30/1/01]

Also needed in the new model is an ability to detect when old class symbols can be re-used (rather than assuming, as now, that new class symbols always need to be created). For example, with an alignment like this:

0       a b c       p q r    x y z      d e f       0
        | | |       | | |               | | |      
1       | | |       | | |            %3 d e f #3    1
        | | |       | | |            |        |    
2 %4 %1 | | | #1 %2 | | | #2 %62 #62 %3       #3 #4 2
     |  | | | |  |  | | | |                        
3    |  | | | |  %2 p q r #2                        3
     |  | | | |                                    
4    %1 a b c #1                                    4

the system should be able to recognise that the pair of symbols '%62 #62' may be used as class symbols for 'x y z' and that there is no need to create new class symbols.

%82 12/2/01

FURTHER DEVELOPMENT OF SP70, V 4.7

From this alignment,

0       a b c       p q r    x y z      d e f       0
        | | |       | | |               | | |      
1       | | |       | | |            %3 d e f #3    1
        | | |       | | |            |        |    
2 %4 %1 | | | #1 %2 | | | #2 %62 #62 %3       #3 #4 2
     |  | | | |  |  | | | |                        
3    |  | | | |  %2 p q r #2                        3
     |  | | | |                                    
4    %1 a b c #1                                    4

the program now produces:

0            a b c       p q r              x y z        d e f        0
             | | |       | | |              | | |        | | |       
1            | | |    %2 p q r #2           | | |        | | |        1
             | | |    |        |            | | |        | | |       
2         %1 a b c #1 |        |            | | |        | | |        2
          |        |  |        |            | | |        | | |       
3     %64 %1       #1 %2       #2 #64       | | |        | | |        3
       |                           |        | | |        | | |       
4      |                           |  %62 1 x y z #62    | | |        4
       |                           |   |           |     | | |       
5      |                           |   |           |  %3 d e f #3     5
       |                           |   |           |  |        |     
6 %65 %64                         #64 %62         #62 %3       #3 #65 6

So far, so good. An apparent anomaly is the production of multiple copies of patterns like this:

ID49: (%4 %62 #62 #4)

ID50: (%4 %62 #62 #4)

ID51: (%4 %62 #62 #4)

ID52: (%4 %62 #62 #4)

ID53: (%4 %62 #62 #4)

This needs checking out.

[done 12/2/01: after revising the function for deriving a code from an alignment, the program gives multiple instances of '%4 #4'. This is 'correct' for the several versions of alignments like this:

0 a b c       p q r    x y z      d e f       0
              | | |               | | |      
1             | | |            %3 d e f #3    1
              | | |            |        |    
2 %4 %1 #1 %2 | | | #2 %62 #62 %3       #3 #4 2
           |  | | | |                        
3          %2 p q r #2                        3

The point is that, in this toy example, each of the slots in row 2 do not represent real choices. Hence, there are no code symbols to make such choices. 

]

Other apparent anomalies:

* With an alignment like this,

0 a     b c p    q r x y z        d e f       0
                                  | | |      
1                              %3 d e f #3    1
                               |        |    
2 %4 %1       #1 %2 #2 %62 #62 %3       #3 #4 2
     |        |                              
3    %1 a b c #1                              3

the program is deriving a code like this:

ID31 (%4 %2 #2 %62 #62 #4)

The reason seems to be that '%2 #2 %62 #62' all count as unmatched CODE_SYMBOLs. The error here is that, although they are CODE_SYMBOLs, they do not have the status IDENTIFICATION. The function for deriving codes from alignments needs to be modified to take account of the status of the symbols.

[done 12/2/01]

* The system is introducing code symbols like '%64', picking up the number of '%62' and adding to it. We need some means for the system to use the lowest *unused* number available. 

[done 12/2/01]

%83 13/2/01

RE-USE OF CODE SYMBOLS

At present, SP70, v 4.7, has a special function to detect situations like the one above where 'x y z' in New lies opposite '%62 #62' in Old. The previous alternative was to allow the system  to form '%62 #62' into a new pattern with new code symbols, something like this: '%7 %62 #62 #7' and to use '%7 #7' as the code symbols for 'x y z', like this: %7 x y z #7'. 

In the long run, it may be better to allow the system to form patterns like '%7 %62 #62 #7' and then to clean them up later at the stage when all code symbols are reviewed and, where necessary, re-allocated for increased efficiency.

%84 13/2/01

NEXT STEPS WITH SP70, V 4.7

Probably the best steps to take next are:

* Try the model on grammar induction with a sequence of patterns from New. Iron out problems as they arise. A new version will be started: v 4.8.

* Develop functions for the re-assignement of codes in the light of frequency values gathered as a result of learning.

* Develop functions for the purging of patterns that are not contributing much to the encoding of New.

%85 13/2/01

DEVELOPMENT OF SP70, V 4.8 WITH GRAMMAR INDUCTION PROPER

Here is the test file (lang9.txt):

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
		(m a r y w a l k s)
	]
	[
	]
]

1 At present, the program is giving the same scores to these two alignments:

ALIGNMENT

ID21 : ID2 : ID15 : #32: NSC = 133.50, OSC = 8.00, CR = 16.69, CD = 125.50,
Absolute P = 0.00390625

0 m a  r y r u n s    0
       |     | | |   
1 %2 1 r     u n s #2 1

and 

ALIGNMENT

ID22 : ID2 : ID5 : #30: NSC = 133.50, OSC = 8.00, CR = 16.69, CD = 125.50,
Absolute P = 0.00390625

0 m a r y    r u n s    0
             | | | |   
1 %1 j o h n r u n s #1 1

The scoring system for preliminary scores needs revising to take account of gaps. Probably the scoring function in SP61 will do.

[done 13/2/01: The SCALING_FACTORS defined value was in the wrong place. And sequence::make_code() was overriding scores calculated in re_compute_score(). For the time being, this has been disabled.]

2 For some reason, alignments are not being printed out in order of their CD scores.

[done 13/2/01: automatically corrected when the SCALING_FACTORS defined value was moved
to the header file.]

%86 14/2/01

DEVELOPMENT OF SP70, V 4.8 (CONTINUED)

With the first pattern in New, we are getting the following patterns and alignemnts:

0 j o h n r u n s          0
              |           
1 %1 j o h    n r u n s #1 1

(%2 0 j o h #2)
(%2 1 j o h n r u #2)

0      j o h n r u n s 0
       | | | | | |    
1 %2 1 j o h n r u #2  1

(%3 n #3)
(%2 1 r u n s #2)

0 j o h n r u n s  0
              |   
1 %3          n #3 1

(%4 %2 #2 %3 #3 #4)

0         j o h n r u       n    s  0
          | | | | | |       |      
1    %2 1 j o h n r u #2    |       1
     |                |     |      
2    |                |  %3 n #3    2
     |                |  |    |    
3 %4 %2               #2 %3   #3 #4 3

There are two problems here:

* The pattern (%2 1 j o h n r u #2) should not have the same code numbers as (%2 0 j o h #2) and (%2 1 j o h n r u #2). [done 14/2/01]

* The system should be extracting the terminal 's' of New and making it into an encoded pattern. [done 14/2/01]

%87 15/2/01

V 4.8, CONTINUED

With file lang9.txt, the program now does roughly the right thing but there are two snags:

* It does not seem yet to concatenate the 'noun' class with the 'verb' class.

* Along with 'correct' patterns are lots of 'incorrect' patterns. We need some way of purging the system of all the bad stuff and just leave the good stuff.

One possibility is to re-run the program with the same patterns in New but with all the newly-formed patterns in Old. Then, all the patterns that appear in 'best' alignments will be retained and all the others will be purged.

Perhaps the best alignments could be derived directly during the learning process. The snag is that, while learning is proceeding, the grammar will be incomplete. Hence, alignments formed during learning may not be the best possible alignments in terms of the completed grammar. A good example, is the alignment formed between the first pattern in New and itself. This alignment is very poor in terms of the 'correct' grammar. Unless there is some kind of reparsing process, there will not be any opportunity to correct this initial poor alignment.

%88 22/2/01

INTERMEDIATE RESULTS FROM SP70, V 4.8

With these input data:

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
		(m a r y w a l k s)
	]
	[
	]
]

the program now gives a set of patterns and alignments including the following 'correct' patterns:

ID26: (%7 0 j o h n #7)

ID27: (%7 1 m a r y #7)

ID44: (%10 0 r u n #10)

ID45: (%10 1 w a l k #10)

ID15: (%4 1 s #4)

ID52: (%11 %7 #7 %10 #10 %4 #4 #11)

The main revision to the program has been the addition of software to check every pattern created during learning to see whether a pattern with the same sequence of CONTENTS_SYMBOLs had been created before. If there was such a pattern, it is used instead of creating a new pattern (with adjustment of CODE_SYMBOLs as necessary).

This process of checking for patterns that can be re-used seems to solve the problem noted in %87 that system was not concatenating the 'noun' class with the 'verb' class. This is now done (in ID52 and the associated classes).

The trouble with using re-parsing as a means of identifying the 'good' patterns is that Old still contains patterns like:

ID5: (%1 j o h n r u n s #1)
ID21: (%6 m a r y r u n s #6)
ID36: (%9 j o h n w a l k s #9)
ID54: (%12 m a r y w a l k s #12)

and these yield good alignments with the original patterns in New.

Some method is required that focusses more directly on MLE: minimising (G + E) where G is the size of the grammar and E is the size of the New when it is encoded in terms of the grammar.

The way in which 'discrimination' code symbols are currently added to patterns is currently ad hoc and not likely to generalise to all situations. More thinking is needed about this.

This is probably a good time to start a new version of the program: v 4.9.

%89 1/3/01

SELECTION OF PATTERNS FOR INCLUSION IN FINAL GRAMMAR

After the initial parsing and learning, we need something like this:

1 Re-parse the patterns in New in terms of the patterns in Old. Concentrate on alignments where all and only the CONTENTS symbols are recognised. For each alignment, form a corresponding encoding of New.

2 For each pattern that is included in any of the alignments formed, keep a count of the number of times that the pattern is used. If a pattern appears twice within one alignment, then its count will be increased by 2, not 1. It does not matter that many of the alignments are alternatives to each other: what we are interested in is the frequency with which a given pattern can be recognised within New and this count is not affected by the fact of alternative alignments.

3 When re-parsing and counting has been completed, assign corresponding counts to the CODE_SYMBOLs and, using these counts, re-assign bit values (minimum cost and actual cost) using the Huffman method or, perhaps better, the S-F-E method (the latter method allows more precise calculations of probabilities). Re-assign encoding costs to the patterns in Old.

4 With the revised bit-values for CODE_SYMBOLs, re-calculate the 'cost' of each encoding.

5 For each pattern from New, select the best alignment on the strength of the revised costs of the encodings.

6 Compile the final 'grammar' from the patterns that are used in the alignments that have been selected.

A possible snag with this scheme is that it may not be able to filter out alignments that are 'good' in local terms but not good in terms of their contribution to the overall compression of all the patterns in New. Also, rounding errors may mean that the calculation of encoding costs is not sensitive enough for the necessary discriminations. Whether or not these are problems in practice will be seen if the method is tried.

These ideas will be tried in SP70, v 4.9.

%90 12/3/01

DEVELOPMENT OF IDEAS FROM %89

The ideas described in %89 are developed in v 4.9 and v 5.0 (which includes a check on the sequencing of symbols from New.

At present, v 5.0 produces alignments like this:

0          m a r y        r           u n s     0
           | | | |                             
1     %7 1 m a r y #7                           1
      |            |                           
2 j o |  h         |      n r u n     s         2
      |            |        | | |              
3     |            |  %10 0 r u n #10           3
      |            |   |           |           
4 %11 %7           #7 %10         #10 %4 #4 #11 4

What is wrong here is that it as picked up the alignment between 'j o h n r u n s' and '%10 0 r u n #10'. This alignment could never contribute to the encoding of 'm a r y r u n s' and so should not be formed. What is needed is that the alignments formed for a particular pattern from New are excluded from consideration when other patterns from New are processed.

What about an alignment like this:

0          j o h n                           r u n s        0
           | | | |                           | | | |       
1          | | | |                      %4 0 r u n s #4     1
           | | | |                      |            |     
2 %11 %7   | | | | #7 %10           #10 %4           #4 #11 2
      |    | | | | |   |             |                     
3     %7 0 j o h n #7  |             |                      3
                       |             |                     
4                     %10 1 w a l k #10                     4

In this case, %10 1 w a l k #10' does nothing for the encoding of the current pattern from New. But it is less obvious how this could be excluded from consideration without also excluding other patterns that might contribute to the encoding. The fact that the inclusion of row 4 adds cost without improving compression may be sufficient reason for rejecting this alignment in favour of one that does not include row 4.

It is tempting to say that, if the formation of an alignment like the one shown produces a lower compression score than the same alignment without row 4, then the alignment should not be formed. But it is sometimes necessary to allow 'bad' alignments to be formed as stepping stones to the formation of relatively good alignments. There does not seem to be any principled way to exclude this kind of alignment a priori.

%91 14/3/01

INTERMEDIATE RESULTS FROM SP70, V 5.0

The program has been modified so that, at the end of each parsing of the current_new_pattern, all alignments formed during that phase are moved from current_alignments_from_parsing to
global_alignments_from_parsing. This ensures that, for each pattern from New, the only alignments available for matching are ones that have been formed in the parsing of that pattern. This eliminates alignments like this:

0          m a r y        r           u n s     0
           | | | |                             
1     %7 1 m a r y #7                           1
      |            |                           
2 j o |  h         |      n r u n     s         2
      |            |        | | |              
3     |            |  %10 0 r u n #10           3
      |            |   |           |           
4 %11 %7           #7 %10         #10 %4 #4 #11 4

Now, during the re-parsing phase of the program, alignments are formed like this:

SELECTED ALIGNMENT

ID72 : ID1 : ID5 : #109: NSC = 287.00, OSC = 16.00, CR = 0.06, CD = 271.00,
Absolute P = 1.52587890625e-005

0    j o h n r u n s    0
     | | | | | | | |   
1 %1 j o h n r u n s #1 1

SELECTED ALIGNMENT

ID100 : ID84 : ID75 : #171: NSC = 271.71, OSC = 8.99, CR = 0.03, CD = 262.72,
Absolute P = 0.00197107425255

0         j o h n         r u n s       0
          | | | |         | | | |      
1    %7 0 j o h n #7      | | | |       1
     |            |       | | | |      
2 %8 %7           #7 %4   | | | | #4 #8 2
                     |    | | | | |    
3                    %4 0 r u n s #4    3

Notice that, at present, the first one has a higher CD than the second one although, intuitively, it is not the 'correct' alignment.

The next step seems to be to compute frequencies of patterns from those alignments in which all and only the CONTENTS symbols of the patterns in Old have been matched. The reason for this restriction is the argument that a pattern has not been fully recognised ***unless*** all and only its contents symbols have been matched. Although the system is dedicated to partial matching (as manifested in the learning phase of the program), it does nevertheless seem reasonable to insist on 'full' matching when it comes to the calcution of scores in the re-parsing phase of the program.

It seems that we should not necessarily use ***all*** the alignments that conform to the test just described. This is because there will be cases where a given alignment appears both as a free-standing alignment and as part of another alignment. Somehow, we need to focus on those alignments that are not included within other alignments. This needs thinking about.

It seems necessary to suppose that the CODE_SYMBOLs within any pattern take on the frequency of that pattern, and that those frequencies are added to the frequency values for each ***type*** of CODE_SYMBOL (ie all the symbols with the same name).

When the frequencies of the code symbol types have been computed, bit values (minimum costs and actual costs) are computed for each type using the S-F-E method (or, possibly, the Huffman method). These costs are assigned to the CODE_SYMBOLs in each pattern in Old, the coding cost of each pattern is re-computed and the scores of all the alignments are recomputed. At this stage, the relative values of the scores of two alignments like those shown above should be reversed. A possible reason why this may not happen is that, in small corpora, rounding errors may mask the expected effect.

All the foregoing remarks about frequencies and coding costs also apply to DATA_SYMBOLs.

%92 15/3/01

MEASURING FREQUENCIES OF PATTERNS DURING RE-PARSING IN SP70, V 5.0

To avoid problems of double counting arising from one alignment being included in another and from a given pattern appearing in two or more alternative alignments, frequencies of patterns may be measured like this:

* For any one pattern from New, scan over the patterns in Old.

* For each pattern in Old, look for alignments in which that pattern is 'completely' recognised, meaning that all its CONTENTS symbols have been matched.

* Count the maximum number of recognised instances of the pattern within any one alignment. 

* Add this count to the count obtained from previous patterns from New.

This method should yield correct counts for all the patterns in Old without the risk of spurious double counting as described above.

%93 16/3/01

With the method of counting frequencies of patterns and symbols described in %92, it is necessary also to check that all the symbols in the current_new_pattern have been matched. Otherwise, you get 'spurious' counts from alignments like this:

0 j o h n r u n s 0
        |        
1 %3    n #3      1

%94 16/3/01

INTERMEDIATE RESULTS FROM SP70, V 5.0

1 During the learning phase, the program produces patterns that include:

ID14: (%4 0 r u n s #4)
ID66: (%13 w a l k s #13)

However, it does not recognise these two patterns as syntactic alternatives and does not put them in the same class. The reason is that, whenever a relevant pair of patterns are matched, the program forms alignments like this:

0    j o h n w a l k s    0
     | | | |         |   
1 %1 j o h n r u n   s #1 1

and

0    m a r y w a l k s    0
     | | | |         |   
1 %6 m a r y r u n   s #6 1

On both occasions, it forms the class {(w a l k), (r u n)}, and checks in the program ensure that, on the second occasion, it recognises the new class as being a pre-existing class. Thus, there is no possibility of the program recognising {(w a l k s), (r u n s)} as a class.

2 During the re-parsing phase of the program, it assigns a frequency of 1 to ID11: (%3 n #3).

This is because it appears once in each of two 'wrong' alignments for one new pattern, like this:

0         j o h n r u       n         s       0
          | | | | | |       |         |      
1    %2 1 j o h n r u #2    |         |       1
     |                |     |         |      
2 %5 %2               #2 %3 | #3 %4   | #4 #5 2
                         |  | |  |    | |    
3                        %3 n #3 |    | |     3
                                 |    | |    
4                                %4 1 s #4    4

and

0         j o h       n         r u n s       0
          | | |       |         | | | |      
1         | | |       |    %4 0 r u n s #4    1
          | | |       |    |            |    
2 %5 %2   | | | #2 %3 | #3 %4           #4 #5 2
     |    | | | |  |  | |                    
3    %2 0 j o h #2 |  | |                     3
                   |  | |                    
4                  %3 n #3                    4

It is to be expected that 'wrong' alignments will contribute to pattern frequencies in this kind of way but 'correct' patterns and alignments should win with global calculations of compression.

%95 2/4/01

FURTHER INTERMEDIATE RESULTS FROM SP70, V 5.0

After 'learning', the program re-parses the set of New patterns, looking for alignments in which all the symbols in each New pattern are matched and in which all the CONTENTS symbols of all the Old patterns in each alignment are matched. This is OK in this context because learning should have generated all the patterns that are necessary to allow these kinds of 'full' alignments to be formed.

From each 'full' alignment, the program counts the number of times each pattern from Old appears and, for each pattern from New, it finds the maximum number of times each pattern appears in any one alignment. For each pattern in Old, these maximum counts are totalled.

The resulting frequencies for patterns from Old, and the 'full' alignments from which they were derived, are shown here:

FREQUENCY VALUES FOR PATTERNS IN OLD:

ID5 = 1 (%1 j o h n r u n s #1)

ID21 = 1 (%6 m a r y r u n s #6)

ID36 = 1 (%9 j o h n w a l k s #9)

ID54 = 1 (%12 m a r y w a l k s #12)

ID7 = 1 (%2 0 j o h #2)

ID8 = 1 (%2 1 j o h n r u #2)

ID14 = 2 (%4 0 r u n s #4)

ID15 = 4 (%4 1 s #4)

ID26 = 2 (%7 0 j o h n #7)

ID27 = 2 (%7 1 m a r y #7)

ID44 = 2 (%10 0 r u n #10)

ID45 = 2 (%10 1 w a l k #10)

ID11 = 1 (%3 n #3)

ID19 = 1 (%5 %2 #2 %3 #3 %4 #4 #5)

ID34 = 2 (%8 %7 #7 %4 #4 #8)

ID52 = 4 (%11 %7 #7 %10 #10 %4 #4 #11)

ID66 = 2 (%13 w a l k s #13)

ID70 = 2 (%14 %7 #7 %13 #13 #14)

CURRENT FULL ALIGNMENTS FROM PARSING:

ID72: (%1 j o h n r u n s #1)

ID110: (%8 %7 0 j o h n #7 %4 0 r u n s #4 #8)

ID149: (%5 %2 1 j o h n r u #2 %3 n #3 %4 1 s #4 #5)

ID156: (%5 %2 0 j o h #2 %3 n #3 %4 0 r u n s #4 #5)

ID151: (%11 %7 0 j o h n #7 %10 0 r u n #10 %4 1 s #4 #11)

ID160: (%6 m a r y r u n s #6)

ID185: (%8 %7 1 m a r y #7 %4 0 r u n s #4 #8)

ID219: (%11 %7 1 m a r y #7 %10 0 r u n #10 %4 1 s #4 #11)

ID227: (%9 j o h n w a l k s #9)

ID245: (%14 %7 0 j o h n #7 %13 w a l k s #13 #14)

ID290: (%11 %7 0 j o h n #7 %10 1 w a l k #10 %4 1 s #4 #11)

ID295: (%12 m a r y w a l k s #12)

ID309: (%14 %7 1 m a r y #7 %13 w a l k s #13 #14)

ID341: (%11 %7 1 m a r y #7 %10 1 w a l k #10 %4 1 s #4 #11)

From the frequencies associated with patterns from Old, the program computes the frequencies of the symbol types used in those patterns and, from these frequencies, it computes min_cost and actual_cost for each symbol type. The results are shown here:

FREQUENCIES OF SYMBOL TYPES
AND INFORMATION COSTS (IN BITS)

#1, frequency = 1, min_cost = 7.79, actual_cost = 77.94
#10, frequency = 8, min_cost = 4.79, actual_cost = 47.94
#11, frequency = 4, min_cost = 5.79, actual_cost = 57.94
#12, frequency = 1, min_cost = 7.79, actual_cost = 77.94
#13, frequency = 4, min_cost = 5.79, actual_cost = 57.94
#14, frequency = 2, min_cost = 6.79, actual_cost = 67.94
#2, frequency = 3, min_cost = 6.21, actual_cost = 62.09
#3, frequency = 2, min_cost = 6.79, actual_cost = 67.94
#4, frequency = 13, min_cost = 4.09, actual_cost = 40.94
#5, frequency = 1, min_cost = 7.79, actual_cost = 77.94
#6, frequency = 1, min_cost = 7.79, actual_cost = 77.94
#7, frequency = 12, min_cost = 4.21, actual_cost = 42.09
#8, frequency = 2, min_cost = 6.79, actual_cost = 67.94
#9, frequency = 1, min_cost = 7.79, actual_cost = 77.94
%1, frequency = 1, min_cost = 7.79, actual_cost = 77.94
%10, frequency = 8, min_cost = 4.79, actual_cost = 47.94
%11, frequency = 4, min_cost = 5.79, actual_cost = 57.94
%12, frequency = 1, min_cost = 7.79, actual_cost = 77.94
%13, frequency = 4, min_cost = 5.79, actual_cost = 57.94
%14, frequency = 2, min_cost = 6.79, actual_cost = 67.94
%2, frequency = 3, min_cost = 6.21, actual_cost = 62.09
%3, frequency = 2, min_cost = 6.79, actual_cost = 67.94
%4, frequency = 13, min_cost = 4.09, actual_cost = 40.94
%5, frequency = 1, min_cost = 7.79, actual_cost = 77.94
%6, frequency = 1, min_cost = 7.79, actual_cost = 77.94
%7, frequency = 12, min_cost = 4.21, actual_cost = 42.09
%8, frequency = 2, min_cost = 6.79, actual_cost = 67.94
%9, frequency = 1, min_cost = 7.79, actual_cost = 77.94
0, frequency = 7, min_cost = 4.99, actual_cost = 49.87
1, frequency = 9, min_cost = 4.62, actual_cost = 46.24
a, frequency = 10, min_cost = 4.47, actual_cost = 44.72
h, frequency = 6, min_cost = 5.21, actual_cost = 52.09
j, frequency = 6, min_cost = 5.21, actual_cost = 52.09
k, frequency = 6, min_cost = 5.21, actual_cost = 52.09
l, frequency = 6, min_cost = 5.21, actual_cost = 52.09
m, frequency = 4, min_cost = 5.79, actual_cost = 57.94
n, frequency = 12, min_cost = 4.21, actual_cost = 42.09
o, frequency = 6, min_cost = 5.21, actual_cost = 52.09
r, frequency = 11, min_cost = 4.33, actual_cost = 43.35
s, frequency = 12, min_cost = 4.21, actual_cost = 42.09
u, frequency = 7, min_cost = 4.99, actual_cost = 49.87
w, frequency = 6, min_cost = 5.21, actual_cost = 52.09
y, frequency = 4, min_cost = 5.79, actual_cost = 57.94

Average of min_costs for symbol types = 5.93
Average of actual_costs for symbol types = 59.34

NEXT STEPS

Given these newly-computed symbol costs, the 'full' alignments needs to be re-processed to find a code for each one (an encoding of the New pattern in terms of the patterns in Old), and the cost of the code needs to be computed in terms of the costs of the symbols in the code.

For each pattern from New, the best alignment may then be identified.

From the set of best alignments, a set of patterns from Old that are used in the alignments may be compiled. This should be the 'answer' to the problem of inducing a 'good' grammar from the patterns in New.

%96 3/4/01

FURTHER RESULTS FROM SP70, V 5.0

Now the program produces these further results:

SORTED FULL ALIGNMENTS FROM PARSING:

CD = 439.07: (%12 m a r y w a l k s #12)

CD = 439.07: (%14 %7 1 m a r y #7 %13 w a l k s #13 #14)

CD = 439.07: (%11 %7 1 m a r y #7 %10 1 w a l k #10 %4 1 s #4 #11)

CD = 433.48: (%9 j o h n w a l k s #9)

CD = 433.48: (%14 %7 0 j o h n #7 %13 w a l k s #13 #14)

CD = 433.48: (%11 %7 0 j o h n #7 %10 1 w a l k #10 %4 1 s #4 #11)

CD = 373.37: (%6 m a r y r u n s #6)

CD = 373.37: (%8 %7 1 m a r y #7 %4 0 r u n s #4 #8)

CD = 373.37: (%11 %7 1 m a r y #7 %10 0 r u n #10 %4 1 s #4 #11)

CD = 367.79: (%1 j o h n r u n s #1)

CD = 367.79: (%8 %7 0 j o h n #7 %4 0 r u n s #4 #8)

CD = 367.79: (%5 %2 1 j o h n r u #2 %3 n #3 %4 1 s #4 #5)

CD = 367.79: (%5 %2 0 j o h #2 %3 n #3 %4 0 r u n s #4 #5)

CD = 367.79: (%11 %7 0 j o h n #7 %10 0 r u n #10 %4 1 s #4 #11)

SELECTION FROM FULL ALIGNMENTS FROM PARSING:

CD = 367.79: (%1 j o h n r u n s #1)

CD = 373.37: (%6 m a r y r u n s #6)

CD = 433.48: (%9 j o h n w a l k s #9)

CD = 439.07: (%12 m a r y w a l k s #12)

SELECTED SET OF PATTERNS FROM OLD:

Frequency = 1: (%1 j o h n r u n s #1)

Frequency = 1: (%6 m a r y r u n s #6)

Frequency = 1: (%9 j o h n w a l k s #9)

Frequency = 1: (%12 m a r y w a l k s #12)

This is not unexpected: given assumptions about the sizes of code symbols and data symbols, it seems that the 'best' grammar for these data is simply the four sentences in the data.

To obtain a grammar that recognises words and word classes, it is probably necessary to do one or both of two things:

* Increase the size of the sample to something more realistic. In this example, words like 'j o h n' and 'r u n s' appear only twice. If they were to appear more often, then the savings from encoding would be greater.

* Increase the 'weight' of data symbols so that encoding in terms of words and classes will yield genuine savings.

There is a need to check whether current measures are correct: we should be using the 'actual' cost of 'data' symbols and the min_cost of code symbols.

%97 4/4/01

MEASURING COSTS IN SP70 AND CONFORMANCE TO MLE PRINCIPLES

MLE principles dictate that one should try to minimise (G + E), where G is the size of the grammar and E is the size of the sample after it is encoded (as efficiently as possible) in terms of the grammar.

SP61 and SP70 have, so far, been designed on the assumption that, if one could minimise encoding costs at all stages, then, in the incremental learning scheme that is envisaged, the MLE principles would be honoured within the limits on accuracy imposed by the need to use heuristic search.

Now is the time to review this thinking and see what adjustments, if any, are needed to ensure that MLE principles are fully observed.

Perhaps the cleanest way to ensure that MLE principles are observed is to make explicit measures of G and E.

Some re-thinking may be needed of the distinction between the min_cost and actual_cost of each symbol. It seems that the current system may confound two distinct ideas:

* 'Data' symbols are treated as being relatively large items (in terms of numbers of bits) so that one can, for example, use a pattern like 'j o h n' (which, in itself, contains relatively few bits) to represent the spoken or graphical version of the word which requires many more bits.

* Code symbols used for retrieval need to be slightly larger than their calculated min_cost so that non-zero compression can be achieved. It seems that retrieval of information is not possible if there is not a small amount of residual redundancy in the corpus. Without some residual redundancy, the corpus is totally random and thus multiply ambiguous in the matching of retrieval patterns.

Tentatively, we need to do the following things:

* Ensure that 'data' symbols are treated as being relatively large.

* Ensure that, in New, code symbols are treated as being slightly larger than their min_cost values so that small positive compression can be achieved.

* Make explicit measures of G and E and seek to minimise the two together. 

%98 5/4/01

FURTHER THOUGHTS ABOUT MEASUREMENTS

Tentatively, a solution to the issues discussed in %97 is:

* Retain the distinction between min_cost and actual_cost: for *any* symbol, the size of the symbol in New should be bigger than the minimum number of bits needed to discriminate it from other symbols. We can imagine that each symbol is like a small pattern that has its own code that is smaller than the pattern. When a symbol from New is recognised as being an instance of a symbol in Old, then we may imagine that the recognised symbol may be encoded in terms of its code, which is shorter than the pattern itself.

* In addition, make the actual_cost of 'data' symbols subtantially larger than that of code symbols. Probably, this should be done by calculating actual_cost by multiplying min_cost by a factor which is large for data symbols and smaller for code symbols.

A possible alternative solution is:

* Get rid of the distinction between actual_cost and min_cost. Although the distinction can probably be justified (treating each symbol as a pattern with its own relatively short code), this is liable to be confusing for readers and difficult to communicate.

* Keep a distinction between data symbols and code symbols. The former may be defined as the symbol types that appear in New and the latter may be defined as all the other symbol types.

* In general, data symbols can be made relatively large compared with code symbols. This means that, for example, when '0' in New is matched with '$ 0 #$' in Old, this can yield a genuine compression because the number of bits needed for '0' can be bigger than the number of bits needed for '$' and '#$'.

This scheme seems to lead to an overall simplification of the framework because:

* The distinction between New and Old has already been made and the distinction between code symbols and data symbols merely echos that distinction.

* By eliminating the distinction between actual_cost and min_cost we simplify the overall structure.

* Less certainly, we may be able to get rid of the distinction between IDENTIFICATION and CONTENTS symbols. On reflection, this is needed when we derive codes from alignments.

%99 10/4/01

FURTHER THOUGHTS ABOUT MEASURING G AND E

A possible way forward is to measure each pattern that has been identified in 'full' alignments, using two measures:

* The encoding cost of the pattern.

* The amount of information it can encode. This should be the encoding cost of all the CONTENTS symbols in the pattern multiplied by the frequency count for the pattern (the number of different portions of New that it was involved in coding).

This may help things forward but it is not the whole answer:

* Some patterns (eg abstract patterns) ***must*** be used in conjunction with other patterns (the more 'concrete' patterns that encode symbols in New directly).

* Measuring patterns in this way does not immediately solve the problem of finding (or approximating) the best ***set*** of patterns to encode the patterns in New.

What is needed is some means of searching the space of possible ***sets*** of patterns to find the best set.

A too-simple answer would be to compile a set from the patterns used in the alignments that give the most compression (essentially as at present), together with another set compiled from the second-best alignments for each pattern from New. With our simple example, this would probably give the 'correct' answer but it is not a very general solution.

It should be relevant in the search to pay attention to the sets of patterns used in each full alignment of a pattern from New. This is because, in each full alignment, the patterns in the alignment work together to achieve economical encoding of New. Also, where two or more alignments are ***alternatives*** for a given pattern from New, the patterns in those alignments should ***not*** appear in the same grammar (unless they are used in the encoding of other patterns from New and can justify their existence on that basis).

A possible method of searching may be something like this:

for (each pattern from New)
{
	for (each of the best alignments for the given pattern from New, 
		up to a pre-set limit (eg 2 or 3))
	{
		for (each grammar created for the previous pattern from New)
		{
			Create a new version of the grammar. If there were no pre-established
				grammars (ie if this is the first pattern from New), 
				create an empty grammar.

			Add the patterns in the given alignment to the patterns in
				the given grammar, excuding duplicates.

			Update the values of G and E for grammar.
		}
	}
}

All the grammars up to but not including the ones formed for the last pattern from New
may be deleted.

The remaining grammars may be sorted in order of their G + E scores.

If the number of grammars grows beyond a pre-set limit (eg 4 or 5), the search tree may be pruned.

%100 18/4/01

RESULTS FROM SP70, V 5.1

IT WORKS!

For this input:

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
		(m a r y w a l k s)
	]
	[
	]
]

the program now compiles a set of alternative grammars, the best one of which is:

Grammar ID200, G = 886.59, E = 32.00, score = 918.59:

ID26: (%7 0 j o h n #7)

ID52: (%11 %7 #7 %10 #10 %4 #4 #11)

ID44: (%10 0 r u n #10)

ID15: (%4 1 s #4)

ID27: (%7 1 m a r y #7)

ID45: (%10 1 w a l k #10)

This result was obtained when 'data' symbols were given 10 times as many bits as code symbols (the cost_factor = 10). Interestingly enough, the program delivers the same grammar as the best result when the cost_factor is reduced to 1! Here is the result:

Grammar ID200, G = 183.91, E = 32.00, score = 215.91:

ID26: (%7 0 j o h n #7)

ID52: (%11 %7 #7 %10 #10 %4 #4 #11)

ID44: (%10 0 r u n #10)

ID15: (%4 1 s #4)

ID27: (%7 1 m a r y #7)

ID45: (%10 1 w a l k #10)

The program also finds the 'naive' grammar (comprising the original patterns) but the score is higher:

Grammar ID66, G = 226.93, E = 32.00, score = 258.93:

ID5: (%1 j o h n r u n s #1)

ID21: (%6 m a r y r u n s #6)

ID36: (%9 j o h n w a l k s #9)

ID54: (%12 m a r y w a l k s #12)

%101 18/4/01

FURTHER DEVELOPMENT OF SP70

Here are some things that need to be looked at in the further development of SP70

1 There may be a case for splitting the class 'sequence' into 'simple_sequence' or 'string' and 'alignment'. This was tried (ie making an 'alignment' subclass of 'sequence' but was abandoned because it seemed to lead to more problems than it solved.

2 There may be a case for forming a sub-class of 'tree_object' for the two classes 'hit_node' and 'sequence' where NSC, EC etc are relevant. This has been done in v 5.2.

3 The formation of 'discrimination' codes needs to be rationalised so that it can be applied recursively to any level of abstraction. At present, it only applies at the lowest level.

4 Whether or how the program can form patterns at intermediate levels of abstraction (through arbitrarily many levels) needs to be examined:

* It looks as if it should be able to form sub-structures like phrases.

* It is less clear whether such substructures (at any level of abstraction) could enter into disjunctive classes. It is possible that this might happen by identifying a phrase as a raw pattern that can be assigned to a disjunctive class - and then later splitting it into its constituent parts. This needs careful examination.

5 Whether or how the program can form generalisations and discriminate 'correct' generalisations from 'incorrect' ones needs to be examined. See %103, below.

6 To be properly general, the process of compiling grammars needs some more heuristic pruning of the search tree. At present, there is simply a limit on the number of alternative alignments for each pattern from New that may be considered. A more general kind of constraint would, perhaps, be a pruning of the number of grammars at the end of each cycle to keep only the best (up to some limit). [23/4/01: A limit on the number of grammars that may be formed at any one time has now been added to v 5.3.]

%102 23/4/01

DISCRIMINATION SYMBOLS AND SUB-CLASSES

It is envisaged that the ICMAUS framework will support a rich structure of classes and sub-classes (through any number of levels), together with cross-classification.

At present, classes are formed on the basis of shared context and 'discrimination symbols' are used to distinguish individual members of each class.

Any given class can be made a sub-class of another by including the initial and terminating code symbols of the higher-level class within the pattern for the lower-level class.

What about cross-classification and sub-classes that arise from things like number or gender dependencies in syntax?

As the model stands now (v 5.2), it cannot deal with this kind of thing. For the time being, the model needs to be generalised so that it can form classes containing any number of members. But otherwise, the recognition of things like number and gender agreements needs to be left until later.

How can these things be tackled? Here are some thoughts:

* The model recognises discontinuous patterns like 'I ... am', 'he ... is', 'we ... are' etc.

* Somehow, the model needs to be able to get from relatively specific dependencies like this to dependencies between abstract concepts like 'first person noun ... verb', 'singular noun ... singular verb'.

* What advantage is there is recognising concepts like 'first person', 'singular', 'plural' etc? Presumably these abstract categories yield more compression. Concepts like 'singular' and 'plural' are not sufficient in themselves because they would allow things like 'I ... is' etc. 

* Presumably the advantage of concepts like 'first person', 'third person' etc is that they allow groups of entity to be treated as the same. Thus 'third person singular' would cover 'Sally', 'George', 'he', 'she' etc etc. Is there any advantage in seeing a commonality between 'third person singular' and 'third person plural'? Is there some generalisation that is captured by recognising 'third person' in both cases? At present, it is not obvious that there is any significant generalisation at the level of syntax but there might be something at the level of semantics.

%103 23/4/01

FORMATION OF GENERALISATIONS

To see whether the program could generalise correctly, v 5.3 has been run on the following input:

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
	]
	[
	]
]

With a cost factor of 2 (to give added 'weight' to 'data' symbols), the best grammar found is:

Grammar ID29, G = 508.98, E = 24.00, score = 532.98:

ID25: (%7 0 j o h n #7)

ID51: (%11 %7 #7 %10 #10 %4 #4 #11)

ID43: (%10 0 r u n #10)

ID14: (%4 1 s #4)

ID26: (%7 1 m a r y #7)

ID44: (%10 1 w a l k #10)

This is the same grammar as was obtained when New contained the additional pattern (m a r y w a l k s)!!! In short, the program has formed a generalisation from the data that is, intuitively, 'correct'.

If the cost factor is only 1, then it seems that the cost of code symbols is too great to justify a grammar that is as highly encoded as this one. The best grammar with a cost factor of 1 is the 'naive' grammar:

Grammar ID17, G = 161.06, E = 24.00, score = 185.06:

ID4: (%1 j o h n r u n s #1)

ID20: (%6 m a r y r u n s #6)

ID35: (%9 j o h n w a l k s #9)

%104 24/4/01

STATISTICS FROM SP70, V 5.3

The program now prints out statistics like this:

new pattern, G, E, G + E, G (naive), E (naive), G + E (naive), G (raw)
1, 203.48, 8.00, 211.48, 203.48, 15.59, 219.07, 187.89
2, 359.70, 16.00, 375.70, 409.76, 31.18, 440.94, 378.58
3, 496.22, 24.00, 520.22, 646.09, 46.77, 692.85, 599.32
4, 496.22, 32.00, 528.22, 885.21, 62.36, 947.56, 822.85

These can be plotted using KyPlot or similar plotting program.

The 'naive' figures are for the 'naive' grammar which is the patterns in New, each one with initial and terminal code symbols.

G (raw) is the figures for the 'raw' data from New, without code symbols. There are no figures for E (raw) because, in the model as it stands, patterns from New cannot be used to encode data because they lack code symbols. There is always the possibility that symbols within the raw patterns from New may be used as codes but this has yet to be explored.

%105 7/5/01

RESULTS FROM SP70, V 5.4

Input:

[ 
	[
		(t h a t b o y r u n s)
		(t h a t g i r l r u n s)
		(t h a t b o y w a l k s)
		(t h a t g i r l w a l k s)
		(s o m e b o y r u n s)
		(s o m e g i r l r u n s)
		(s o m e b o y w a l k s)
		(s o m e g i r l w a l k s)
	]
	[
	]
]

Composite alignments formed during learning:

0         t h a       t         b o y r u n s       0
          | | |       |         | | | | | | |      
1    %2 0 t h a #2    |         | | | | | | |       1
     |          |     |         | | | | | | |      
2    |          |  %3 t #3      | | | | | | |       2
     |          |  |    |       | | | | | | |      
3    |          |  |    |  %4 1 b o y r u n s #4    3
     |          |  |    |  |                  |    
4 %5 %2         #2 %3   #3 %4                 #4 #5 4

0        t h a t         g i r l       r u n s        0
         | | | |         | | | |       | | | |       
1     %7 t h a t #7      | | | |       | | | |        1
      |          |       | | | |       | | | |       
2     |          |  %8 1 g i r l #8    | | | |        2
      |          |  |            |     | | | |       
3     |          |  |            |  %9 r u n s #9     3
      |          |  |            |  |          |     
4 %10 %7         #7 %8           #8 %9         #9 #10 4

0         t h a t b o y           w a l k         s         0
          | | | | | | |           | | | |         |        
1     %12 t h a t b o y #12       | | | |         |         1
       |                 |        | | | |         |        
2      |                 |  %13 1 w a l k #13     |         2
       |                 |   |             |      |        
3      |                 |   |             |  %14 s #14     3
       |                 |   |             |   |     |     
4 %15 %12               #12 %13           #13 %14   #14 #15 4

0         t h a t g i r l           w a l k           s         0
          | | | | | | | |           | | | |           |        
1     %17 t h a t g i r l #17       | | | |           |         1
       |                   |        | | | |           |        
2      |                   |  %13 1 w a l k #13       |         2
       |                   |   |             |        |        
3      |                   |   |             |  %14 0 s #14     3
       |                   |   |             |   |       |     
4 %18 %17                 #17 %13           #13 %14     #14 #18 4

0           s o m e          b o y r u n s        0
            | | | |          | | | | | | |       
1     %20 0 s o m e #20      | | | | | | |        1
       |             |       | | | | | | |       
2      |             |  %4 1 b o y r u n s #4     2
       |             |  |                  |     
3 %21 %20           #20 %4                 #4 #21 3

0           s o m e         g i r l r u n s         0
            | | | |         | | | | | | | |        
1     %20 0 s o m e #20     | | | | | | | |         1
       |             |      | | | | | | | |        
2      |             |  %23 g i r l r u n s #23     2
       |             |   |                   |     
3 %24 %20           #20 %23                 #23 #24 3

0           s o m e         b o y w a l k s         0
            | | | |         | | | | | | | |        
1     %20 0 s o m e #20     | | | | | | | |         1
       |             |      | | | | | | | |        
2      |             |  %26 b o y w a l k s #26     2
       |             |   |                   |     
3 %27 %20           #20 %26                 #26 #27 3

0           s o m e         g i r l w a l k s         0
            | | | |         | | | | | | | | |        
1     %20 0 s o m e #20     | | | | | | | | |         1
       |             |      | | | | | | | | |        
2      |             |  %29 g i r l w a l k s #29     2
       |             |   |                     |     
3 %30 %20           #20 %29                   #29 #30 3

PATTERNS IN OLD:

ID9: (%1 t h a t b o y r u n s #1)

ID24: (%6 t h a t g i r l r u n s #6)

ID45: (%11 t h a t b o y w a l k s #11)

ID69: (%16 t h a t g i r l w a l k s #16)

ID111: (%19 s o m e b o y r u n s #19)

ID135: (%22 s o m e g i r l r u n s #22)

ID167: (%25 s o m e b o y w a l k s #25)

ID203: (%28 s o m e g i r l w a l k s #28)

ID11: (%2 0 t h a #2)

ID17: (%4 0 h a t b o y r u n s #4)

ID18: (%4 1 b o y r u n s #4)

ID35: (%8 0 b o y #8)

ID36: (%8 1 g i r l #8)

ID59: (%13 0 r u n #13)

ID60: (%13 1 w a l k #13)

ID126: (%20 0 s o m e #20)

ID14: (%3 t #3)

ID22: (%5 %2 #2 %3 #3 %4 #4 #5)

ID32: (%7 0 t h a t #7)

ID39: (%9 r u n s #9)

ID43: (%10 %7 #7 %8 #8 %9 #9 #10)

ID56: (%12 t h a t b o y #12)

ID63: (%14 0 s #14)

ID67: (%15 %12 #12 %13 #13 %14 #14 #15)

ID98: (%17 t h a t g i r l #17)

ID109: (%18 %17 #17 %13 #13 %14 #14 #18)

ID133: (%21 %20 #20 %4 #4 #21)

ID161: (%23 g i r l r u n s #23)

ID165: (%24 %20 #20 %23 #23 #24)

ID197: (%26 b o y w a l k s #26)

ID201: (%27 %20 #20 %26 #26 #27)

ID243: (%29 g i r l w a l k s #29)

ID247: (%30 %20 #20 %29 #29 #30)

The original supposition that the grammar would/should contain a 'noun phrase' structure is not right. The original data would just as well support a 'noun-verb' substructure or, better, no substructure at all.

The 'correct' grammar should be something like:

S -> D N V
D -> that | some
N -> boy | girl
V -> runs | walks

or some variation that recognises the terminal 's' morpheme.

The following part of the output is wrong:

Start of extract_patterns_and_classes() (ID112)

FROM ALIGNMENT ID112

0 s o m e    b o y r u n s    0
             | | | | | | |   
1 %1 t h a t b o y r u n s #1 1

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

Contents-symbol match found between (t h a t) and ID32: (%7 t h a t #7)

(%7 0 t h a t #7)

EXISTING ENCODED PATTERN: ID32: (%7 0 t h a t #7)

%7 (0, 8.00, CODE, ID), 0 (1, 8.00, CODE, ID), 
t (2, 35.85, DATA, CNT), h (3, 45.85, DATA, CNT), 
a (4, 35.85, DATA, CNT), t (5, 35.85, DATA, CNT), 
#7 (6, 8.00, CODE, ID).

(%20 0 s o m e #20)

NEW ENCODED PATTERN: ID126: (%20 0 s o m e #20)

%20 (0, 8.00, CODE, ID), 0 (1, 8.00, CODE, ID), 
s (2, 30.00, DATA, CNT), o (3, 35.85, DATA, CNT), 
m (4, 45.85, DATA, CNT), e (5, 45.85, DATA, CNT), 
#20 (6, 8.00, CODE, ID).

What seems to be happening here is that (t h a t) in the Old pattern is found to match ID32: (%7 t h a t #7) which is then augmented with a discrimination symbol to become ID32: (%7 0 t h a t #7). However, when 's o m e' is extracted from New, no account is taken of the existing class symbol ('%7') and the existing discrimination symbol ('0'). The result is the inappropriate creation of ID126: (%20 0 s o m e #20).

Another snag with the output is that, in the list of classes and discrimination symbols, we get entries like:

%11: #11.

Here, the symbol '#11' is treated as if it were a discrimination symbol. This has now been fixed: patterns were being processed before they were complete.

%106 8/5/01

FURTHER RESULTS FROM SP70, V 5.4

After some adjustments to cure the problems identified in %105, the program now produces the following augmented list of patterns in Old:

AUGMENTED PATTERNS IN OLD:

ID9: (%1 t h a t b o y r u n s #1)

ID24: (%6 t h a t g i r l r u n s #6)

ID45: (%11 t h a t b o y w a l k s #11)

ID69: (%16 t h a t g i r l w a l k s #16)

ID111: (%19 s o m e b o y r u n s #19)

ID135: (%21 s o m e g i r l r u n s #21)

ID167: (%24 s o m e b o y w a l k s #24)

ID203: (%27 s o m e g i r l w a l k s #27)

ID11: (%2 0 t h a #2)

ID17: (%4 0 h a t b o y r u n s #4)

ID18: (%4 1 b o y r u n s #4)

ID35: (%8 0 b o y #8)

ID36: (%8 1 g i r l #8)

ID59: (%13 0 r u n #13)

ID60: (%13 1 w a l k #13)

ID126: (%7 1 s o m e #7)

ID14: (%3 t #3)

ID22: (%5 %2 #2 %3 #3 %4 #4 #5)

ID32: (%7 0 t h a t #7)

ID39: (%9 r u n s #9)

ID43: (%10 %7 #7 %8 #8 %9 #9 #10)

ID56: (%12 t h a t b o y #12)

ID63: (%14 0 s #14)

ID67: (%15 %12 #12 %13 #13 %14 #14 #15)

ID98: (%17 t h a t g i r l #17)

ID109: (%18 %17 #17 %13 #13 %14 #14 #18)

ID133: (%20 %7 #7 %4 #4 #20)

ID161: (%22 g i r l r u n s #22)

ID165: (%23 %7 #7 %22 #22 #23)

ID197: (%25 b o y w a l k s #25)

ID201: (%26 %7 #7 %25 #25 #26)

ID243: (%28 g i r l w a l k s #28)

ID247: (%29 %7 #7 %28 #28 #29)

This includes the classes {some, that} (%7), {boy, girl} (%8) and {run, walk} (%13). It also produces the pattern (%14 0 s #14). But the nearest it comes to producing the whole sentence pattern is (%10 %7 #7 %8 #8 %9 #9 #10), where %9 refers to (%9 r u n s #9).

%107 9/5/01

ANALYSIS OF RESULTS FROM SP70, V 5.4

A possible reason why, during the learning phase, the program does not find the class {runs, walks} or, in general, achieve more success is that newly-constructed basic patterns and abstract patterns are not available for matching until after the learning phase is completed. There appears to be a case for adding these patterns to Old at the end of parsing and learning for each pattern from New or, possibly, as soon as they are formed. For the time being, we will try adding them to Old as soon as they are formed.

%108 10/5/01

FURTHER RESULTS FROM SP70, V 5.4

The program was modified so that newly-created basic patterns and abstract patterns are added to old_patterns and the end of the processing of each pattern from New.

The results are not very different from what they were before. The best grammar found is:

Grammar ID90, G = 3252.58, E = 64.00, score = 3316.58:

ID18: (%4 1 b o y r u n s #4)

ID376: (%12 t h a t b o y #12)

ID379: (%13 0 r u n #13)

ID380: (%13 1 w a l k #13)

ID383: (%14 0 s #14)

ID387: (%15 %12 #12 %13 #13 %14 #14 #15)

ID470: (%17 t h a t g i r l #17)

ID481: (%18 %17 #17 %13 #13 %14 #14 #18)

ID634: (%20 0 s o m e #20)

ID638: (%21 %20 #20 %4 #4 #21)

ID818: (%23 g i r l r u n s #23)

ID822: (%24 %20 #20 %23 #23 #24)

ID1000: (%26 b o y w a l k s #26)

ID1004: (%27 %20 #20 %26 #26 #27)

ID1151: (%29 g i r l w a l k s #29)

ID1155: (%30 %20 #20 %29 #29 #30)

The main problem seems to be that, as it stands, the program does not provide any real opportunity to break down phrases like (%12 t h a t b o y #12)
and (%17 t h a t g i r l #17) or (%23 g i r l r u n s #23) and (%29 g i r l w a l k s #29) into their constituent parts.

[continued 11/5/01]

A likely reason why the program is failing to break down phrases like the ones shown is that, at present, it only applies 'learning' procedures to the best alignment found for any pattern from New. This means that it misses alignments like this:

0 t h a t b o y w a l k s    0
          | | |         |   
1 %4 1    b o y r u n   s #4 1

where a pattern smaller than a whole sentence is, in effect, analysed into its constituent parts.

The program needs to be adapted so that it applies 'learning' procedures to a larger range of alignments for each pattern from New.

%109 13/6/01

DEVELOPMENT OF SP70, V 5.4

The program has reached a point where it is trying to learn new patterns from an alignment like this:

0 t       h a t g i r l r u n s                   0
          | | |         | | | |                  
1    %2 2 h a t b o y   r u n s #2                1
     |                          |                
2 %4 %2                         #2 %3 #3 %2 #2 #4 2

It is not clear at present what the 'correct' processing should be in a case like this.

Currently the rule for forming sub-alignments is:

"A sub-alignment is a sequence of columns within al1 in which hit symbols within New form a coherent sequence and hit symbols within pattern_old that are CONTENTS symbols also form a coherent sequence."

According to these rules, the column '%2' represents a 'gap' and can be formed into a new encoded pattern. Currently, the program forms the following 'abstract' pattern: (%12 %2 #12).

Although patterns like these would probably be sifted out in the later stages of grammar formation, it does not look very sensible for them to be formed in the first place.

A possible reason for ruling it out is that the above alignment contains no 'legal' sub-alignment. One may argue that, without any sub-alignments, the system should not be forming encoded patterns to go between the sub-alignments. It looks as if any patterns formed should be deleted if it turns out that there are no sub-alignments.

%110 14/6/01

MORE ABOUT SUB-ALIGNMENTS ETC

In the re-organisation of extract_patterns_and_classes() in SP70, v 5.5, the current rules for recognising sub-alignments are not working properly with this alignment:

0 t       h a t g i r l r u n s                   0
          | | |         | | | |                  
1    %2 2 h a t b o y   r u n s #2                1
     |                          |                
2 %4 %2                         #2 %3 #3 %2 #2 #4 2

Here is another attempt to define these concepts:

* A sub-alignment is a sequence of columns within the alignment where all the symbols in pattern_old are hit symbols that form a coherent sequence and where all the symbols from New that appear within that sequence of columns are hit symbols that form a coherent sequence.

* Between one sub-alignment and another, or between a sub-alignment and the start or finish of the alignment, there may be a coherent sequence of non-hit symbols from new or a coherent sequence of non-hit symbols from pattern_old. Either or both of these sequences may be formed into a new basic pattern. Where two basic patterns lie opposite each other within the original alignment, they may be formed into a disjunctive class.

The program now rejects alignments like the one above because it cannot find any valid sub-alignments.

At present there seem to be two minor snags:

1 

FROM ALIGNMENT ID135

0 t                          h a t b o y w a l k s                0
                             | | | | | |         |               
1                       %2 2 h a t b o y r u n   s #2             1
                        |                          |             
2 %11 %6 #6 %2 #2 %9 #9 %2                         #2 %10 #10 #11 2

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

NEW ENCODED PATTERN: ID157: (%6 #6 %2 #2 %9 #9)

%6 (0, 8.00, CODE, CNT), #6 (1, 8.00, CODE, CNT), 
%2 (2, 8.00, CODE, CNT), #2 (3, 8.00, CODE, CNT), 
%9 (4, 8.00, CODE, CNT), #9 (5, 8.00, CODE, CNT).

The new encoded pattern does not have any identification symbols. [fixed: 18/6/01]

2

FROM ALIGNMENT ID361

0 s o m e          b o y r u n s                              0
                   | | | | | | |                             
1             %2 1 b o y r u n s #2                           1
              |                  |                           
2 %23 %21 #21 %2                 #2 %22 #22 %2 #2 %16 #16 #23 2

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

No encoded pattern needed for the unmatched sequence (%21 #21)

Body of alignment: no new basic pattern formed from pattern_old in ID361

Invalid sub-alignment in alignment ID361. This alignment is abandoned.

Deletion of patterns and alignment
created during extract_patterns_and_classes(): NONE

Here, it is not clear that the rules for forming sub-alignments have been broken. It looks as if the alignment from '%2' to '#2' is valid according to the rules described above, although one might wish to exclude such an alignment on the grounds that it is essentially the same as one we have found before.

%111 18/6/01

FURTHER THOUGHTS ABOUT SUB-ALIGNMENTS ETC

There seems to be a need for further re-organisation of extract_patterns_and_classes() in order to achieve a coherent concept of sub-alignment and what lies between sub-alignments.

With ALIGNMENT ID361: 

0 s o m e          b o y r u n s                              0
                   | | | | | | |                             
1             %2 1 b o y r u n s #2                           1
              |                  |                           
2 %23 %21 #21 %2                 #2 %22 #22 %2 #2 %16 #16 #23 2

the program detects a gap in New when it gets to 'b' and concludes that '%2' is a sub-alignment. However, the end of this supposed sub-alignment is not marked so it scans across to '%22' and concludes that, because this has no symbol from New, that this is not a valid sub-alignment.

What seems to be needed is for the system to identify sub-alignments within the host alignment and then fill in the bits in between. This should identify '%2 ... #2' as a sub-alignment.

%112 27/6/01

RESULTS FROM SP70, V 5.5

After reorganisation of the process of extracting sub-alignments and forming classes, the program is now producing results which are promising but not yet right. The nearest it comes to finding a 'correct' grammar is the following patterns (amongst others):

ID46: (%6 0 t h a t #6)

ID49: (%7 0 r u n s #7)

ID52: (%8 0 g i r l #8)

ID55: (%8 1 b o y #8)

ID58: (%9 %6 #6 %8 #8 %7 #7 #9)

ID135: (%18 t h a t b o y #18)

ID138: (%19 0 s #19)

ID141: (%20 0 w a l k #20)

ID144: (%20 1 r u n #20)

ID147: (%21 %18 #18 %20 #20 %19 #19 #21)

ID259: (%29 t h a t g i r l #29)

ID271: (%30 %29 #29 %20 #20 %19 #19 #30)

ID770: (%60 s o m e b o y #60)

ID782: (%61 %60 #60 %20 #20 %19 #19 #61)

ID947: (%71 s o m e g i r l #71)

ID959: (%72 %71 #71 %20 #20 %19 #19 #72)

The repeated sequence '%20 #20 %19 #19' is 'correct', but it should appear once, not 4 times.

Preceding that sequence are the following 4 patterns:

ID135: (%18 t h a t b o y #18)

ID259: (%29 t h a t g i r l #29)

ID770: (%60 s o m e b o y #60)

ID947: (%71 s o m e g i r l #71)

This is correct as far as it goes but it does not recognise the words within these phrases.

However, the augmented Old patterns also include the following patterns:

ID46: (%6 0 t h a t #6)

ID52: (%8 0 g i r l #8)

ID55: (%8 1 b o y #8)

So the program does 'know' about 3 of the 4 words within the above 4 phrases. And it has recognised the disjunctive class {girl, boy}.

HOW TO SOLVE THESE PROBLEMS?

Version 6.0 of SP70 will aim to overcome these weaknesses in the program.

What seems to be needed is some kind of reprocessing of the patterns produced on the first pass to extract more structure, where possible.

This should have the effect of merging the repeated instances of '%20 #20 %19 #19' into a single pattern. It should also have the effect of breaking up the four phrases into their constituent words and corresponding disjunctive classes.

Before this is attempted, we probably need to ensure that the program can at least find the following grammar:

ID135: (%18 t h a t b o y #18)

ID138: (%19 0 s #19)

ID141: (%20 0 w a l k #20)

ID144: (%20 1 r u n #20)

ID147: (%21 %18 #18 %20 #20 %19 #19 #21)

ID259: (%29 t h a t g i r l #29)

ID271: (%30 %29 #29 %20 #20 %19 #19 #30)

ID770: (%60 s o m e b o y #60)

ID782: (%61 %60 #60 %20 #20 %19 #19 #61)

ID947: (%71 s o m e g i r l #71)

ID959: (%72 %71 #71 %20 #20 %19 #19 #72)

If this grammar can be found (assuming it is the best), then it may be reprocessed to achieve the improvements described above. This is probably better that doing the reprocessing on the unselected augmented set of patterns in Old.

As an experiment, the reprocessing could be done right now by putting the above patterns in as New.

The main problem seems to be that IDENTIFICATION symbols are being processed alongside CONTENTS symbols and complicating the results.

To avoid this, the program is run again but with all the IDENTIFICATION symbols edited out of the data, like this:

		(t h a t b o y)
		(s)
		(w a l k)
		(r u n)
		(%18 #18 %20 #20 %19 #19)
		(t h a t g i r l)
		(%29 #29 %20 #20 %19 #19)
		(s o m e b o y)
		(%60 #60 %20 #20 %19 #19)
		(s o m e g i r l)
		(%71 #71 %20 #20 %19 #19)

An immediate snag here is that it is no longer possible to know the meaning of variables like '%18 #18'.

The results are still a mess but the program does show signs of isolating '%20 #20 %19 #19' as a discrete pattern and recognises the words and classes within (t h a t b o y) etc.

A possible way forward:

1 At present, each new basic pattern (and new sub-alignment) is checked against existing patterns and alignments to see if there is a pre-existing pattern with the same CONTENTS symbols. A better idea might be to do the same check using the partial matching facility. If there is an exact match, then there would not be any need to create a new pattern. If there is a partial match, this may lead to new learning. This recursive process would stop when no more good matches could be found.

1.1 An issue here is what to do about IDENTIFICATION symbols. At present, New patterns contain symbols that are all treated as being notional IDENTIFICATION symbols. To do the proposed recursive matching, we would need to treat the patterns being matched in a similar manner. It might be best to do this matching *before* the assignment of IDENTIFICATION symbols. This issue needs to be considered in relation to the creation of abstract patterns which contain references to those IDENTIFICATION symbols.

2 We need to look at the way grammars are sifted out so that we do at least get the above tolerably good grammar being identified.

3 The process for forming composite alignments is coming up with alignments like this:

0         w             a         l k       0
          |             |         | |      
1    %7 0 w #7          |         | |       1
     |      |           |         | |      
2    |      |  %3 0 t h a #3      | |       2
     |      |  |          |       | |      
3    |      |  |          |  %7 1 l k #7    3
     |      |  |          |  |        |    
4 %8 %7     #7 %3         #3 %7       #7 #8 4

in which Old patterns are not fully matched. This is incorrect and needs to be looked at.
[done 28/6/01 - see %113]

4 Rather than store patterns with different origins in different lists, it is probably better to use the newly-introduced markers for the origins of patterns. [done 28/6/01]

%113 28/6/01

Consider the following alignment produced by parsing:

0 w           a    l k            0
              |                  
1    %3 0 t h a #3                1
     |          |                
2 %4 %3         #3 %2 #2 %3 #3 #4 2

As it stands, SP70, v 6.0, processes this to produce the following composite alignment:

0         w             a         l k       0
          |             |         | |      
1    %7 0 w #7          |         | |       1
     |      |           |         | |      
2    |      |  %3 0 t h a #3      | |       2
     |      |  |          |       | |      
3    |      |  |          |  %7 1 l k #7    3
     |      |  |          |  |        |    
4 %8 %7     #7 %3         #3 %7       #7 #8 4

(as shown in %112).

It seems that the current definition of a sub-alignment is not satisfactory. A revised definition, that may be better, is:

1 All the symbols from pattern_old should be hit symbols and CONTENTS symbols.

2 All the symbols from pattern_new should be hit symbols.

3 (A new rule) All CONTENTS symbols within the alignment, including those in patterns other than pattern_old, should be hit symbols. This rule subsumes rule 1.

This adjustment has now been made in SP70, v 6.0 and the results are much more 'tidy' and in line with expectations.

%114 28/6/01

FURTHER THOUGHTS ON THE DEVELOPMENT OF SP70, V 6.0

With the adjustment described in %113, and with this input:

[ 
	[
		(t h a t b o y)
		(s)
		(w a l k)
		(r u n)
		(%18 #18 %20 #20 %19 #19)
		(t h a t g i r l)
		(%29 #29 %20 #20 %19 #19)
		(s o m e b o y)
		(%60 #60 %20 #20 %19 #19)
		(s o m e g i r l)
		(%71 #71 %20 #20 %19 #19)
	]
	[
	]
]

(which is the 'grammar' patterns from the first pass of the program, with the IDENTIFICATION symbols edited out) the program is now producing results like this:

FROM ALIGNMENT ID57

0    t h a t g i r l  0
     | | | |         
1 %1 t h a t b o y #1 1

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

NEW 'ABSTRACT' PATTERN:

ID73: NSC = -1.00, EC = 16.00, CR = -1.00, CD = -1.00,
Absolute P = -1

Sequence ID73 as flat pattern:

(%10 t h a t #10)

%10 (0, 8.00, CODE, ID), t (1, 39.54, DATA, CNT), 
h (2, 49.54, DATA, CNT), a (3, 43.69, DATA, CNT), 
t (4, 39.54, DATA, CNT), #10 (5, 8.00, CODE, ID).

NEW SUB-ALIGNMENT:

ID74: NSC = 172.32, EC = -1.00, CR = -172.32, CD = 173.32,
Absolute P = 2

0     t h a t g i r l 0
      | | | |        
1 %10 t h a t #10     1

Sequence ID74 as flat pattern:

(%10 t h a t #10)

%10 (0, -1.00, CODE, ID), t (1, -1.00, DATA, CNT), 
h (2, -1.00, DATA, CNT), a (3, -1.00, DATA, CNT), 
t (4, -1.00, DATA, CNT), #10 (5, -1.00, CODE, ID).

The code derived from sequence ID74 is: ID75 (%10 #10)

No new basic pattern formed from pattern_new in ID57
at the start of the alignment

NEW BASIC PATTERN: ID76: (%11 0 g i r l #11)

%11 (0, 8.00, CODE, ID), 0 (1, 8.00, CODE, ID), 
g (2, 49.54, DATA, CNT), i (3, 49.54, DATA, CNT), 
r (4, 43.69, DATA, CNT), l (5, 43.69, DATA, CNT), 
#11 (6, 8.00, CODE, ID).

NEW BASIC ALIGNMENT

ID77: NSC = 186.47, EC = 8.00, CR = 23.31, CD = 178.47,
Absolute P = 0.00390625

0 t h a t g i r l     0
          | | | |    
1 %11 0   g i r l #11 1

Sequence ID77 as flat pattern:

(%11 0 g i r l #11)

%11 (0, 8.00, CODE, ID), 0 (1, 8.00, CODE, ID), 
g (2, 49.54, DATA, CNT), i (3, 49.54, DATA, CNT), 
r (4, 43.69, DATA, CNT), l (5, 43.69, DATA, CNT), 
#11 (6, 8.00, CODE, ID).

Contents-symbol match found between (b o y) and ID20: (%3 1 b o y #3)

EXISTING BASIC PATTERN: ID20: (%3 1 b o y #3)

%3 (0, 8.00, CODE, ID), 1 (1, 8.00, CODE, ID), 
b (2, 49.54, DATA, CNT), o (3, 39.54, DATA, CNT), 
y (4, 49.54, DATA, CNT), #3 (5, 8.00, CODE, ID).

NEW ABSTRACT PATTERN: ID81: (%12 %10 #10 %11 #11 #12)

%12 (0, 8.00, CODE, ID), %10 (1, 8.00, CODE, CNT), 
#10 (2, 8.00, CODE, CNT), %11 (3, 8.00, CODE, CNT), 
#11 (4, 8.00, CODE, CNT), #12 (5, 8.00, CODE, ID).

COMPOSITE ALIGNMENT

ID80: NSC = 358.79, EC = 8.00, CR = 44.85, CD = 350.79,
Absolute P = 0.00390625

0         t h a t           g i r l         0
          | | | |           | | | |        
1     %10 t h a t #10       | | | |         1
       |           |        | | | |        
2      |           |  %11 0 g i r l #11     2
       |           |   |             |     
3 %12 %10         #10 %11           #11 #12 3

Sequence ID80 as flat pattern:

(%12 %10 t h a t #10 %11 0 g i r l #11 #12)

%12 (0, 8.00, CODE, ID), %10 (1, -1.00, CODE, CNT), 
t (2, -1.00, DATA, CNT), h (3, -1.00, DATA, CNT), 
a (4, -1.00, DATA, CNT), t (5, -1.00, DATA, CNT), 
#10 (6, -1.00, CODE, CNT), %11 (7, 8.00, CODE, CNT), 
0 (8, 8.00, CODE, CNT), g (9, 49.54, DATA, CNT), 
i (10, 49.54, DATA, CNT), r (11, 43.69, DATA, CNT), 
l (12, 43.69, DATA, CNT), #11 (13, 8.00, CODE, CNT), 
#12 (14, 8.00, CODE, ID).

and

FROM ALIGNMENT ID99

0 %29 #29    %20 #20 %19 #19    0
              |   |   |   |    
1 %8 %18 #18 %20 #20 %19 #19 #8 1

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

NEW 'ABSTRACT' PATTERN:

ID100: NSC = -1.00, EC = 16.00, CR = -1.00, CD = -1.00,
Absolute P = -1

Sequence ID100 as flat pattern:

(%17 %20 #20 %19 #19 #17)

%17 (0, 8.00, CODE, ID), %20 (1, 39.54, DATA, CNT), 
#20 (2, 39.54, DATA, CNT), %19 (3, 39.54, DATA, CNT), 
#19 (4, 39.54, DATA, CNT), #17 (5, 8.00, CODE, ID).

NEW SUB-ALIGNMENT:

ID101: NSC = 158.17, EC = -1.00, CR = -158.17, CD = 159.17,
Absolute P = 2

0 %29 #29 %20 #20 %19 #19     0
           |   |   |   |     
1 %17     %20 #20 %19 #19 #17 1

Sequence ID101 as flat pattern:

(%17 %20 #20 %19 #19 #17)

%17 (0, -1.00, CODE, ID), %20 (1, -1.00, DATA, CNT), 
#20 (2, -1.00, DATA, CNT), %19 (3, -1.00, DATA, CNT), 
#19 (4, -1.00, DATA, CNT), #17 (5, -1.00, CODE, ID).

The code derived from sequence ID101 is: ID102 (%17 #17)

NEW BASIC PATTERN: ID103: (%18 0 %29 #29 #18)

%18 (0, 8.00, CODE, ID), 0 (1, 8.00, CODE, ID), 
%29 (2, 59.54, DATA, CNT), #29 (3, 59.54, DATA, CNT), 
#18 (4, 8.00, CODE, ID).

NEW BASIC ALIGNMENT

ID104: NSC = 119.08, EC = 8.00, CR = 14.89, CD = 111.08,
Absolute P = 0.00390625

0       %29 #29 %20 #20 %19 #19 0
         |   |                 
1 %18 0 %29 #29 #18             1

Sequence ID104 as flat pattern:

(%18 0 %29 #29 #18)

%18 (0, 8.00, CODE, ID), 0 (1, 8.00, CODE, ID), 
%29 (2, 59.54, DATA, CNT), #29 (3, 59.54, DATA, CNT), 
#18 (4, 8.00, CODE, ID).

NEW BASIC PATTERN: ID106: (%18 1 %18 #18 #18)

%18 (0, 8.00, CODE, ID), 1 (1, 8.00, CODE, ID), 
%18 (2, 59.54, DATA, CNT), #18 (3, 59.54, DATA, CNT), 
#18 (4, 8.00, CODE, ID).

No new basic pattern formed from pattern_old in ID99
between 7 and 6

NEW ABSTRACT PATTERN: ID109: (%19 %18 #18 %17 #17 #19)

%19 (0, 8.00, CODE, ID), %18 (1, 8.00, CODE, CNT), 
#18 (2, 8.00, CODE, CNT), %17 (3, 8.00, CODE, CNT), 
#17 (4, 8.00, CODE, CNT), #19 (5, 8.00, CODE, ID).

COMPOSITE ALIGNMENT

ID108: NSC = 277.25, EC = 8.00, CR = 34.66, CD = 269.25,
Absolute P = 0.00390625

0           %29 #29         %20 #20 %19 #19         0
             |   |           |   |   |   |         
1     %18 0 %29 #29 #18      |   |   |   |          1
       |             |       |   |   |   |         
2      |             |  %17 %20 #20 %19 #19 #17     2
       |             |   |                   |     
3 %19 %18           #18 %17                 #17 #19 3

Sequence ID108 as flat pattern:

(%19 %18 0 %29 #29 #18 %17 %20 #20 %19 #19 #17 #19)

%19 (0, 8.00, CODE, ID), %18 (1, 8.00, CODE, CNT), 
0 (2, 8.00, CODE, CNT), %29 (3, 59.54, DATA, CNT), 
#29 (4, 59.54, DATA, CNT), #18 (5, 8.00, CODE, CNT), 
%17 (6, -1.00, CODE, CNT), %20 (7, -1.00, DATA, CNT), 
#20 (8, -1.00, DATA, CNT), %19 (9, -1.00, DATA, CNT), 
#19 (10, -1.00, DATA, CNT), #17 (11, -1.00, CODE, CNT), 
#19 (12, 8.00, CODE, ID).

This further processing seems to produce the kinds of new structures we are looking for.

How can this be incorporated into the main program? Tentatively, this can be done as follows:

1 Whenever a new basic pattern or a new abstract pattern is produced in the course of learning, the system needs to check whether this itself may be further compressed.

2 This can be done using the existing mechanism for finding partial matches between patterns. If there is an exact match, then the pre-existing pattern is used in preference to the newly-created pattern. If there is a partial match, then new patterns will be produced by the same learning processes that produced the original basic or abstract patterns. Any new patterns produced as a result of this learning will themselves be subject to the same procedure, and so on recursively.

2.1 The recursion should stop when no good partial matches can be found. Good in this context would mean something along the lines that the cost of the code symbols outweighs the benefit of the compression. There is a need for care here because something that does not seem to contribute to compression in a local context may do so in a wider context. Perhaps it would be a mistake to apply constraints at this stage. Patterns that are 'inefficient' may be sifted out in the sorting-and-sifting phase of the program.

3 It is not entirely clear at present whether compression applied to created patterns should involve merely the application of partial matching to pairs of sequences or whether the full parsing/learning mechanism should be used. The latter would be neater and would allow the whole procedure to be fully recursive.

4 It looks as if the procedure should be applied *before* IDENTIFICATION symbols are applied to the newly-created patterns since the additional learning may result in the creation of new IDENTIFICATION symbols. Also, it may happen that new disjunctive classes are recognised, or pre-existing disjunctive classes are extended, as a result of learning and pre-existing code symbols need to be used, where appropriate.

5 In the original compression of New against Old, the symbols in New are treated as being notional IDENTIFICATION symbols (that are matched against CONTENTS symbols in Old). If the parsing/learning process is to be applied recursively (as suggested in 3), then something similar would need to apply to the created patterns being compressed.

6 It is not entirely clear at present what should happen if a created pattern is part of a sub-alignment. How should the two or more rows of the sub-alignment be processed?

7 A related question is whether there might actually be an element missing from the current learning process: where a sub-alignment is identified, there seems to be a need to recognise new patterns in rows other than pattern_old (especially pattern_new).

7.1 A tentative answer to this last problem is that the focus should be on the created 'abstract' pattern (from pattern_old) and not on other rows. The reasoning is:

* For an alignment with 2 rows, the CONTENTS symbols in the abstract pattern are a copy of the matching sequence of symbols in pattern_new.

* For an alignment with more than 2 rows, the patterns in rows other than row 0 and row_old will already encode parts of New.

* Thus in both cases the meat of any new learning occurs at the level of pattern_old.

8 Given the use of global variables and global data structures, there is a need to check carefully that there will be no mix-ups when the parsing/learning process is applied recursively.

%115 29/6/01

FURTHER THOUGHTS ON THE RECURSIVE PROCESSING OF THE GRAMMAR IN SP70, V 6.0

1 Recursive compression of created patterns can be done in at least four alternative places:

* Immediately the pattern has been created and before code symbols have been applied.

* At the end of processing of each pattern from New.

* At the end of processing of all patterns from New:

- Before sifting and sorting.

- After sifting and sorting.

2 On reflection, the last option is looking the most promising. This is because it means that recursive processing can be done after much of the rubbish has been purged from Old. Bearing in mind that, in the long term, it is intended that sifting and sorting will be done continously alongside the creation of new patterns, it makes sense to do the recursive processing of created patterns after each phase of sifting and sorting.

Doing the recursive processing at this stage solves (at least) two problems:

* It eliminates worries about mix-ups arising from the use of global variables and data structures.

* It eliminates concerns about what to do about sub-alignments: this problem is simply by-passed by concentrating on achieving a 'good' set of patterns. New alignments can be derived from these patterns at any time by re-parsing New against those patterns.

An apparent drawback is that recursive processing will be done after the assignment of code symbols to patterns and these code symbols may need to be revised in the light of the recursive processing. However, it is already recognised that code symbols will need to be revised periodically in the light of updated frequency information and in the light of newly-discovered disjunctive relations and possible simplifications of the way structures are referenced (eg eliminating redundant layers in the reference structure). (See %116).

Another reason for doing the reprocessing after code symbols have been assigned is that it would otherwise be impossible to process abstract patterns containing sequences of code symbols - because such patterns would not yet have been created! This seems to be a clinching reason!

3 If one or two of the best grammars are reprocessed recursively, it will be necessary to make some provision for giving the symbols a temporary status, in line with the IDENTIFICATION status of the symbols in the raw data. A possible solution is to 'invert' the status of symbols so that IDENTIFICATION symbols become CONTENTS symbols and vice versa. This does not seem very elegant but no other solution springs to mind at present.

Some adjustment will be needed to the procedure that adds IDENTIFICATION symbols to raw patterns from New, to take account of the fact that the patterns being reprocessed already contain (inverted) IDENTIFICATION symbols.

4 Recursive reprocessing could include the process of sifting and sorting. This would help to keep things relatively 'tidy' at all stages.

5 Another possibility to consider is that sifting and sorting be done at the end of the processing of each pattern from New. Recursive reprocessing (including sifting and sorting) could be done at the same stage. This would fit in better with the overall idea of an incremental learning process that can continuously take in New information and compress it.

This would probably lead to some not very productive 'churning' in the very early stages when only one or two patterns from New had been processed but this problem should rapidly diminish in later stages.

This is probably something to defer until later. For the time being, it is probably best to do sifting and sorting and recursive reprocessing after all the patterns from New have been processed.

%116 6/7/01

NOTES ON DEVELOPMENT OF SP70, V 6.1

This version attempts to reprocess one or more grammars recursively. Here are some design points to be considered:

1 Provisionally, the grammar(s) to be reprocessed need to be 'inverted' in the sense that IDENTIFICATION symbols are given the status CONTENTS and vice versa.

2 It is not clear at present what should happen about the assignment of new IDENTIFICATION symbols to patterns that already have them. This issue needs to be kept under review.

3 At present, the program processes New, generates patterns stored in Old, and selects from those patterns to create several alternative grammars (each with their own measure of G + E). Given the idea of re-processing grammars as if they were New, what should be done about the existing New and Old. There seem to be two broad possibilities:

* Keep New in its original form and reserve Old for patterns created by the program or selections from those patterns (the best grammar found). This would mean creating new structures for each repetition of the reprocessing procedure, something like 'driving' patterns and 'target' patterns (but it would probably be best to avoid these terms because they are already in use with different meanings).

* Provide for 'versions' of New and Old with mechanisms for creating copies of old versions.

On balance, the second option looks most promising. Apart from anything else, it would avoid the need for lots of renaming of variables and other data structures.

What seems to be needed is a mechanism to take copies of New and Old (and grammars) and then to empty these structures ready for the next reprocessing. Strictly speaking, it should not be necessary to take these kinds of copies because the information is contained in the output file. But it may be safer in the long run if copies are kept.

%117 11/7/01

REPROCESSING OF BEST GRAMMAR FROM FIRST PASS WITH SP70, V 6.1

On the first pass, the program yields the following best grammar:

Grammar ID197, G = 2791.46, E = 64.00, score = 2855.46:

ID9: (%1 t h a t b o y r u n s #1)

ID521: (%2 t h a t b o y #2)

ID524: (%3 0 s #3)

ID527: (%4 0 w a l k #4)

ID530: (%4 1 r u n #4)

ID533: (%5 %2 #2 %4 #4 %3 #3 #5)

ID655: (%6 t h a t g i r l #6)

ID667: (%7 %6 #6 %4 #4 %3 #3 #7)

ID1504: (%8 s o m e b o y #8)

ID1516: (%9 %8 #8 %4 #4 %3 #3 #9)

ID1694: (%10 s o m e g i r l #10)

ID1706: (%11 %10 #10 %4 #4 %3 #3 #11)

Assuming that the first pattern is a 'mistake' that would not appear in a more thorough search, the grammar has been re-supplied to the program as New, like this:

[ 
	[
		(%2 t h a t b o y #2)
		(%3 0 s #3)
		(%4 0 w a l k #4)
		(%4 1 r u n #4)
		(%5 %2 #2 %4 #4 %3 #3 #5)
		(%6 t h a t g i r l #6)
		(%7 %6 #6 %4 #4 %3 #3 #7)
		(%8 s o m e b o y #8)
		(%9 %8 #8 %4 #4 %3 #3 #9)
		(%10 s o m e g i r l #10)
		(%11 %10 #10 %4 #4 %3 #3 #11)
	]
	[
	]
]

When this is reprocessed, the best grammar found is this:

Grammar ID213, G = 2814.36, E = 88.00, score = 2902.36:

ID12: (%1 %2 t h a t b o y #2 #1)

ID28: (%8 %3 0 s #3 #8)

ID137: (%2 %4 0 w a l k #4 #2)

ID280: (%3 %4 1 r u n #4 #3)

ID439: (%4 %5 %2 #2 %4 #4 %3 #3 #5 #4)

ID845: (%5 %6 t h a t g i r l #6 #5)

ID1118: (%6 %7 %6 #6 %4 #4 %3 #3 #7 #6)

ID2206: (%7 %9 %8 #8 %4 #4 %3 #3 #9 #7)

ID2821: (%9 s o m e #9)

ID2824: (%10 0 %10 #10)

ID2827: (%10 1 %8 #10)

ID2828: (%10 2 g i r l #10 #10)

ID2831: (%10 3 b o y #8 #10)

ID2833: (%11 %10 #10 %9 #9 %10 #10 #11)

ID2848: (%12 %11 %10 #10 %4 #4 %3 #3 #11 #12)

The problem here is that IDENTIFICATION symbols in the original grammar are being treated as if they were data.

If we 'invert' the patterns in New (so that CONTENTS symbols are marked as IDENTIFICATION symbols and vice versa), we get parsing alignments like this:

ID13, NSC = 44.43, EC = 16.00, CR = 0.36, CD = 28.43

0 %2 t h a t b o y #2          0
           |                  
1 %1 %2    t h a t b o y #2 #1 1

and composite alignments like this:

COMPOSITE ALIGNMENT

ID24: NSC = 454.02, EC = 8.00, CR = 56.75, CD = 446.02,
Absolute P = 0.00390625

0         %2 t h a       t         b o y #2       0
          |  | | |       |         | | | |       
1    %3 0 %2 t h a #3    |         | | | |        1
     |             |     |         | | | |       
2    |             |  %2 t #2      | | | |        2
     |             |  |    |       | | | |       
3    |             |  |    |  %3 1 b o y #2 #3    3
     |             |  |    |  |             |    
4 %4 %3            #3 %2   #2 %3            #3 #4 4

and no grammars are found.

One problem seems to be that 'CONTENTS' symbols in New are not being inverted when they are transfered to Old and new IDENTIFICATION symbols are being created unnecessarily. This needs fixing.

This has been done but the program is still making composite alignments like this:

COMPOSITE ALIGNMENT

ID24: NSC = 454.02, EC = 8.00, CR = 56.75, CD = 446.02,
Absolute P = 0.00390625

0         %2 t h a       t         b o y #2       0
          |  | | |       |         | | | |       
1    %3 0 %2 t h a #3    |         | | | |        1
     |             |     |         | | | |       
2    |             |  %1 t #1      | | | |        2
     |             |  |    |       | | | |       
3    |             |  |    |  %3 1 b o y #2 #3    3
     |             |  |    |  |             |    
4 %4 %3            #3 %1   #1 %3            #3 #4 4

It seems that these alignments should be restricted to patterns that are CONTENTS symbols in Old and IDENTIFICATION symbols in New.

This has been fixed and we are now getting composite alignments like this:

COMPOSITE ALIGNMENT

ID24: NSC = 345.16, EC = 8.00, CR = 43.14, CD = 337.16,
Absolute P = 0.00390625

0 %2      t h a       t         b o y    #2 0
          | | |       |         | | |      
1    %3 0 t h a #3    |         | | |       1
     |          |     |         | | |      
2    |          |  %1 t #1      | | |       2
     |          |  |    |       | | |      
3    |          |  |    |  %3 1 b o y #3    3
     |          |  |    |  |          |    
4 %4 %3         #3 %1   #1 %3         #3 #4 4

and 

COMPOSITE ALIGNMENT

ID618: NSC = 397.89, EC = 8.00, CR = 49.74, CD = 389.89,
Absolute P = 0.00390625

0 %6    t h a t         g i r l    #6 0
        | | | |         | | | |      
1    %7 t h a t #7      | | | |       1
     |          |       | | | |      
2    |          |  %8 0 g i r l #8    2
     |          |  |            |    
3 %9 %7         #7 %8           #8 #9 3

and

COMPOSITE ALIGNMENT

ID780: NSC = 332.87, EC = 8.00, CR = 41.61, CD = 324.87,
Absolute P = 0.00390625

0 %7        %6 #6         %4 #4 %3 #3           #7         0
            |  |          |  |  |  |            |         
1     %13 0 %6 #6 #13     |  |  |  |            |          1
       |           |      |  |  |  |            |         
2      |           |  %12 %4 #4 %3 #3 #12       |          2
       |           |   |               |        |         
3      |           |   |               |  %13 2 #7 #13     3
       |           |   |               |   |        |     
4 %14 %13         #13 %12             #12 %13      #13 #14 4

This is looking more promising but we are still not getting any final grammar!

The last composite alignment shown seems to be anomalous because of the final '#7' column.

The bug has now been fixed and we get the following composite alignment:

COMPOSITE ALIGNMENT

ID778: NSC = 268.44, EC = 8.00, CR = 33.55, CD = 260.44,
Absolute P = 0.00390625

0 %7        %6 #6         %4 #4 %3 #3     #7  0
            |  |          |  |  |  |         
1     %13 0 %6 #6 #13     |  |  |  |          1
       |           |      |  |  |  |         
2      |           |  %12 %4 #4 %3 #3 #12     2
       |           |   |               |     
3 %14 %13         #13 %12             #12 #14 3

FURTHER RESULTS AND COMMENTS:

At present, the program is finding these composite alignments:

ID618: NSC = 397.89, EC = 8.00, CR = 49.74, CD = 389.89,
Absolute P = 0.00390625

0 %6    t h a t         g i r l    #6 0
        | | | |         | | | |      
1    %7 t h a t #7      | | | |       1
     |          |       | | | |      
2    |          |  %8 0 g i r l #8    2
     |          |  |            |    
3 %9 %7         #7 %8           #8 #9 3

ID918: NSC = 355.16, EC = 8.00, CR = 44.39, CD = 347.16,
Absolute P = 0.00390625

0 %8        s o m e          b o y    #8  0
            | | | |          | | |       
1     %15 0 s o m e #15      | | |        1
       |             |       | | |       
2      |             |  %3 1 b o y #3     2
       |             |  |          |     
3 %16 %15           #15 %3         #3 #16 3

ID1358: NSC = 407.89, EC = 8.00, CR = 50.99, CD = 399.89,
Absolute P = 0.00390625

0 %10       s o m e          g i r l    #10 0
            | | | |          | | | |       
1     %15 0 s o m e #15      | | | |        1
       |             |       | | | |       
2      |             |  %8 0 g i r l #8     2
       |             |  |            |     
3 %19 %15           #15 %8           #8 #19 3

There is no composite alignment for 't h a t b o y' because it is the first pattern in New and there nothing to match against except itself.

However, the program has recognised the four words in these four phrases:

%7 t h a t #7
%8 0 g i r l #8
%15 0 s o m e #15
%3 1 b o y #3

What is missing is any recognition of the fact that 't h a t' and 's o m e' belong in the same class and that 'g i r l' and 'b o y' belong in the same class; and there is no abstract pattern to tie them together into a single structure.

Since these four phrases are similar to the four two-word sentences in lang9.txt, it is not clear why classes are recognised correctly with the sentences but not with the phrases. This needs looking at.

The program also forms composite alignments like these:

ID778: NSC = 268.44, EC = 8.00, CR = 33.55, CD = 260.44,
Absolute P = 0.00390625

0 %7        %6 #6         %4 #4 %3 #3     #7  0
            |  |          |  |  |  |         
1     %13 0 %6 #6 #13     |  |  |  |          1
       |           |      |  |  |  |         
2      |           |  %12 %4 #4 %3 #3 #12     2
       |           |   |               |     
3 %14 %13         #13 %12             #12 #14 3

ID1199: NSC = 268.44, EC = 8.00, CR = 33.55, CD = 260.44,
Absolute P = 0.00390625

0 %9      %8 #8           %4 #4 %3 #3     #9  0
          |  |            |  |  |  |         
1     %17 %8 #8 #17       |  |  |  |          1
       |         |        |  |  |  |         
2      |         |  %12 0 %4 #4 %3 #3 #12     2
       |         |   |                 |     
3 %18 %17       #17 %12               #12 #18 3

ID1590: NSC = 268.44, EC = 8.00, CR = 33.55, CD = 260.44,
Absolute P = 0.00390625

0 %11     %10 #10           %4 #4 %3 #3     #11 0
           |   |            |  |  |  |         
1     %20 %10 #10 #20       |  |  |  |          1
       |           |        |  |  |  |         
2      |           |  %12 0 %4 #4 %3 #3 #12     2
       |           |   |                 |     
3 %21 %20         #20 %12               #12 #21 3

What is needed here is a mechanism which allows the system to 'realise' that '%6 #6', '%8 #8' and '%10 #10' are all the same class because they share the context '... %4 #4 %3 #3'.

Another thing that needs looking at is that the system often produces the same composite alignment more than once.

%118 11/7/01

FOUR PHRASES VERSUS FOUR SENTENCES

To try to see why the four phrases are not working in the same way as the four sentences (and why no grammar is being produced with the four phrases), the program will be run with this input:

[ 
	[
		(%2 !t !h !a !t !b !o !y #2)
		(%6 !t !h !a !t !g !i !r !l #6)
		(%8 !s !o !m !e !b !o !y #8)
		(%10 !s !o !m !e !g !i !r !l #10)
	]
	[
	]
]

and also with this input

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
		(m a r y w a l k s)
	]
	[
	]
]

[continued 12/7/01]

The program has been modified to remove printing out of all the alignments produced by parsing and to present only the best alignments for any one pattern from New. When it is run with the second of the two inputs, above, it gives 'best' alignments like this:

ID2353, NSC = 337.87, EC = -1.00, CR = -0.00, CD = 338.87

0                              j o h n w a l k s            0
                               | | | | | | | | |           
1                         %9 2 j o h n w a l k s #9         1
                          |                      |         
2             %23 1 %7 #7 %9                     #9 #23     2
               |                                     |     
3 %24 0 %5 #5 %23                                   #23 #24 3

and this:

ID2493, NSC = 337.87, EC = -1.00, CR = -0.00, CD = 338.87

0            j o h n          w a l k           s         0
             | | | |          | | | |           |        
1       %5 1 j o h n #5       | | | |           |         1
        |            |        | | | |           |        
2 %20 0 %5           #5 %19   | | | | #19 %15   | #15 #20 2
                         |    | | | |  |   |    |  |     
3                       %19 0 w a l k #19  |    |  |      3
                                           |    |  |     
4                                         %15 0 s #15     4

There seems to be two things wrong here:

* EC values are clearly wrong. This has now been fixed for the two versions of score calculation: sequence::compute_score_with_gaps() and sequence::make_code().

* In this 're-parsing' phase, all the alignments retained in the system should be ones where all the CONTENTS symbols of all the Old patterns are fully matched. This is clearly not true of the first of these two alignments (and several others produced by the program).

%119 13/7/01

FURTHER DEVELOPMENT OF SP70, V 6.1

In the second phase of the program, where 'full' matches are sought, a function has been added to weed out alignments where all the symbols in New may not be matched or where any CONTENTS symbols in Old patterns are unmatched. It is necessary to leave such alignments in while the alignments are being built because otherwise the building process will not work properly.

At present, the first phase creates a set of patterns in Old that include the 'correct' patterns:

ID62: (%5 0 m a r y #5)

ID65: (%5 1 j o h n #5)

ID389: (%14 0 s #14)

ID392: (%15 0 w a l k #15)

ID395: (%15 1 r u n #15)

ID398: (%16 0 %5 #5 %15 #15 %14 #14 #16)

In the second phase, the program is finding the 'correct' parsing for (j o h n r u n s), (m a r y r u n s) and (m a r y w a l k s) but it is not finding the correct parsing for (j o h n w a l k s). It is not clear at present why this is.

Part of the problem seems to be that the program is forming lots of alignments like these:

ID2248: NSC = 337.87, EC = 24.00, CR = 14.08, CD = 313.87,
Absolute P = 5.96046447754e-008

0              j o h n w a l k s                    0
               | | | | | | | | |                   
1         %5 3 j o h n w a l k s #5                 1
          |                      |                 
2     %24 %5                     #5 %15 #15 #24     2
       |                                     |     
3 %25 %24                                   #24 #25 3

ID2251: NSC = 337.87, EC = 32.00, CR = 10.56, CD = 305.87,
Absolute P = 2.32830643654e-010

0          j o h n w a l k s                            0
           | | | | | | | | |                           
1     %5 3 j o h n w a l k s #5                         1
      |                      |                         
2 %13 %5                     #5 %12       #12 %5 #5 #13 2
                                 |         |           
3                               %12 0 r u #12           3

ID2252: NSC = 337.87, EC = 32.00, CR = 10.56, CD = 305.87,
Absolute P = 2.32830643654e-010

0                              j o h n w a l k s        0
                               | | | | | | | | |       
1                         %5 3 j o h n w a l k s #5     1
                          |                      |     
2 %13 %5 #5 %12       #12 %5                     #5 #13 2
             |         |                               
3           %12 0 r u #12                               3

Part of the reason that so many alignments of that kind are made is that the pattern (%5 3 j o h n w a l k s #5) has somehow acquired class symbols ('%5' and '#5') that correspond to references in patterns like (%13 %5 #5 %12 #12 %5 #5 #13). It is not clear why this should have happened.

This problem arose because the process for assigning initial and terminal code symbols was re-using numbers for code symbol names. This problem has now been fixed and the program discovers the 'correct' grammar.

As it stands now, the program actually discovers two good grammars. The best two grammars discovered by the program are:

Grammar ID161, G = 974.10, E = 160.00, score = 1134.10:

ID14: (%3 1 s #3)

ID353: (%6 1 m a r y #6)

ID356: (%6 0 j o h n #6)

ID838: (%14 1 w a l k #14)

ID841: (%14 0 r u n #14)

ID1564: (%23 %6 #6 %14 #14 #23)

ID1572: (%24 %23 #23 %3 #3 #24)

and

Grammar ID192, G = 957.47, E = 192.00, score = 1149.47:

ID14: (%3 1 s #3)

ID353: (%6 1 m a r y #6)

ID356: (%6 0 j o h n #6)

ID838: (%14 1 w a l k #14)

ID841: (%14 0 r u n #14)

ID844: (%15 0 %6 #6 %14 #14 %3 #3 #15)

Although, intuitively, the second one looks better, the first one has a higher score. Why this should be needs looking at.

The second one is smaller but, for some reason its value for E is larger and this more than offsets the smaller G. It is not clear at present why E should be larger for the second grammar.

One reason for the anomaly is that the values for frequency and bit cost for the alignments in full_alignments_from_parsing had not been corrected in the light of the recalculated values for the symbol types. This correction has now been made.

Another reason for the anomaly is that the main pattern in the second grammar has a '0' discrimination symbol at the beginning whereas the main pattern in the first grammar does not. This additional discrimination symbol increases the EC for each alignment contributing to the second grammar and thus increases the E value for the grammar.

Having a discrimination symbol in one pattern but not in the other is anomalous and will be looked at.

When the pattern (%15 %6 #6 %14 #14 %3 #3 #15) is created originally, it does not have the '0' discrimination symbol. This is added later as described in %120, next.

%120 19/7/01

AN ANOMALY IN THE RESULTS FROM SP70, V 6.1

At present, the program produces results like this:

FROM ALIGNMENT ID1333

0          m a r y          w a l k          s        0
           | | | |          | | | |          |       
1          | | | |    %14 1 w a l k #14      |        1
           | | | |     |             |       |       
2 %15 %6   | | | | #6 %14           #14 %3   | #3 #15 2
      |    | | | | |                    |    | |     
3     %6 1 m a r y #6                   |    | |      3
                                        |    | |     
4                                       %3 1 s #3     4

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

Contents-symbol match found between (%6 #6 %14 #14 %3 #3) and ID844: (%15 %6 #6 %14 #14 %3 #3 #15)

NEW SUB-ALIGNMENT:

ID1558: NSC = 327.87, EC = -6.00, CR = -54.65, CD = 333.87,
Absolute P = 64

0            m a r y          w a l k          s        0
             | | | |          | | | |          |       
1            | | | |    %14 1 w a l k #14      |        1
             | | | |     |             |       |       
2       %6 1 m a r y #6  |             |       |        2
        |            |   |             |       |       
3       |            |   |             |  %3 1 s #3     3
        |            |   |             |  |      |     
4 %15 0 %6           #6 %14           #14 %3     #3 #15 4

Sequence ID1558 as flat pattern:

(%15 0 %6 1 m a r y #6 %14 1 w a l k #14 %3 1 s #3 #15)

%15 (0, -1.00, CODE, ID), 0 (1, -1.00, CODE, ID), 
%6 (2, -1.00, CODE, CNT), 1 (3, -1.00, CODE, ID), 
m (4, -1.00, DATA, CNT), a (5, -1.00, DATA, CNT), 
r (6, -1.00, DATA, CNT), y (7, -1.00, DATA, CNT), 
#6 (8, -1.00, CODE, CNT), %14 (9, -1.00, CODE, CNT), 
1 (10, -1.00, CODE, ID), w (11, -1.00, DATA, CNT), 
a (12, -1.00, DATA, CNT), l (13, -1.00, DATA, CNT), 
k (14, -1.00, DATA, CNT), #14 (15, -1.00, CODE, CNT), 
%3 (16, -1.00, CODE, CNT), 1 (17, -1.00, CODE, ID), 
s (18, -1.00, DATA, CNT), #3 (19, -1.00, CODE, CNT), 
#15 (20, -1.00, CODE, ID).

The code derived from sequence ID1558 is: ID1559 (%15 0 1 1 1 #15)

No new basic pattern formed from pattern_new in ID1333
at the start of the alignment

No new basic pattern formed from pattern_old in ID1333
between 8 and 7

NEW ABSTRACT PATTERN: ID1562: (%22 %15 #15 #22)

%22 (0, 8.00, CODE, ID), %15 (1, 8.00, CODE, CNT), 
#15 (2, 8.00, CODE, CNT), #22 (3, 8.00, CODE, ID).

COMPOSITE ALIGNMENT

ID1561: NSC = 327.87, EC = 16.00, CR = 20.49, CD = 311.87,
Absolute P = 1.52587890625e-005

0                m a r y          w a l k          s            0
                 | | | |          | | | |          |           
1                | | | |    %14 1 w a l k #14      |            1
                 | | | |     |             |       |           
2           %6 1 m a r y #6  |             |       |            2
            |            |   |             |       |           
3           |            |   |             |  %3 1 s #3         3
            |            |   |             |  |      |         
4     %15 0 %6           #6 %14           #14 %3     #3 #15     4
       |                                                 |     
5 %22 %15                                               #15 #22 5

Sequence ID1561 as flat pattern:

(%22 %15 0 %6 1 m a r y #6 %14 1 w a l k #14 %3 1 s #3 #15 #22)

%22 (0, 8.00, CODE, ID), %15 (1, -1.00, CODE, CNT), 
0 (2, -1.00, CODE, CNT), %6 (3, -1.00, CODE, CNT), 
1 (4, -1.00, CODE, CNT), m (5, -1.00, DATA, CNT), 
a (6, -1.00, DATA, CNT), r (7, -1.00, DATA, CNT), 
y (8, -1.00, DATA, CNT), #6 (9, -1.00, CODE, CNT), 
%14 (10, -1.00, CODE, CNT), 1 (11, -1.00, CODE, CNT), 
w (12, -1.00, DATA, CNT), a (13, -1.00, DATA, CNT), 
l (14, -1.00, DATA, CNT), k (15, -1.00, DATA, CNT), 
#14 (16, -1.00, CODE, CNT), %3 (17, -1.00, CODE, CNT), 
1 (18, -1.00, CODE, CNT), s (19, -1.00, DATA, CNT), 
#3 (20, -1.00, CODE, CNT), #15 (21, -1.00, CODE, CNT), 
#22 (22, 8.00, CODE, ID).

This does not make much sense because New was completely matched in the original alignment, there are no unmatched CONTENTS symbols in old_pattern and the 'learning' process does not result in any new structures apart from an alignment that is essentially the same as before but with an extra abstract pattern at the bottom. And it leads to the addition of the discrimination symbol '0' in the pattern (%15 %6 #6 %14 #14 %3 #3 #15) - which in turn means unreasonably low scores for grammars involving that pattern.

In order to prevent this kind of sub-alignment being formed, it seems that we need to check that there are some unmatched CONTENTS symbols in pattern_old or some unmatched IDENTIFICATION symbols in pattern_new, or both.

[continued 16/7/01]

This check has now been added, the spurious composite alignment and the unwanted discrimination symbol no longer appear, and the program now finds the 'correct' best grammar:

Grammar ID116, G = 942.41, E = 109.61, score = 1052.03:

ID14: (%3 1 s #3)

ID353: (%4 1 m a r y #4)

ID356: (%4 0 j o h n #4)

ID838: (%1 1 w a l k #1)

ID841: (%1 0 r u n #1)

ID844: (%2 %4 #4 %1 #1 %3 #3 #2)

%121 16/7/01

FURTHER DEVELOPMENT OF 'REPROCESSING' IN SP70, V 6.2

Continuing the testing outlined in %118, the program is now being run on this input:

[ 
	[
		(%2 !t !h !a !t !b !o !y #2)
		(%6 !t !h !a !t !g !i !r !l #6)
		(%8 !s !o !m !e !b !o !y #8)
		(%10 !s !o !m !e !g !i !r !l #10)
	]
	[
	]
]

The first snag encountered is that the program is not recognising 't h a t' as a discrete entity.

The problem seems to be the relatively low CD score for this alignment:

ID21 : ID2 : ID5 : #19: NSC = 149.92, EC = 104.96, CR = 0.70, CD = 44.96,
Absolute P = 2.53704439957e-032

0 %6 t h a t g i r l #6 0
     | | | |           
1 %2 t h a t b o y #2   1

compared with this one:

ID23 : ID2 : ID16 : #22: NSC = 117.44, EC = 24.00, CR = 0.20, CD = 93.44,
Absolute P = 5.96046447754e-008

0 %6 t h a t g i r l #6 0
       | | |           
1 %3 1 h a t b o y #3   1

This difference in scores seems to be mainly due to the relatively high EC for the first alignment compared with the second.

The reason is probably because the symbols '%2' and '#2' in the first alignment have the relatively high scores of symbols from New rather than the low scores of symbols from Old.

The first Old pattern has these values:

ID5 (%2 t h a t b o y #2)

%2 (0, 52.48, DATA, ID), t (1, 32.48, DATA, CNT), 
h (2, 42.48, DATA, CNT), a (3, 42.48, DATA, CNT), 
t (4, 32.48, DATA, CNT), b (5, 42.48, DATA, CNT), 
o (6, 32.48, DATA, CNT), y (7, 42.48, DATA, CNT), 
#2 (8, 52.48, DATA, ID).

whereas the second Old pattern has these:

NEW BASIC PATTERN: ID16: (%3 1 h a t b o y #3)

%3 (0, 8.00, CODE, ID), 1 (1, 8.00, CODE, ID), 
h (2, 42.48, DATA, CNT), a (3, 42.48, DATA, CNT), 
t (4, 32.48, DATA, CNT), b (5, 42.48, DATA, CNT), 
o (6, 32.48, DATA, CNT), y (7, 42.48, DATA, CNT), 
#3 (8, 8.00, CODE, ID).

When a New pattern is transfered to Old, the IDENTIFICATION symbols need to be given the type CODE_SYMBOL and the bit_cost needs to be reduced appropriately.

As it transpires, the types of symbols are assigned initially and not changed subsequently. Only the status of symbols is reversed when they are transfered from New to Old.

With these adjustments made, resulting in more appropriate values for EC and CD for alignments like those shown above, the patterns appear in Old are as follows:

PATTERNS IN OLD (AUGMENTED):

ID5: (%2 t h a t b o y #2)

ID7: (%1 0 t #1)

ID10: (%3 2 t h a #3)

ID13: (%3 0 b o y #3)

ID16: (%3 1 h a t b o y #3)

ID18: (%4 %3 #3 %1 #1 %3 #3 #4)

ID20: (%6 t h a t g i r l #6)

ID268: (%5 0 t h a t #5)

ID271: (%7 0 g i r l #7)

ID276: (%8 %5 #5 %7 #7 #8)

ID278: (%9 0 %3 #3 %1 #1 #9)

ID286: (%10 %9 #9 %7 #7 #10)

ID291: (%11 0 t g i r l #11)

ID296: (%12 %3 #3 %11 #11 #12)

ID301: (%11 1 %1 #1 %3 #3 #11)

ID305: (%8 0 s o m e b o y #8)

ID613: (%13 0 s o m e #13)

ID620: (%14 %13 #13 %3 #3 #14)

ID628: (%13 1 h a t #13)

ID678: (%10 0 s o m e g i r l #10)

ID881: (%15 %13 #13 %7 #7 #15)

This set contains the following nearly-correct patterns:

ID13: (%3 0 b o y #3)

ID268: (%5 0 t h a t #5)

ID271: (%7 0 g i r l #7)

ID276: (%8 %5 #5 %7 #7 #8)

ID613: (%13 0 s o m e #13)

ID620: (%14 %13 #13 %3 #3 #14)

The problem here is that the program is not recognising 't h a t' and 's o m e' as belonging in the same class, it is not recognising 'b o y' and 'g i r l' as belonging in the same class, and it is not forming a single abstract pattern to tie the classes together.

This is probably why it is not able to form a 'correct' alignment for a pattern like (%2 t h a t b o y #2).

The source of the problem can, perhaps, be seen from the following output:

FROM ALIGNMENT ID307

0 %8 s o m e b o y #8 0
             | | |   
1 %2 t h a t b o y #2 1

IS FORMED THESE CODED PATTERNS AND ALIGNMENTS:

Contents-symbol match found between (b o y) and ID13: (%3 0 b o y #3)

NEW SUB-ALIGNMENT:

ID611: NSC = 117.44, EC = -3.00, CR = -39.15, CD = 120.44,
Absolute P = 8

0 %8 s o m e b o y #8 0
             | | |   
1 %3 0       b o y #3 1

Sequence ID611 as flat pattern:

(%3 0 b o y #3)

%3 (0, -1.00, CODE, ID), 0 (1, -1.00, CODE, ID), 
b (2, -1.00, DATA, CNT), o (3, -1.00, DATA, CNT), 
y (4, -1.00, DATA, CNT), #3 (5, -1.00, CODE, ID).

The code derived from sequence ID611 is: ID612 (%3 0 #3)

NEW BASIC PATTERN: ID613: (%13 s o m e #13)

%13 (0, 8.00, CODE, ID), s (1, 42.48, DATA, CNT), 
o (2, 32.48, DATA, CNT), m (3, 42.48, DATA, CNT), 
e (4, 42.48, DATA, CNT), #13 (5, 8.00, CODE, ID).

NEW BASIC ALIGNMENT

ID614: NSC = 159.92, EC = 16.00, CR = 9.99, CD = 143.92,
Absolute P = 1.52587890625e-005

0 %8  s o m e b o y #8 0
      | | | |         
1 %13 s o m e #13      1

Sequence ID614 as flat pattern:

(%13 s o m e #13)

%13 (0, 8.00, CODE, ID), s (1, 42.48, DATA, CNT), 
o (2, 32.48, DATA, CNT), m (3, 42.48, DATA, CNT), 
e (4, 42.48, DATA, CNT), #13 (5, 8.00, CODE, ID).

Contents-symbol match found between (t h a t) and ID268: (%5 t h a t #5)

PRE-EXISTING BASIC PATTERN: ID268

No new basic pattern (or corresponding alignment)
formed from pattern1 in ID3

No new basic pattern formed from pattern_old in ID307
between 8 and 7

NEW ABSTRACT PATTERN: ID620: (%14 %13 #13 %3 #3 #14)

%14 (0, 8.00, CODE, ID), %13 (1, 8.00, CODE, CNT), 
#13 (2, 8.00, CODE, CNT), %3 (3, 8.00, CODE, CNT), 
#3 (4, 8.00, CODE, CNT), #14 (5, 8.00, CODE, ID).

COMPOSITE ALIGNMENT

ID619: NSC = 277.35, EC = 16.00, CR = 17.33, CD = 261.35,
Absolute P = 1.52587890625e-005

0 %8      s o m e          b o y    #8  0
          | | | |          | | |       
1     %13 s o m e #13      | | |        1
       |           |       | | |       
2      |           |  %3 0 b o y #3     2
       |           |  |          |     
3 %14 %13         #13 %3         #3 #14 3

Sequence ID619 as flat pattern:

(%14 %13 s o m e #13 %3 0 b o y #3 #14)

%14 (0, 8.00, CODE, ID), %13 (1, 8.00, CODE, CNT), 
s (2, 42.48, DATA, CNT), o (3, 32.48, DATA, CNT), 
m (4, 42.48, DATA, CNT), e (5, 42.48, DATA, CNT), 
#13 (6, 8.00, CODE, CNT), %3 (7, -1.00, CODE, CNT), 
0 (8, -1.00, CODE, CNT), b (9, -1.00, DATA, CNT), 
o (10, -1.00, DATA, CNT), y (11, -1.00, DATA, CNT), 
#3 (12, -1.00, CODE, CNT), #14 (13, 8.00, CODE, ID).

What happens here is that the program forms the 'unmatched' pattern (%13 s o m e #13) (from New). Then, in the process of forming the 'unmatched' pattern 't h a t' from Old, it discovers that these CONTENTS symbols match CONTENTS symbols of the earlier-formed pattern (%5 t h a t #5). This means that the 'class' symbols are different for the two patterns instead of the same, as they should be.

What seems to be needed is for the assignment of class symbols to be delayed until both patterns have been found. If they both have CONTENTS-symbol matches with previously-formed patterns, then some kind of arbitration is needed. If one or the other matches an existing pattern, then use the class of that pattern. Otherwise, assign a new class symbol.

It is not clear what exactly should be done if both patterns match pre-existing patterns. For the time being, this situation will be merely flagged and an arbitrary choice will be made.

A possible solution is to make two versions of the basic pattern and two versions of the abstract pattern. This could become complicated if this was repeated along the length of an alignment.

Meanwhile, another snag has arisen: The class symbols in New are being re-used leading to spurious alignments like this:

0 %10      s o m e               g i r l    #10 0
   |       | | | |               | | | |     | 
1  |  %8 0 s o m e b o y #8      | | | |     |  1
   |  |                  |       | | | |     | 
2 %10 %8                 #8 %4   | | | | #4 #10 2
                            |    | | | | |     
3                           %4 2 g i r l #4     3

To prevent this, the classes in New need to be recorded before the main processing starts.

%122 17/7/01

SP70, V 6.2, CONTINUED

At the beginning of create_patterns_and_sort(), program now compiles a list of classes in New and Old. Because of the 'inversion' of status in New, classes are recognised by CONTENTS symbols, whereas in Old they are recognised by IDENTIFICATION symbols.

This preliminary compiling of classes eliminates alignments like the last one shown in %121.

With input like this:

the program now finds essentially the 'correct' grammar:

Grammar ID21, G = 867.20, E = 83.31, score = 950.51:

ID14: (%1 0 b o y #1)

ID308: (%2 0 t h a t #2)

ID312: (%1 2 g i r l #1)

ID316: (%1 3 %2 #2 %1 #1 #1)

ID470: (%2 1 s o m e #2)

An apparent anomaly here is that the abstract pattern is in the same class as (%1 0 b o y #1) and (%1 2 g i r l #1). This needs looking at.

The problem here is merely that current_class_record was not set to NIL which caused the program to pick up the name of the last-made class. This is now fixed (and the program now produces the 'correct' grammar) but there is a need for an overall review of the way class names and discrimination symbols are assigned. Here is the latest version of the grammar:

Grammar ID27, G = 908.52, E = 81.67, score = 990.19:

ID14: (%1 0 b o y #1)

ID104: (%2 0 t h a t #2)

ID108: (%1 1 g i r l #1)

ID112: (%3 %2 #2 %1 #1 #3)

ID214: (%2 1 s o m e #2)

Another anomaly is that patterns like (%2 t h a t b o y #2) from New are having discrimination symbols added unnecessarily when they are transfered to Old. The result in this case is: (%2 0 t h a t b o y #2). A review of how discimination symbols are assigned should solve this problem.

%123 17/7/01

CLASS NAMES AND DISCRIMINATION SYMBOLS

Problems and possible solutions:

* At present the decision (in sequence::check_ID_symbols()) whether or not to create a new class name or use an existing name depends on whether the global variable current_class_record is NIL or points to a class record. This is clumsy. It is probably better to use a parameter which can be NIL if a new class name is to be created or it can be a class record whose name is to be used.

* At present, it is assumed that sequence::check_ID_symbols() will always create discrimination symbols. But this leads to spurious addition of discrimination symbols when none are needed (as with (%2 0 t h a t b o y #2)). It is probably better if each class record maintains a list of the patterns in the given class (instead of a list of discrimination symbols) and reviews the list each time a change is made to the record to see whether discrimination symbols need to be added and what they should be.

* At present, the program assumes that a single discrimination symbol is needed in each pattern within a class containing two or more patterns. But in the long run, class names and discrimination symbols will need to support hierarchies of classes and sub-classes with cross-classification, and this implies the use of arbitrarily long lists of discrimination symbols on any pattern. In 'good' gramars, it is likely that such lists will not grow excessively long but there should not be any fixed ceiling on how long the list might be. It is not entirely clear how this is to be done but the adjustments described in the previous two points should make it easier to handle sub-classification and cross-classification in the long run.

* The idea that symbols in New should have their status 'inverted' is inelegant, leads to problems and is probably not necessary. There is a case for getting rid of it so that the status of symbols is consistent between New and Old. This modification has been made in
SP70, v 6.3 and it works satisfactorily with lang9.txt. With lang10g.txt:

[ 
	[
		(!%2 t h a t b o y !#2)
		(!%6 t h a t g i r l !#6)
		(!%8 s o m e b o y !#8)
		(!%10 s o m e g i r l !#10)
	]
	[
	]
]

it gives this (nearly correct) grammar:

Grammar ID27, G = 938.51, E = 85.84, score = 1024.36:

ID14: (%3 0 b o y #3)

ID104: (%4 0 t h a t #4)

ID108: (%3 1 g i r l #3)

ID112: (%5 %4 #4 %3 #3 #5)

ID122: (%2 %1 #1 %3 #3 #2)

ID214: (%1 1 s o m e #1)

It is probably not worth tracking down the reason for 's o m e' and 't h a t' not being assigned to the same class because this will be looked at in the reorganisation of class names and discrimination symbols planned for v 6.4 (the first of the two points above).

%124 18/7/01

DISCRIMINATION SYMBOLS

Although some patterns may not need discrimination symbols (because they have no alternatives in any context), it is probably simplest to provide discrimination symbols in all cases.

At the end of 'learning', patterns in a grammar can be reviewed. If any are found that have no alternatives in any context, discrimination symbols can be removed.

Alongside this processing, one may look for patterns that appear in only one context. If any such pattern is found, it can put 'in line' in the context where it appears.

%125

SLOW RUNNING OF SP70, V 6.4

V 6.4 of SP70 now has no constraints on the matching of IDENTIFICATION symbols against CONTENTS symbols and vice versa, and it produces more discrimination symbols.

These two changes seem to be the reason why it is now failing to find the 'correct' grammar apparently because the number of alternative hit sequences has increased dramatically. If parameters are changed to increase the available space for the hit structure and increase the numbers of alternative alignments formed, the program seems to come closer to finding the right structures but it runs very much more slowly.

Removal of the restriction means:

* If there are many patterns in one class, with the same initial and final code symbol, many spurious hit sequences will be formed matching those code symbols.

* With a flattened alignment like this: (%18 0 %7 0 j o h n #7 %17 0 r u n #17 %4 0 r u n s #4 #18), there are several instances of '0'. If this alignment is matched against other similar flattened alignments without any restrictions on matching, there will be multiple alternative hit sequences that can be formed.

* Likewise, if CONTENTS symbols can be matched against CONTENTS symbols, this will lead to a very large number of spurious hit sequences.

In general, there seems to be a case for re-imposing the restriction or something like it. In this connection, here are some arguments that seem to lend some support:

* Since, in general, code symbols are things that have been introduced by the system, it is legitimate for the system to distinguish them from 'data' symbols that originate in the external environment. Without some such recognition, the system cannot sensibly manipulate the code symbols to best effect.

* It is clearly spurious to match code symbols from one pattern with the corresponding code symbols with other patterns from the same class.

* Likewise, it is clearly spurious for data symbols in patterns in Old (appearing directly in those patterns or in partial alignments) to be matched against other data symbols in Old. Data symbols should only be matched from New to Old in the process of trying to encode New economically in terms of patterns in Old.

* In terms of neural realisation of the ICMAUS framework, there seems to be a case for hard-wiring of the connections between IDENTIFICATION symbols at one level to corresponding CONTENTS symbols at the next level. This would not only dramatically reduce the amount of wiring required but greatly simplify the process of matching patterns. This kind of hard wiring would, in effect, enforce the proposed restriction.

What about 'inversion' of the status of symbols in patterns that are moved into New in reprocessing phases of the program? This is probably a spurious issue because there are other and probably better ways of doing this re-processing, eg doing it on newly-created patterns at the time they are first formed and before any code symbols have been assigned to them. Until we move to that kind of organisation, there will be a need for a temporary fix when patterns are re-processed by placing them in New.

And what about the status of symbols in the raw data in New? Previously, these were given the slightly odd status of IDENTIFICATION symbols. Another idea, possibly better, is to give them CONTENTS status or neutral status (NULL_VALUE) but to ignore status when matching New to Old. Provided that New is genuine raw data, there will not be any problems arising from spurious matches because the symbols in New will only match DATA symbols (which are all CONTENTS symbols) in Old (assuming that symbols used as code symbols never appear in New). Given reprocessing of patterns containing code symbols, a restriction may be imposed that DATA symbols are the only symbols from New that should be matched against DATA symbols in Old.

Restrictions have been imposed in SP70, v 6.5 and, with parameters set fairly 'narrowly', the program now produces the 'correct' grammar:

Grammar ID86, G = 940.60, E = 113.39, score = 1053.99:

ID15: (%3 1 s #3)

ID145: (%4 0 j o h n #4)

ID146: (%4 1 m a r y #4)

ID356: (%1 0 r u n #1)

ID357: (%1 1 w a l k #1)

ID362: (%2 0 %4 #4 %1 #1 %3 #3 #2)

and very much faster than before.

As noted previously, a grammar like this may be further processed to remove the unnecessary discrimination symbol from the last pattern and to put the 's' from ID15 inline within pattern ID362.

This grammar is obtained with the following values for critical parameters:

HIT_STRUCTURE_ROWS 1500
KEEP_ROWS 7
DRIVING_KEEP_ROWS 7

With this input:

[ 
	[
		(!%2 t h a t b o y !#2)
		(!%6 t h a t g i r l !#6)
		(!%8 s o m e b o y !#8)
		(!%10 s o m e g i r l !#10)
	]
	[
	]
]

the program now produces this best grammar:

Grammar ID66, G = 867.79, E = 104.40, score = 972.19:

ID14: (%1 1 b o y #1)

ID117: (%2 0 t h a t #2)

ID121: (%1 2 g i r l #1)

ID125: (%3 0 %2 #2 %1 #1 #3)

ID231: (%2 1 s o m e #2)

%126 19/7/01

SP70, V 6.5 WITH THREE-WORD SENTENCE

The program has been run with this input:

[ 
	[
		(t h a t b o y r u n s)
		(t h a t g i r l r u n s)
		(t h a t b o y w a l k s)
		(t h a t g i r l w a l k s)
		(s o m e b o y r u n s)
		(s o m e g i r l r u n s)
		(s o m e b o y w a l k s)
		(s o m e g i r l w a l k s)
	]
	[
	]
]

The best grammar obtained with fairly 'narrow' parameter settings (as above) is:

Grammar ID275, G = 1446.89, E = 246.50, score = 1693.39:

ID97: (%4 0 t h a t #4)

ID100: (%5 0 r u n s #5)

ID103: (%6 0 b o y #6)

ID104: (%6 1 g i r l #6)

ID109: (%1 0 %4 #4 %6 #6 %5 #5 #1)

ID507: (%5 1 w a l k s #5)

ID1009: (%2 0 s o m e #2)

ID1290: (%3 0 %2 #2 %6 #6 %5 #5 #3)

Even without reprocessing, this is very nearly 'correct'. The only thing wrong is that 's o m e' and 't h a t' have not been assigned to the same class and so it has been necessary to include two abstract patterns, not one.

Relaxing the parameters a little does not change the grammar.

In principle, the shortcoming in this grammar could be overcome by re-processing: the program should be able to detect the common ground between ID109 and ID1290 and, with some modification, it should be able to 'realise' that the classes '%4 #4' and '%2 #2' could be amalgamated into a single class.

In situations like this, although possibly not in this specific situation, there may be a case for forming sub-classes: rather than merge the two classes into a single class, the original classes may retain their identities and a new class may be created that contains them. This could be achieved with two patterns: '%7 %4 #4 #7' and '%7 %2 #2 #7'. More generally, in situations where there might be a hierarchy of sub-classes within a main class, with two or more patterns in each sub-class, two or more discrimination symbols may be used to mark sub-classes and instances.

It is tempting to suggest that the left-to-right order would reflect the transition from high to low-level classes but, given the likelihood that cross-classification will be required, it is probably not feasible to maintain such a simple scheme. To reduce problems of ambiguity, there will probably be a need to make discrimination symbols more specific than strictly necessary - this needs looking at.

%127 19/7/01

ALTERNATIVE SCHEME FOR REPROCESSING OF PATTERNS

In the long run, the current idea for reprocessing whole grammars (partially realised in v 6.5) may, with advantage, be replaced by a scheme in which each newly-created pattern is re-processed as soon as it has been constructed to see whether there might be some sub-structure to be found.

Up to a point, this is already being done in a crude way because the program checks to see whether a newly-created pattern has a CONTENTS-symbol match with any pre-existing pattern. In the re-organised program, this procedure can be dropped and replaced by the full generality of the system for finding full and partial matches. If a 'full' CONTENTS-symbol match is found, then the pre-existing pattern may be used. Otherwise, partial matching may lead to further learning.

Given the principle that older structures are not displaced by newer ones (because they may come in useful later), any learned structure should be preserved even tho the system may, in addition, form a new version of it in the light of further partial matching and learning.

Currently, the process of using older patterns if they form a CONTENTS-symbol match with a newly-created pattern achieves the effect of generalising grammatical rules. And the sifting_and_sorting() function achieves the effect of rebuilding and correction of over-generalisations. As with SNPR, there are certain kinds of generalisations (putatively, the 'correct' ones) that cannot be corrected in this way.

%128 31/7/01

CONSTRAINTS ON MATCHING OF CODE SYMBOLS AND INDEXING OF CODE SYMBOLS

In SP70, v 7.0, I have tried putting in constraints so that 'ID' brackets and ID class symbols would be matched to 'CONTENTS' brackets and symbols in such a way that, between the left CONTENTS bracket and the right CONTENTS bracket, there was no other bracket.

This has proved awkward and inefficient in run-time terms.

A possibly better idea is to index the patterns in Old, and the alignments produced in the course of parsing, so that these matches can be found 'directly'. This should enforce the constraints and be relatively efficient in run-time terms.

If the model were to be realised in neural terms, this kind of indexing and constraint would seem to correspond to 'hard wiring' of the connections amongst these symbols. For matches amongst Old patterns, there seems no reason why these matches should not be hard wired (except for the possible question of the distance over which connections would have to be made - this needs looking at).

In general, there seems to be a contrast between the relatively flexible matching between New and Old and the relatively constrained matching that can be applied amongst patterns in Old. If flexible matching is required amonsgst patterns in Old (eg for learning), then Old patterns may be treated as if they were New.

It looks as if the 'set_of_class_records' is close to being the index we are looking for: Each class record identifies the name of the context symbol and it contains a list of the patterns that have that context symbol. This list may include alignments, provided these are purged when alignments are deleted.

%129 1/8/01

SP70, v 7.1

The new arrangements for parsing with boundary markers works!

The program produces parsings like this:

ID1031: NSC = 287.00, EC = 48.00, CR = 5.98, CD = 239.00,
Absolute P = 3.5527136788e-015

0                j o h n           r u n          s     0
                 | | | |           | | |          |    
1         < %7 0 j o h n >         | | |          |     1
          | |            |         | | |          |    
2 < %18 0 < %7           > < %17   | | | > < %4   | > > 2
                           |  |    | | | | | |    | |  
3                          < %17 0 r u n > | |    | |   3
                                           | |    | |  
4                                          < %4 1 s >   4

and the 'correct' final grammar:

Grammar ID81, G = 986.17, E = 113.27, score = 1099.44:

ID15: (< %3 1 s >)

ID152: (< %4 0 j o h n >)

ID153: (< %4 1 m a r y >)

ID392: (< %1 0 r u n >)

ID393: (< %1 1 w a l k >)

ID398: (< %2 0 < %4 > < %1 > < %3 > >)

The program seems to run faster now in addition to the speed gains from the recently-installed faster processor.

%130 2/8/01

BRACKETS AND DISCONTINUOUS DEPENDENCIES

An issue that needs clarification is whether or how the system of constraints on the matching of brackets can be reconciled with the idea of expressing discontinuous dependencies (in language) with patterns.

The code symbols to be constrained by such a pattern would have IDENTIFICATION status. So the matching symbols within the pattern would have CONTENTS status. This seems reasonable because the set of symbols in the body of a 'discontinuous dependency' (DD) pattern would express sequential constraints in much the same way as the symbols in the body of a basic pattern.

The DD pattern can itself have IDENTIFICATION symbols - left and right brackets and code symbols. It is not clear at present where, if anywhere, the left and right brackets should be matched. It is possible that they would remain unmatched.

It unclear also what the status should be of any symbols (brackets or other symbols) introduced to reduce or eliminate ambiguities in matching. Giving them IDENTIFICATION status would be OK and this makes a certain amount of sense since their role is to narrow the range of possible matches much as other ID symbols do (but it can be said that CONTENTS symbols also narrow the range of possible matches).

There is probably a case for creating a version of SP61 that can process brackets in the same way as SP70, v 7.1. Then these issues could be explored in a parsing context. This will be done. [6/8/01: SP61 version 6.1 is able to do basic parsing but does not yet properly handle patterns for discontinuous dependencies.]

%131 3/8/01

IS THERE A CASE FOR DISTINGUISHING 'DATA' PATTERNS FROM 'ABSTRACT' PATTERNS?

In SP61 and SP70, the amount of matching required could be reduced if New were only ever matched to patterns containing 'data' symbols rather than all possible patterns. Likewise, there could be some saving in matching if alignments were only ever matched to other alignments or to patterns in Old not containing 'data' symbols. It is possible that these kinds of constraints could be applied at 'higher' levels of abstraction although it is less clear how distinctions between categories of patterns would be made.

Making this kind of distinction between 'data' patterns and 'abstract' patterns implies that there should not be any patterns that were mixtures of abstract and data elements, eg < %10 < %5 > < %8> j o h n < %12 > >. So a grammar constructed in this way might not be as small as it might be if, for example it contained patterns like this:

< %10 < %5 > < %8> < %6 > < %12 > >
< %6 0 j o h n >

and the pattern < %6 0 j o h n > only ever appeared within < %10 < %5 > < %8> < %6 > < %12 > >.

The run-time benefit of making a sharp separation between data patterns and abstract patterns in this way might be seen to offset any loss of performance in minimising (G + E).

In the learning of realistically-large grammars, it seems likely that it would be relatively rare to find data patterns that only ever occurred in one abstract context. Thus any problems arising from prohibiting patterns containing a mixture of data symbols and abstract symbols may turn out to be rather small in practice.

If the distinction between these two patterns were maintained, with corresponding constraints on matching, this could easily be modelled in neural terms by restricting the range of patterns that any source could broadcast to. This would help to minimise the potential explosion of connections that would otherwise arise.

%132 8/8/01

SP70, V 7.2

This version incorporates the new version of find_best_matches() from SP61, with associated functions.

With this input:

[ 
	[
		(j o h n r u n s)
		(m a r y r u n s)
		(j o h n w a l k s)
		(m a r y w a l k s)
	]
	[
	]
]

the program is, at present, producing this best grammar:

Grammar ID67, G = 1000.04, E = 114.83, score = 1114.87:

ID15: (< %4 1 s >)

ID152: (< %5 0 m a r y >)

ID162: (< %6 0 j o h n >)

ID371: (< %1 0 r u n >)

ID372: (< %1 1 w a l k >)

ID377: (< %2 0 < %6 > < %1 > < %4 > >)

ID799: (< %3 0 < %5 > < %1 > < %4 > >)

The reason that 'm a r y' and 'j o h n' have not been assigned to the same class appears to be because, at the stage where they are alternatives in the same context, 'j o h n' is isolated first, followed by 'm a r y', but then the program discovers that there is a pre-existing instance of 'm a r y' with the code symbol '%5'. At this stage, 'j o h n' has already received its code symbol ('%6') so the two words end up in different classes.

This problem can be fixed but there is a general issue about how patterns should be assigned to classes and how classes should be merged.

The new system of brackets appears to be capable of allowing words (and other patterns) to be assigned to two or more different classes, not just one. This is because a context code symbol can be added to the pattern for each context. This should allow the creation of disjunctive hierarchies of classes and it should also allow cross-classification.

This will be explored in SP70, v 7.3.

%133 10/8/01

RESULTS FROM SP70, V 7.3

This version of the program assigns a context code symbol to each context and puts a copy of that symbol in each pattern that has ever appeared in that context.

Now the program produces composite alignments like this:

ID720: NSC = 327.87, EC = 24.00, CR = 13.66, CD = 303.87,
Absolute P = 5.96046447754e-008

0                               m a r y                     w a l k s     0
                                | | | |                     | | | | |    
1           < %7 %9 %10 %31 152 m a r y >                   | | | | |     1
            | |                         |                   | | | | |    
2           | |                         | < %19 %26 %27 354 w a l k s >   2
            | |                         | |  |                        |  
3 < %32 721 < %7                        > < %19                       > > 3

and similar alignments from parsing.

The best grammar found is:

Grammar ID91, G = 1114.14, E = 326.69, score = 1440.83:

ID15: (< %4 %4 %35 15 s >)

ID152: (< %7 %9 %10 %31 %33 %9 %34 152 m a r y >)

ID162: (< %9 %12 %33 162 j o h n >)

ID366: (< %21 366 r u n >)

ID367: (< %21 %24 367 w a l k >)

ID372: (< %22 372 < %9 > < %21 > < %4 > >)

This is 'correct' except:

* The symbol '%4' appears twice in ID15 and '%9' appears twice in ID152.

* Most of the context code symbols are unnecessary in the context of the reduced grammar.

The first problem seems to arise when the program does learning with an alignment like this:

ID486

0                           m a r y                 w a l k   s        0
                            | | | |                 | | | |           
1                           | | | |   < %21 %24 367 w a l k >          1
                            | | | |   |  |                  |         
2 < %22 372 <    %9         | | | | > < %21                 > < %4 > > 2
            |    |          | | | | |                                 
3           < %7 %9 %10 152 m a r y >                                  3

The unmatched 's' at the end of New lies opposite < %4 > in the old_pattern. So the program picks up '%4' as the context symbol to use. But then it finds that 's' matches the contents symbols of the pattern < %4 15 s >. So it uses that pattern and adds '%4' to it. The result is that the pattern contains two copies of that symbol. The repetition of '%9' in ID152 seems to arise in much the same way.

Probably the simplest way to prevent this happening is to incorporate a check in the program to ensure that a context code symbol is not added to a pattern if it is already present. This has now been done.

The best solution to the second problem seems to be some post-processing of the best grammar found to remove all context code symbols that are not doing anything useful. This means context code symbols with IDENTIFICATION status for which there is no matching context code symbol with CONTENTS status.

This has now been done and the final result (with lang9.txt) is:

GRAMMAR AFTER REMOVAL OF UNUSED CONTEXT CODE SYMBOLS:

Grammar ID91, G = 1101.84, E = 298.90, score = 1400.74:

ID15: (< %4 15 s >)

ID152: (< %9 152 m a r y >)

ID162: (< %9 162 j o h n >)

ID366: (< %21 366 r u n >)

ID367: (< %21 367 w a l k >)

ID372: (< 372 < %9 > < %21 > < %4 > >)

GRAMMAR WITH NEW NAMES FOR CONTEXT CODE SYMBOLS:

Grammar ID91, G = 1101.84, E = 298.90, score = 1400.74:

ID15: (< %2 15 s >)

ID152: (< %3 152 m a r y >)

ID162: (< %3 162 j o h n >)

ID366: (< %1 366 r u n >)

ID367: (< %1 367 w a l k >)

ID372: (< 372 < %3 > < %1 > < %2 > >)

This is essentially correct except that the discrimination symbols are bigger than they need to be and the abstract pattern (ID372) does not contain a CCS.

The latter 'problem' is not really a problem at all because it did originally have a CCS (the original form of the patterns was < %22 372 < %9 > < %21 > < %4 > >) but this was removed in the cleaning up operation.

There may be a case for retaining one CCS for each pattern and adjusting the values of discrimination symbols so that they are no larger than strictly necessary.

[continued 13/8/01]

SP70, v 7.3 is doing quite well with the 3-word sentences in lang10.txt. Here is the result with that input:

GRAMMAR AFTER REMOVAL OF UNUSED CONTEXT CODE SYMBOLS:

Grammar ID387, G = 1793.89, E = 1102.90, score = 2896.79:

ID208: (< %7 208 t h a t >)

ID211: (< %8 211 r u n s >)

ID214: (< %9 214 b o y >)

ID215: (< %9 215 g i r l >)

ID220: (< 220 < %7 > < %9 > < %8 > >)

ID639: (< %8 639 w a l k s >)

ID1438: (< %7 1438 s o m e >)

GRAMMAR WITH NEW NAMES FOR CONTEXT CODE SYMBOLS:

Grammar ID387, G = 1793.89, E = 1102.90, score = 2896.79:

ID208: (< %1 208 t h a t >)

ID211: (< %2 211 r u n s >)

ID214: (< %3 214 b o y >)

ID215: (< %3 215 g i r l >)

ID220: (< 220 < %1 > < %3 > < %2 > >)

ID639: (< %2 639 w a l k s >)

ID1438: (< %1 1438 s o m e >)

This grammar is not picking out the terminal 's' in 'w a l k s' and 'r u n s' but otherwise it is 'correct'.

[continued 15/8/01]

It seems likely that the best grammar would include the terminal 's' as a separate entity if the program was modified to further process proposed new patterns. For example, the program currently forms composite alignments like this:

COMPOSITE ALIGNMENT

ID615: NSC = 474.35, EC = 24.00, CR = 19.76, CD = 450.35,
Absolute P = 5.96046447754e-008

0                     t h a t b o y             w a l k             s     0
                      | | | | | | |             | | | |             |    
1           < %25 604 t h a t b o y >           | | | |             |     1
            |  |                    |           | | | |             |    
2           |  |                    | < %27 611 w a l k >           |     2
            |  |                    | |  |              |           |    
3           |  |                    | |  |              | < %26 607 s >   3
            |  |                    | |  |              | |  |        |  
4 < %28 616 < %25                   > < %27             > < %26       > > 4

and further processing should split < %25 604 t h a t b o y > into its constituent words whilst, at the same time, retaining the division between 'w a l k' and 's'.

%134 13/8/01

NOTES FOR SP70, V 7.4

Although SP70, v 7.3 is doing quite well with three-word sentences, there is probably still a case for some re-processing of proposed new patterns to see whether or not they can be split down further. This supplementary partial matching might serve to pick out the terminal 's' in 'w a l k s' and 'r u n s'.

Version 7.4 will attempt to use the main matching functions for checking whether a newly-created pattern may be split into smaller patterns. This matching process should also be used to check whether a proposed new pattern already exists, rather than using dedicated functions as at present.

Questions:

* Should the whole matching/parsing process be applied, including parsing at multiple levels, or should it be restricted to the comparison of a proposed new pattern with other patterns in Old, taken one at a time?

* If partial matching against proposed new patterns results in other proposed new patterns, should the matching process be applied recursively until no more proposed new patterns can be found?

* Should the partial matching process be applied to partial patterns from Old only, or partial patterns from New only, or to both these things?

* Should the supplementary matching be applied 'on the fly' as soon as a new pattern is proposed or should it be applied at the end of processing of each pattern from New or should it be applied when all the patterns from New have been processed. The last of these looks least plausible since it would not make much sense when large numbers of patterns from New are being processed. The first two would be better in that situation.

* Is there a case for applying sifting and sorting at the end of the processing of each pattern from New? This could mean that only the 'best' patterns were taken forward for later processing and this could speed up other processes such as parsing. There is a risk that, if sifting and sorting is applied too soon, patterns will be lost that turn out to be useful in the long run.

%135 31/8/01

CHANGE OF PLAN

SP70, v 7.4, will now be SP70, v 8.0.

The first thing to be tried is applying sifting_and_sorting at the end of processing each pattern from New rather than after parsing_and_learning for all patterns from New.

%136 4/9/01

The idea of applying sifting and sorting at the end of processing of each pattern from New does not look like such a good idea after some trials. The main problem is that the 'correct' grammar does not emerge until all the evidence is in --- when all the patterns from New have been processed --- so any earlier processing does not help much in arriving at the best grammar. The only possible justification is that parsing in the later stages might be a little quicker if the size of old_patterns has been reduced (by sifting and sorting) but this does not seem to be a problem at present.

With large numbers of patterns in New, there is probably a case for keeping track of the frequencies with which they are recognised and then doing a periodic purging of the patterns with zero frequency or low frequency. Exploring these possibilities is something that can be left until the basic model has been developed and written up, with the sifting and sorting phase applied after the parsing of all the patterns from New. 

PLANS FOR SP70, V 9.0

The next version of SP70 will be based on v 7.3.

The aim here is to replace the process that looks for an exact match between a newly proposed pattern and a pre-existing pattern with the normal parsing process. Where an exact match of 'contents' symbols is found, then the pre-existing pattern is used. Otherwise, where there is partial matching, the system will propose yet more new patterns which should themselves be tested in the same way. The process stops when no new patterns can be found.

The trouble with this proposal is that is potentially rather complex. This is partly because the parsing_and_learning parameter on recognise() is carried down into several different sub-functions.

There may be a case for simply writing up the model as it is with discussion of possible future developments.

%137 6/11/01

COMPUTING FREQUENCIES OF OCCURRENCE IN THE SECOND PHASE OF PROCESSING

At the beginning of sifting_and_sorting(), SP70 (v 9.0) computes the frequency of occurrence of each pattern in Old as:

\[f_i = \sum_{j = 1}^{j = m} max(p_i, b_j)\]

where $max(p_i, b_j)$ is the maximum number of times that $p_i$ appears in any {\em one} alignment in subset $b_j$ (there is a set $A$ of full alignments, divided into $b_1 ... b_m$ disjoint subsets, one for each CPFN). This method avoids spurious double counting arising from the fact that alignments for any given PFN are *alternative* analyses of the PFN.

The frequency of occurrence of symbol types are calculated as:

\[F_k = \sum_{i = 1}^{i = n}(N(k, i) \times f_i)\]

where $N(k, i)$ is the number of times that symbol type $s_k$ appears in pattern $p_i$ and $f_i$ is the frequency of occurrence of that patterns.

But this method of calculation seems to be committing the sin of double counting! This is because, in alternative alignments like these:

a b c d e       a b c d e
| | | | |       | | | | |
a b c | |  and  a b | | |
      | |           | | |
      d e           c d e

each pattern will have a frequency of 1 but each symbol type will have a frequency of 2!

The method of calculating the frequency of occurrence of symbol types needs to be modified to avoid this kind of double counting. This may done in much the same way as was done with the frequencies of patterns:

\[F_k = \sum_{j = 1}^{j = m} max(S_i, b_j)\]

where $max(S_i, b_j)$ is the maximum number of times that symbol type $s_k$ appears amongst the patterns from Old in any {\em one} alignment in subset $b_j.

This method will be implemented in SP70, v 9.1.

%138 9/11/01

With lang9.txt, the program forms an alignment like this:

0 m a r y        r u n s   0
                 | | | |  
1 < %1 5 j o h n r u n s > 1.

and the pattern < %9 162 j o h n >. It detects that patterns for `m a r y' and `r u n s' already exist (< %7 152 m a r y > and < %4 14 r u n s >) and modifies the first of these to become < %7 %9 152 m a r y > to recognise the fact that `j o h n' and `m a r y' belong in the same class.

But then the program creates an abstract pattern and detects that it has the same CONTENTS symbols as < %8 157 < %7 > < %4 > >.

The mistake here is that the abstract pattern does not encode the class that is derived from the alignment. Instead, it uses the class derived from an earlier alignment.

At attempt to correct this problem will be made in SP70, v 9.2.

%139 16/11/01

ATTEMPTING TO DERIVE CLASS HIERARCHIES FROM APPROPRIATE DATA

SP70 has been run on this input:

[ 
	[
		(fur backbone milk mammal)
		(wings feathers backbone beak bird)
	]
	[
	]
]

The best grammar in this case is:

Grammar ID7, G = 2425.55, E = 61.80, score = 2487.35:

ID138: (< %1 5 backbone >)

ID139: (< %2 6 fur >)

ID140: (< %2 1 wings feathers >)

ID141: (< %3 2 milk mammal >)

ID142: (< %3 3 beak bird >)

ID143: (< 4 < %2 > < %1 > < %3 > >)

The problem here is that the grammar does not recognise the connection between < %2 1 wings feathers > and < %3 3 beak bird > or between < %2 6 fur > and < %3 2 milk mammal >. The learning process needs to be able to recognise 'discontinuous dependencies' that bridge things like < %1 5 backbone >

The data may be re-arranged to avoid this problem. The program has been run on this input:

[ 
	[
		(backbone fur milk mammal)
		(backbone wings feathers beak bird)
	]
	[
	]
]

In this case, the best grammar found is:

Grammar ID7, G = 2236.62, E = 47.37, score = 2283.99:

ID40: (< %1 3 backbone >)

ID41: (< %2 4 fur milk mammal >)

ID42: (< %2 1 wings feathers beak bird >)

ID43: (< 2 < %1 > < %2 > >)

This is better because the features of mammals are connected as are the features of birds.

However, we get into problems again if we try to go beyond two levels. The program has been run on this input:

[ 
	[
		(backbone fur milk mammal barks dog)
		(backbone fur milk mammal purrs cat)
		(backbone wings feathers beak bird canfly eagle)
		(backbone wings feathers beak bird cannotfly penguin)
	]
	[
	]
]

In this case, the best grammar found is:

Grammar ID97, G = 5894.50, E = 139.07, score = 6033.57:

ID312: (< %3 4 backbone fur milk mammal >)

ID313: (< %4 1 barks dog >)

ID314: (< %4 2 purrs cat >)

ID315: (< 3 < %3 > < %4 > >)

ID316: (< %1 5 backbone wings feathers beak bird >)

ID317: (< %2 6 canfly eagle >)

ID318: (< %2 7 cannotfly penguin >)

ID319: (< 8 < %1 > < %2 > >)

The four lowest-level categories have been recognised but the intemediate level categories (mammal and bird) have not been distinguished from the top level category (vertebrate - with a backbone).

This result points to the need for additional cycles of processing to get out multiple layers of structure (seen already in the three-word sentence example).

%140 14/12/01

REFLECTIONS ON HIGH AND LOW STRUCTURE IN INFORMATION

At present, SP70 is geared to finding relatively low-level structure within patterns in New, where each pattern corresponds to something like a sentence in natural language.

But we are clearly capable of finding structure on much grander scales than this. For example, the regular repetition of the yearly cycle of seasons is on a much 'bigger' scale than a single sentence.

It seems likely that processing of large-scale patterns is likely to use codes for smaller-scale patterns that have already been identified, e.g., 'spring', 'summer', 'autumn', 'winter'.

In short, it should be possible to process sequences of codes derived from lower-level processing in exactly the same way as the system currently processes 'raw' data from the environment. It should be possible to process sequences of codes as if they were patterns of New information received directly from the environment.

This lends support to the idea that processes like those in the current version of SP70 should be applied recursively, treating patterns in Old as if they were patterns in New.

In order to detect relatively large-scale regularities in New, it looks as if New should be presented as a single pattern even if it is very large. Even if it is processed in successive 'windows', it should ultimately be possible to build up large-scale structures and recognise large-scale regularities.

This thinking should be incorporated in successors to the current version of SP70 (v 9.2) -- perhaps SP71.

%141 17/1/02

FURTHER THINKING ABOUT SP71 (In Chinese restaurant in La Oliva in Fuerteventura!)

The thought that it should be possible to process patterns in Old as if they were New patterns suggests the further thought that this could be done in the course of building multiple alignments. Instead of forbidding mismatches between patterns in Old and discarding alignments that contain them, the system may use any such mismatches, or partial matches of any kind, as an opportunity for learning. At any stage in the building up of a multiple alignment, new patterns may be generated and added to Old if there are partial matches between New and Old or between Old and Old. These newly-created patterns may be incorporated into the alignments being built.

Potential benefits of this idea include:

* Getting rid of the awkward idea that alignments with mismatches between patterns in Old should simply be discarded.

* Simplifying the learning process so that the only thing that needs to be considered at any one time is partial matches between pairs of patterns (even though one or both of the pair may represent an alignment of other patterns). There would be no need to worry about identifying the 'most abstract' pattern in alignments with three or more rows.

* Avoiding the awkward idea of reprocessing each newly-proposed pattern as if it were New or the idea of reprocessing all the patterns in Old as if they were New. Any such reprocessing would simply 'fall out' of the normal process of building multiple alignments.

* This scheme should allow the system to identify levels of structure in between the most concrete and the most abstract.

* Instead of having a special process to check that there are no duplicates added to Old, it may be possible to allow duplicates to be added but to weed them out in the course of building multiple alignments. If two patterns are found to have the same contents symbols at any time then the more recent of the two may be discarded.

%142

==> anc/sp_ideas1.txt <==
IDEAS ABOUT SP AND RELATED SUBJECTS (1)

Gerry Wolff

%1 3/1/89

SP and the number system:

'Successor' = x AND 1 where x is any number

0 = [], ie an empty object

AND = +

'Equals' ('=') is equivalent to 'implies' in logic

'Equals ('=') may also be equivalent to (partially) matches

A definition of integers in SP (?):

[x {[], ([x,_],1)}]

This is recursive: [x ...] unifies with [x,_].  On each cycle, '1' is ANDed
with what went before.

%2 3/1/89

Logic and SP:

* Truth tables and basic inferences may be represented in SP.  In this case,
'T' and 'F' are meaningless atoms.

* Propositional calculus may be expressed in SP and inferences may be performed
(see SP article)

'True' and 'False' are equivalent to whether or not an SP atom matches with
anything.

There are degrees of truth and falsehood corresponding to partial matching
on composite objects.  Logic is the extreme of a continuum.

NOT and the closed world assumption.  Negation as failure.

%3 1/12/89

SP and 'outlining': it should be possible to achieve the effect of an
'outlining' wordprocessing system in SP as a by-product of its flexible
search and retrieval capabilities.  If every 'heading' in an SP structure
is given a code like H1, H2 etc, then it should be possible to retieve, eg,
all H1 objects, all H1 and H2 objects etc.  It would also be possible to
retrieve all H2 objects without any H1 objects, which may or may not be
a good thing.  What about retrieving the object of which any given heading
is the first component?  It could be done with, eg, [[H1(Level 1 heading)],_].

%4 1/16/89

'Reversibility' of computing in SP: computing in SP can mean reducing
redundancy and it can also mean increasing it; examples of the latter are
when pattern matching and unification are used to retrieve information
by reference and when recursion is used to create repeated structures.
There is a provisional principle that all operations in SP should be
reversible.

One what basis is the direction of a computing operation determined?

- The direction may be determined by weights: if extra weight is added at
some point in a structure then it may tip the balance and alter the direction 
in which computing proceeds.  Extra weight translates into redundancy:
reduction of redundancy can lead to the appearance of increases in redundancy.

- The direction may be determined by the search methods: it may sometimes
be advantageous to increase redundancy in order to achieve a greater
reduction later (going down hill in order to find a higher peak).

%5 20/1/89

Possible connections between SP, information theory, quantum mechanics and
relativity:

AND relations = space-time

OR relations = uncertainty

variable = uncertainty

OR relations and variables allow the generation of possible worlds

information = entropy = energy (relativity) But energy ne entropy

AND relations = information

Therefore energy = space-time ??

waves (= all energy and matter) = variation = information

%6 1/2/89

More thoughts about information, energy etc (prompted by reading "A 
Brief History of Time"):

'Sum over histories' = 'possible worlds' = 'generative range' of a
grammar?

Second law of thermodynamics and the arrow of time: the arrow of time
arises because of the one-way tendency of the second law of thermodynamics.
The second law is explained by Hawkins on the grounds that there are 
more disordered states than ordered ones, therefore, if changes are
random within the space of possible worlds then we will tend to move
form order to disorder.  It should be possible to calculate for, say, a
1000 bit 'world', the distribution of levels of redundancy in all the 
possible worlds.  This may be some kind of normal distribution: very
high and very low levels are rare; intermediate levels are common.  This
would change the argument somewhat: for any given high level of order, there
are many more less ordered states, but, conversely, for any given low level
of order, there are many more more ordered states.

Is there a connection between the infinite regress in 'levels of resolution'
(like pixels on a bit-mapped screen or levels in a fractals display) and
Godel's Theorem?  Is there a connection between these two things and
the Uncertainty Principle?  Is there a connection between these three
things and the Lakatos view of the nature of science (nothing is either
provable or unprovable)?

Recursion is the key to at least some of these things (Godel, yes; resolution,
yes; Uncertainty Principle, maybe; Lakatos, maybe).  Does this relate in
any way to the notion of a universe which is finite but unbounded, and the
related notion of curvature in multidimensional space (Hawkins)?

Chaos Theory: complexity out of simplicity (cf fractals).

Information and energy: heat energy means increased disorder in, eg, a 
gas; increased disorder means more information, hence the possible
equivalence of information and energy.  Energy means waves; waves
represent *variation*; variation means information; hence the possible
equivalence of energy and information.

A wave may repeat a regular pattern: on one level, there is variation and
therefore information; on another level there is repetition and therefore
redundancy.

On the view that information and energy are equivalent, since matter 
is concentrated energy, we expect 'objects' to be zones of high 
information in the universe.  There is a superficial
contradiction with the SP view that object concepts arise from 
redundancy: an object may have a high information content but it may
also represent redundancy in the many 'copies' of the object which exist
in successive instants of time.

The notion of 'space-time' where the distinction between space and time
is blurred fits in well with the SP notion of an AND group - which is
indifferent to whether the AND relations are temporal or spacial.

%7 1/2/89

Brackets and frequencies in SP:

1 A OAO represents a body of data which recurs in the raw data with the
components always in the same order.   There should always be a frequency
associated with each OAO which is the frequency of occurrence in the 
reference body of raw data.  The brackets mark the discontinuity between
the frequency of the given object and the frequency of the context in which
it is shown.  A given object may be more or less frequent than the context
in which it occurs.

2 An ORO is an object in which the frequency of each constituent is lower
than the context.  Eg (3 A B ( X1 Y1 Z1 ) D E) means that A, B, D and E
each occur with a frequency of 3 while X, Y and Z each have a frequency
of 1.  This means that X, Y and Z are alternatives in the context of
A, B, C and D.

3 Question: how do frequencies of composite objects relate to the 
frequencies of the constituents: are they additive or independant?

4 UAOs should be some kind of half-way-house between OAOs and OROs, but
it is difficult to see exactly how.

%8 13/2/89

What happens when (A B C), (A B) and (B C) are unified?  According to
the view we have been working with, the result should be:

Either (A (B C)) and (A B)

Or ((A B) C) and (B C)

But it could be:

(A (B) C) where A and C have a frequency of 2 and B has a frequency of
3.

What is wrong with this last analysis is that it loses information: it
suggests that A and C occur together twice, but they never do.  If frequencies
are attached to items, this may provided the answer:

(1 A2 B3 C2 )

It is possible to infer from this that (A B C) occurs once, (A B) occurs
once and (B C) occurs once (?).

%9 13/2/89

A solipsistic argument for equating information with energy/space-time:

We can only know the world in terms of information.  If that is the case,
then there is a sense in which the whole world *is* information, and
that includes concepts of energy and space-time.

%10 13/2/89

See %5 in 'discussion': 'versions' of SP objects in the course of 
computing.

It seems logical, given the importance of structure sharing in SP, that
this should operate between succesive 'versions' of SP objects 
produced in the course of computing.  In other words, old states of
an SP object are not destroyed in the course of computing: the parts
which have not changed are carried forward into the new version and
the parts which have been 'deleted' and replaced with something else
are placed in OROs with the objects which replace them with suitable
weights to show priorities or 'strengths'.

This scheme is attractive because:

* It fits in well with the whole 'philosophy' of SP.

* It saves the storage of enormous amounts of redundant material.

* It allows easy backtracking to previous states if that is what is
needed to escape from a local peak.

Even with structure sharing, an SP object may easily grow to be very
large in the course of computing.  Any practical system is likely
to have to discard information from time to time to keep within
the bounds of a finite memory.  'Purging' or 'garbage collection'
may be done according to the weights attaching to each object.

%11 20/3/89

Notes on "Quantum Computers", David Deutsch, Computer Bulletin, June 1987.

* "The word quantum means discrete quantity, or chunk. So does the word bit,
used in computer science.

* 'Nonseparability' and 'quantum interference' are known to make a fundamental
difference to computing power.  These properties depend on 'quantum
coherence'.

"The observation of quantum coherence in nature is a token of the existence
of the 'parallel universes' described in the Everett Interpretation 
of quantum theory.  From the point of view of computation, this means that
a memory bit can be in the 0 and 1 state simultaneously by having the
value 0 in some of the universes and 1 in others."

* Quantum computers cannot get round Godel's theorem.

* Where there is more than one possible solution to a problem, a quantum
computer may reach one of the possible solutions faster than a classical
computer.

QUANTUM INTERFERENCE: a connection between quantum interference and the
best-match principles in SP?  Departures from classical probability
theory.

%12 29/3/89

Neural computing: lateral inhibition has a clear role in economical coding
in the retina and, arguably, in the neural connections to the Basilar 
membrane in the cochlea.  Inhibition must also operate in the phenomenon
of 'habituation':  repeated occurrences of a pattern lead to a reduction
in the neural responses to a pattern.   In general, inhibition seems to be
closely tied up with reduction of redundancy in neural systems.

%13 30/3/89

Ideas with possible relevance for incompleteness and undecidability:

1 'Resolution': a formal system may be seen as a representation of some
external 'reality'.  The 'reality' may be assumed to be some kind of 
system of waves with analogue properties.  The formal system represents
the reality as a digitisation.  The 'resolution' of this digitisation
may be increased without limit.  Therefore, the amount of information 
in any portion of the world, measured as the number of bits required to
represent that portion of the world, is infinitely large.  This may have
a bearing on issues of completeness and decidability.

2 Any system which allows recursion allows the generation of infinitely
large search spaces.  The recursion implicit in 'resolution' (see above)
may be seen as one example amongst many.

3 If a body of information represents an infinitely large search space
for an SP machine, and if all computation is indeed extraction of
redundancy, then we can never know whether all redundancy has been
extracted from that body of information.  Therefore, computation with
that body of information can never be 'complete'.  Q: does this apply
to *any* body of information or just a sub-set of possible bodies of
information?

%14 31/3/89

Connections:

Algorithmic information theory, quantum mechanics, statistical mechanics,
nonlinear dynamics, chaos theory, psychology (language learning, 
cognitive economy), philosophy of science (Lakatos, Popper), 
rational basis for inductive reasoning, information/knowledge/meaning, 
evolution (genetic algorithms), computing concepts (logic, 
inductive learning etc), Zipf's Principle of Least Effort.

%15 8/5/89

The 'reversibility' issue:

How is it that data compression can lead to the abstraction of a grammar
from 'raw' data, and, if the SP theory is to be believed, exactly the same
process can be used to 'unpack' a grammar for use in, eg generating language
output or parsing a text?  How can both these things be achieved by 'extraction
of redundancy'.  The justification for creating a 'reference' is to achieve
compression.  How can 'dereferencing' be achieved by compression? 

A particularly 'tricky' case is to do with 'recursion'.  A point here (PM)
is that the 'raw' data for a recursive structure is infinite and, therefore,
could never have existed in reality.

Examples:

((ABCDEFG)(PQR)(ABCDEFG))

can be reduced to:

[([1,_](PQR)[1,_])
[1,(ABCDEFG)]
]

By pattern matching and unification, [1,_] can be merged with [1,(ABCDEFG)].
In *one* case, this leads to compression:

[([1,(ABCDEFG)](PQR)[1,_])]

But, if BOTH examples of [1,_] are unified with [1,(ABCDEFG)], then the
result is NOT a compression:

[(1,(ABCDEFG)](PQR)[1,(ABCDEFG)])]

The general point is that 'de-referencing' of an identifier (like [1,_])
makes sense in terms of data compression but ONLY if each example of
a reference is de-referenced by itself.  It does not make  sense if they
are all done together.

The answer to the contradiction seems to something to do with 'new 
information': the 'references' ([1,_]) which were introduced originally
constitute new information.  Because there are repeated examples of the
references, there is the possibility of their unification to reduce the
redundancy they represent.

If the search process wants to dereference the second example of [1,_], then
it must 'put back' the first example to what it was: only one of the two
references can be de-referenced at once.  There is a kind of resemblance
to 'lazy evaluation' here.

There is a similar effect in 'information retrieval':

[[1,(ABCDEFG)
 [2,(HIJKLMN)
]

is a 'data base' from which information may be retrieved by applying a
'query' like this:

[[1,_]
[1,(ABCDEFG)]
[2,(HIJKLMN)]
]

The query can be unified with the relevant part of the database and thus
retrieve that part of the data base.  In this case, unifying the 'new 
information' represented by the query with the relevant part of the data
base achieves compression.

RECURSION:

On the face of things, recursion is completely at odds with the 'philosophy'
of SP because it seems to lead to an *increase* in redundancy, not a 
decrease.  For example:

PROG1 (x)
{
	print(x);
	PROG1(x);
}

Would print an infinite sequence of 'x', say "WORD".

I think the contradiction is more apparent than real.  The redundancy in
WORDWORDWORDWORDWORDWORD ...
depends *only* on the fact that there is a 'print' command in the program.
A recursive program which does not contain 'print' or something equivalent
does not suffer from this problem:

(LOOP STEP1 STEP2 (LOOP,_))

The result of unifying (LOOP STEP1 STEP1 (LOOP,_)) with (LOOP,_) in this
case is (LOOP STEP1 STEP2 (LOOP,_)).  In other words, unification (which
is the mechanism for compression) does not lead to any increase in 
redundancy, it merely results in a structure which is the same size as
the original.

The source of the problem seems to lie in the command 'print'.  In effect,
this means the same as 'copy' and 'copy' means the same as 'increase 
redundancy'.  Given a program containing 'copy' or 'print', it is not
very surprising that we have an increase in redundancy.  But this is
nothing to do with recursion as such.

%16 8/5/89

At present, sp2 only measures SIZE, and assumes that POWER is constant,
and thus assumes that any decrease in SIZE means an increase in EFFICIENCY.

Probably, we should move to a position where we can measure *both* SIZE
and POWER and hence EFFICIENCY.  We may be missing some insights by not
measuring both.

The point about POWER is that it is always RELATIVE TO A GIVEN BODY OF 
'RAW' DATA.  However, if the SP system is only supplied with some kind
of 'coded' structure and not the raw data to which it relates, then
we have to calculate POWER by inferring what the raw data would have
been if we had been supplied with it.  In other words, to calculate
POWER, we have to 'unpack' the coded structure into its 'raw' form.

In many cases, this is probably impossible to do.  It certainly is impossible
to do if the coded structure contains recursion.  Hence, we may have to
use methods of 'estimating' power.  This may raise some useful issues and
may help the theory forward.

The reason we can't work purely with SIZE and assume a fixed POWER is to
do with what happens when we have OROs:

[(A B C D E F)                               (1)
(A B C {(X Y Z)(D E F)})
]

=> [(A B C D E F)]                           (2)

What has happened here is that (X Y Z) is somehow 'lost'.  The point is
that we should be calculating EFFICIENCY in both cases and showing that
the transformation has led to an increase in EFFICIENCY.

The POWER of (1) is calculated in relation to its 'raw data' and this
is something like:

[(A B C D E F)
(A B C X Y Z)
(A B C D E F)
]

%17 15/5/89

'Resolution', 'relativity', space-time and information:

If all information is waves then all information can be analysed into sin
waves with Fourier analysis.  The level of 'resolution' in our view of the
world equates with the frequency of the most frequent sin wave in our analysis.

But 'frequency' assumes an absolute measure of time.  If we equate information
with space-time then we cannot have an independent, absolute measure of 
time.  'Frequency' (and, thus, 'resolution') can only ever be RELATIVE.

What is resolution relative to?  One answer is that it is relative to the
'grain' of our perceptions: it is true in one sense that a coastline is
infinite but not true if we have feet which are not infinitely small - 
our feet provide a reference level for resolution.

Two kinds of resolution for waves? - bits per sample and samples per second.
Perhaps these two measures can be merged into one.

Any given sin wave is regular and thus highly redundant: the information
in waves patterns is carried in the COMBINATIONS of frequencies and
CHANGES in those combinations over time.

%18 15/5/89

Measuring Simplicity and Power (again, see %16):

The 'power' of a knowledge structured is currently defined as the size 
of the reference sample of raw data minus the size of the data after encoding
in terms of the knowledge structure.  In effect, this definition is equivalent
to defining the power of a knowledge structure in terms of the proportion of
the raw data which it encodes: a knowledge structure which encodes the raw
data completely can specify raw data very briefly and this means high power;
a knowledge structure which contains only part of the information in the 
raw data needs to make up the missing information in the encoding.

If we are given only a 'compressed' knowledge structure and no independent
raw data then we have to assume that the knowledge structure represents
the whole of the raw data - we have no independent means of knowing what
the raw data is.  In other words, most SP structures will be assumed to
have 100 per cent power.  In these cases, the 'efficiency' of a knowledge
structure will reflect, in a rather direct, simple way, the difference in
size between the knowledge structure as it is and what it would be if it
were 'unpacked' or 'decompressed'.

To measure what a knowledge structure would be when it is unpacked, we need
to have frequency values on the objects.  We can then measure the unpacked
size of the structure by adding up the numbers of symbol tokens in the 
structure, each one multiplied by its effective frequency.  Measuring the
size of a knowledge structure in its 'packed' state is the same except
that all frequencies are assumed to be 1.

%19 26/5/89

Points arising from Edinburgh (AI), Sussex and BT visits:

1 Algorithmic information theory more appropriate than Shannon-Weaver
information theory.  How do the definitions of redundancy differ?  Is
the Shannon-Weaver definition appropriate for SP?

2 Chris Thornton: 'levels of description' = use of references.

3 Are there different kinds of redundancy (depending on the interpreter)
or can they all be reduced to pattern matching and unification?  The
'subjectivity' of redundancy - relevance of interpreter?  CJT examples:
use of number system to 'code' some knowledge - what is needed to 
recognise the redundancy?  Knowledge of the number system or some 
new kind of redundancy?

4 BT (Charles Jackson): redundancy in error-correction systems etc.  How
to accommodate this in the SP philosophy? A: this kind of redundancy
(including 'backups') is needed to counteract the physical deficiencies
of the media used for computing.  Is it reasonable to imagine some kind
of 'pure' computing which is independent of the physical medium or
is this an example, pace quantum computing, where the nature of the
physical medium has 'deep' significance for the nature of computing
itself.

5 (Aaron Sloman): how does SP fit in with the notion of 'maps': A:
the concept of OAO may be generalized to be 2-D or even 3-D.

6 (BT): SP makes it relatively easy to add new information to a knowledge
structure because we don't have to worry too much about finding the 
correct position for the structure.  The SP system can find the best
place for the new knowledge to be placed.

7 (Chris Mellish): the universal language issue: Chris does not believe
in the possibility of their being a universal language.  Follows the
Aaron Slomon line of languages for particular purposes. NB This raises
the issue of whether it is possible to make a sharp distinction between
the 'core' of a language and the libraries of structures which have
been expressed in that core and which increase the expressive power
of the language.

8 (BT, Charles Jackson): APL is compressed but is hard to understand:
comprehensibility is a separate issue from the significance of 
redundancy in computing but it is related.

%20 26/5/89

Why we might get rid of OROs in SP:

1 OROs only make sense if there is only one of them within the scope
of an OAO.  If there is two or more then loss of information creeps in.

2 A structure like:

(A,B,C {(X,Y,Z)(L,M,N,O)} D,E,F)

may be re-written as:

[(A,B,C,_,D,E,F)
(_,X,Y,Z,_)
(_,L,M,N,O,_)]

3 It gets rid of the problem of disjunction in the syntax and disjunction
in the search through the space of alternative unifications.  Without OROs,
all disjunction in SP is the latter kind of disjunction.

NB To avoid allowing anything to go in the slot in (A,B,C,_,D,E,F), it 
would be necessary to have a 'scoping' principle at work which gives
preference to things in the immediate environment over more remote things.
If there is nothing appropriate in the immediate environment, then more
remote things may be chosen.  This is all in keeping with the notion
that computing is fundamentally uncertain.

4 It gets rid of an anomaly in the use of SP as a PERT chart:

[(A B)(A C)] => (A {B C})

What this means is that, if two parts of a network are merged (in order
to reduce redundancy), then the parts which have not been merged represent
alternatives (ie contingencies).  This is not necessarily what is wanted:
the two parts which have not been merged may represent independent or
parallel activities.  There is still a question about how we distinguish
'parallel' activities from contingencies.  The difference seems to be
to do with whether or not there are 'conditions' on actions, where a 
condition is a pattern which must be observed before an action can take
place.

%21 26/5/89

Karnaugh maps: a technique in electronic engineering for simplifying
finite-state diagrams which may relate to SP.

%22 6/6/89

Hill climbing:

[(A B C X Y Z D E F)
(A B C L M N O D E F)]

1 Set up basic symbols as candidates.  Merge repeated instances and
increment frequencies.

2 Prune the tree.  Remove all but the most redundant candidates
(include all ties).

3 Scan the corpus, identifying existing candidates and making new candidates.  
Do merging of identical new candidates and incrementing of frequencies, 
'on the fly'.

             Identified   New Candidates
Position 1:  A
Position 2:  B            (A B)
Position 3:  C            (A _ C) (B C)
Position 4:  
Position 5: 
Position 6:
Position 7:  D            (A _ D) (B _ D) (C _ D) 
Position 8   E            (A _ E) (B _ E) (C _ E) (D E)
Position 9   F            (A _ F) (B _ F) (C _ F) (D _ F) (E F)
etc (for second OAO)

4 Repeat 2 and 3 until no more new candidates may be found.
Note: to make new candidates from the old candidates shown above, only
join objects which do not overlap at all within a OAO. Eg, in the OAO
(A B C X Y Z D E F), the following new candidates are possible:

(A B C) (A B _ D) (A B _ E) (A B _ F)
(A B C _ D) (A B C _ E) (A B C _ F)
(A B _ D E) (A B _ D _ F)
(A B _ E F)
(A _ C _ D) (A _ C _ E) (A _ C _ F)
(A _ C _ D E) (A _ C _ D _ F)
(A _ C _ E F)
(B C _ D) (B C _ E) (B C _ F)
(B C _ D E) (B C _ D _ F)
(B C _ E F)
(A _ D E) (A _ D E F)

%23 21/6/89

There is a problem in using '_' in redundancy extraction illustrated by this
example:

[(Z A X Y B P Q C R)
(A M B C)]

=>

[(_ A _ B _ C _)
(Z _ X Y _ P Q _ R)
(_ M _)]

This assumes that '_' means 'zero or more'.

The difficulty is that there is nothing to prevent (Z _ X Y _ P Q _ R)
being unified with (_ M _).  Also, if (_ M _) is matched with (_ A _ B _ C _)
there is nothing prevent the M going before the A.

The argument for letting '_' mean 'zero or more' is the following kind of
example:

[(A B C X D E F)
(A B C D E F)]

=>

[(A B C _ D E F)
(_ X _)]

One could not capture the redundancy so neatly if '_' meant 'one or more'.

Let us introduce '#' as a symbol for 'the empty symbol' or 'null'.  With this
symbol (and OROs), the above example can be coded as:

(A B C {X,#} D E F)

Let us assume that '_' means 'one and one only missing object':

[(Z A X Y B P Q C R)
(A M B C)]

=>

[({#,_} A _ B {#,_} C {#,_})
(Z _ (X Y) _ (P Q) _ R)
(_ M _)]

In this case, it is not obvious how (_ M _) should unify with the ABC pattern.
And there is nothing to prevent (_ M _) unifying with the 'Z ...' pattern.

If we use references, we get a 'safe' answer:

[(Z A X Y B P Q C R)
(A M B C)]

=>

[(Z [1] X Y [2] P Q [3] R)
([1] M [2][3])
[1 (A)]
[2 (B)]
[3 (C)]]

%24 26/6/89

An issue in the use of 'references' and in 'de-referencing':

De-referencing is an example of unification where no new reference is
formed. (Another example is where two constituents of a UAO are unified,
eg (X Y) in [A B (X Y) C (X Y) D]).  Question: what is the proper location
of the new object formed by unification of two (or more) other objects?

In the case of 'querying a database', it seems natural to keep the unified
object inside the database and not with the query. Eg:

[[[Name (John _)][Address (_ New Street _ Town)]
[Database
[Name (John Smith)]
[Addres (10 New Street Home Town)]]]

=>

[[Database
[Name (John Smith)]
[Addres (10 New Street, Home Town)]]

In 'grammar' examples, it seems natural to put the unification
result into the high level context of the reference rather than in the
location of the 'definition'.

%24 26/6/89

Here is a possible way to handle the learning of discontinuous dependencies:

[(A P B Q)
(A R B S)
(C P D Q)
(C R D S)]

=>

[({[%1 _],[%2 _]} {[%3 _],[%4 _]} {[%5 _],[%6 _]} {[%7 _],[%8 _]})
([%1 A] _ [%2 B] _)
(_ [%3 P] _ [%4 Q])
([%5 C] _ [%6 D] _)
(_ [%7 R] _ [%8 S])]

In this example, we have to assume that A, B etc are relatively large 
compared with the other structures. Although 'illegal' unifications are
possible with this scheme, eg the second OAO with the fifth, the greatest
amount of reduction in redundancy will be achieved by unifying with the
first OAO.  This will ensure that only 'legal' unifications are formed.

%25 3/7/89

Where should the results of a unification be located, and when should a
reference be formed and when not?

Here is a tentative rule:

A reference should be used whenever the location of all items to be unified
is 'significant'.  A location is significant if the relationship between
the item and its context represents significant information.  

This is always true of an item which is the child of an OAO.  It is also true
when two items are children of different UAOs, which are not 'ancestors', one
of the other.  Eg

[
[[Name John][Address Bangor]]
[[Name Susan][Address Llandudno]]
]

NOT => 

[[Name {John, Susan}][Address {Bangor, Llandudno}]]

The following unification can be done without the use of a reference:

[
[[Name _][Address Bangor]]
[Database
[[Name John][Address Bangor]]
[[Name Susan][Address Llandudno]]
]]

=>

[
[Database
[[Name John][Address Bangor]]
[[Name Susan][Address Llandudno]]
]]

This seems to be acceptable because the object [[Name _][Bangor]] was in
a location which conveyed only the very general information that the object
was part of the corpus.  Since this is still true after the unification,
the unification can be done without the use of a reference.  The following
unification would not be acceptable:

[
[[Name _][Address Bangor]]
[Database
[[Name John][Address Bangor]]
[[Name Susan][Address Llandudno]]
]]

NOT =>

[
[[Name John][Address Bangor]]
[Database
[[Name Susan][Address Llandudno]]
]]

This unification has destroyed the information that 
[[Name John][Address Bangor]] was inside the object labelled 'Database'.

A tentative general rule is the 'inwards migration rule':

A child of a UAO may unify with and take the location of any sibling or 
any child of any sibling without the use of a reference.  This seems to 
be true at any level within a corpus.

This kind of rule seems to be needed to make 'logic' work:

[[mortal[man, ?]]
[man Socrates]]

=> 

[[mortal[man Socrates ?]]  (1)

[[mortal[man, ?]]
[man Socrates]]

NOT =>

[[mortal]                  (2)
[man Socrates ?]]

(? has the tentative meaning 'one or more' - the precise meaning needs
thinking out.)

The first unification does not seem to destroy information in the way that
the second one does.  In the second case, we have lost the significant
information that 'men are mortal'.

%26 3/7/89

The 'reversibility issue', continued (see %15):

Question: how can an object like this:

[([%1 _][%1 _])
[%1 (A B C)]]

be converted to an object like this:

[([%1 (A B C)][%1 (A B C)]]

Answer: it can't unless the search space is allowed to include structures
which represent an *increase* in redundancy as well as those which represent
a decrease in redundancy.

Question: why should we allow structures which represent an increase in
redundancy?

Answer: because creating such structures may lead to an overall reduction
of redundancy (cf hill climbing where it is sometimes necessary to go
down hill in order to find the 'true' peak).  For example,

[((A B C)(A B C))
[([%1 _][%1 _])
[%1 (A B C)]]]

=>

[([%1 _][%1 _])
[%1 (A B C)]]

The addition of the ((A B C)(A B C)) object means that an overall compression
can be achieved by de-referencing both of the [%1 _] objects.  This 
de-referencing makes no sense in terms of compression unless the 
((A B C)(A B C)) object has been added.

Question: How can [%1 (A B C)] be 'moved' into two contexts at once?  If it
is moved into one context then, surely, it is not available to be moved
into the other one?

Answer: We need to think of every object as a 'stack of plates' where the
number of plates in the stack corresponds to the frequency of the object.
In this object:

[([%1 _][%1 _])
[%1 (A B C)]*2 ]

there are, in effect, *two* copies of [%1 (A B C)]: one them can be 'moved'
into the first position and the other can be 'moved' into the other.  When
both copies have been moved then the [%1 (A B C)] object is, in effect,
deleted and the object is equivalent to the original uncompressed object
from which it was derived, 

[([%1 (A B C)][%1 (A B C)])]

but with the addition of 'references'.

NB This line of argument means that, when objects are unified without the
creation of references, only *one* 'copy' of the object which is 'moved'
is taken, not all the copies. Eg

[A*2 A*3] => [A A*4]

In this case, the operation can be done again:

[A A*4] => [A*5]

But in other cases there is more constraint: 

[([%1 _][%1 _])
[%1 (A B C)]*2 ]

(derived from ((A B C)(A B C)))

=> 

[([%1 (A B C)][%1 _])    =>  [([%1 (A B C)][%1 (A B C)])
[%1 (A B C)]*1]               [%1 (A B C)]*0]

but NOT =>

[([%1 (A B C)]*2 [%1 _])
[%1 (A B C)]*0]

Question (PM):

Why is the above transformation forbidden when this transformation:

[(A B) B B] => [(A B*3)] 

is considered to be acceptable?

Tentative answer: because, in this case, there is only one location for
the two 'free' Bs to migrate to.  What about this example:

[(B A B) B B]

Is there any reason to constrain where each of the two 'free' Bs migrate?

Answer: 

[(B A B) B B] => [(B*3 A B)]

is OK iff [(B*3 A B)] means the same as [(B A B) B B] or [(B*2 A B) B].

This has a bearing on the question of when a reference is required and
when not.  The constraint that 'children of an OAO can only unify with
each other if a reference is used' only applies when there is one copy
of each child.  If one of them represents a 'stack' then the 'spare'
copies are free to move and unify in other locations.

@27 7/7/89

How parsing can work in SP:

[(John loves Mary)
([%1 _][%2 _][%3 _])
[%1 John]
[%2 loves]
[%3 Mary]]

=>

[([%1 _][%2 _][%3 _])
([%1 _][%2 _][%3 _])
[%1 John]
[%2 loves]
[%3 Mary]]

=>

[([%1 _][%2 _][%3 _])
[%1 John]
[%2 loves]
[%3 Mary]]

The middle case assumes that the system can 'see' that 'John' is already
part of a definition and that there is already a reference available for
use in (John loves Mary).

@28 12/7/89

At some stage, the sp simulation should be able to form sub-objects which
bridge boundaries within a structure. Eg:

(A (B C) D) 

should be able to generate sub-objects which include (A B) and (C D) as
well as (A (B C)) and ((B C) D).

Likewise for a structure like this:

(A {B C} D),

sub-objects should include (A B), (B D), (A C) and (C D).
The same should be true for (A [B C] D).  There may be a clue here to 
the relationship between OROs and UAOs. They may be essentially the same
thing but with frequencies on consituents of OROs lower than the context and
same or higher for UAOs.

@29 16/7/89

There seems to be a case for distinguishing 'new information' from
'old information' in an SP corpus.  The latter is information which has
already been compressed while the former would be additional information
which has not yet been processed.

For any given piece of new information, it should be possible to 
calculate how much of it will unify with old information.  This figure
(which may be a per cent) is the SP alternative to 'true' and 'false'
in logic systems: SP measures degrees of truth, not all-or-nothing
truth.

For any compression search, it should be possible to plot the progressive
reduction in size of a corpus, and/or changing values in the two-dimensional
space of simplicity and power.

@30 16/7/89

The 'open group'/'closed group' issue:

Is a pattern like (A B C) a complete 'closed' object or should it be
seen as a 'window' on a bigger object which is potentially much larger?
Ditto for [A B C].  The former view is necessary to achieve 'means ends
analysis' with SP:

[(A B C D)
(C D E F)]

=>

(A C (C D) E F)

(see next)

@31 16/7/89

Forming chains of inference with SP and 'means ends analysis':

In Prolog, we need rules like:

ancestor(X,Z):-ancestor(X,Y),ancestor(Y,Z).

to express a general truth about the relationship between ancestors.  There
is also a need for a lot of specific facts:

ancestor(abraham, esau).

etc

Every transitive relationship requires a general rule like the ancestor
general rule.  We can eliminate all this if we simply make chains directly:

[[before(Bangor, Chester)]
[before(Chester, Crewe)]
[before(Crewe, Watford)]
[before(Watford, London)]

=>

[before(Bangor, Chester, Crewe, Watford, London)]

This saves the need for the general rule and also saves the redundancy in
the original structures. sp6 can make this kind of inference.

Question: what should happen with 'forks' in the 'before' structure 
(see 'issues').

@32 28/7/89

Ideas for sp7 (or higher):

There seems to be a need to allow back-tracking in SP:

- So that the search process can descend from local peaks.

- To offer the user two or more answers when several answers are equal or
nearly equal in 'goodness'.

- As a possible answer to how a definition can be de-referenced into one
context and then de-referenced into another.

Backtracking implies that old structures must be preserved.  This can be
done easily enough but is likely to mean extravagant use of memory unless
there is structure-sharing between the several versions of SP.

Ideally, SP is written in SP and structure sharing is achieved by SP 
references and definitions.  Realistically, at this stage, structure sharing
will need to be done using memory pointers.

If successive versions of the corpus use structure sharing, this creates
many opportunities for dangling pointers unless all use of dispose_tree() is
eliminated.  It looks as if sp6 needs to be modified to cut out all use of
dispose_tree() and all use of replica() (which is used in sp6 to minimise
structure sharing and thus avoid the risk of dangling pointers).

sp7 needs to work in a mode where information is only added to the knowledge
structure, never deleted (non-overwriting mode).  In that respect, it may
be modelled on the Adam non-overwriting filestore.  What this means is that
every change to the corpus means the creation of a new node at the point
of change and new nodes all the way back up to the root of the corpus.  This
is how Adam works.

These changes create another opportunity:

It may be possible to preserve items on the list of candidates (and 
sub-objects) and items on the list_of_lists from one compression cycle 
to the next. This can save a great deal of computation in making new 
lists of sub-objects and in comparing one candidate with another.  
In principle, comparisons between candidates need only be done once - and
then different possible unifications may be explored.

If possible, sp7 should also be more economical with the 'contents' fields,
allocating memory for them only when they are needed.

Question: given that all these changes have been made, what principles should
operate to guide the program to decide when to backtrack and where?

@33 1/8/89

Resume of arguments relating to redundancy and whether or not all computing
may be seen as extraction of redundancy:

1 Strictly speaking, according to the SP theory, computing is about increasing
the *efficiency* of information.  This may be achieved by removing redundancy
from information but it may also be achieved by removing non-redundant 
information from a corpus - to move a structure onto part of the simplicity/
power curve where the ratio of simplicity to power is higher.

2 Redundancy is needed for error correction (eg in speech and the transmission
of data over communication lines). Yes, but error correction mechanisms work
by detecting redundancy and reducing it.  For example, the error in 
'informvtion' can only be detected and corrected by unifying this pattern
with the correct version (stored in memory): 'information'.

3 Redundancy can help to speed up computing, eg in the use of indexing of
tables in databases.  For example, a simple database containing names and
telephone numbers normally works efficiently at retrieving the number 
associated with a name (when the names are ordered alphabetically) but is 
poor at retrieving the name associated with a number.  In a conventional
computing system, this limitation can be overcome by storing the table twice,
once in alphabetical order and once in the order of the numbers. In this
way, retrieval can work quickly in either direction.  

All of this is true but it does not, in itself, demonstrate that computing is
not about the extraction of redundancy.  It can be argued that the value
of redundancy in the telephone number example merely illustrates the weaknesses
in the search capabilities of conventional computers.  With more powerful
and efficient search methods (using parallel processing, broadcast techniques
etc) the need to duplicate the table can be eliminated.  The benefit of
elminating the duplication is that it saves on storage costs and it removes
the risk of inconsistencies between one version of the table and the other.

3 Redundancy can assist comprehensibility and readability, eg in a computer
program?  Yes and no.  Redundancy arising from poor structuring of a program
generally means that the program is harder to understand.  Redundancy in,
for example, names of identifiers, can make a program easier to understand.
If function names are given long descriptive names rather than
short cryptic names, then the program will be easier to understand.

Arguments about comprehensibility and readability are complicated because they
have to take account of human psychology.  They do not, in any case, bear
directly on the question of whether or not computing is about the extraction
of redundancy.  But the argument can be made that, if human cognition is
also governed by the SP principle - that perception and thinking are 
processes of searching for 'good' unifications - then there must be some
redundancy in things we read or see in order for our brains to work 
effectively.  The very fact that our brains are geared to detecting redundancy
means that we need redundancy in order to perceive and comprehend effectively.

4 The argument that all computing is about the extraction of redundancy looks
implausible when you consider that it is very easy to write a computer 
program which will generate redundancy:

	PROG (X)
	begin
		print(X) ;
		PROG(X) ;
	end.

But the redundancy created by this program arises purely from the use of the
command 'print' which may be translated as 'copy the value of X onto the paper
in the printer'.  Of course, an explicit 'copy' command, or something
like 'print' which is equivalent to 'copy', will create redundancy.  And if
'copy' commands and their equivalents are considered to be part of the core
of what computing is all about, then computing is not all about the extraction
of redundancy.  But if 'computing' means the processes which enable a program
to run, rather than the effects of specific commands, then computing can
still be regarded as being about extraction of redundancy, even in recursive
programs like PROG.

Here is a recursive program in SP, without a print or copy command:

	[LOOP [STEP1 STEP2 [LOOP _]]]

When this program runs, [LOOP [STEP1 STEP2 [LOOP _]]] will unify with 
[LOOP _] giving [LOOP [STEP1 STEP2 [LOOP _]]].  This an extreme case of
redundancy extraction, where matching of patterns and the unification of
matching patterns gives no net saving in redundancy.  Recursion, in itself,
does not give rise to an increase in redundancy.  Increases in redundancy
only arise from commands like 'copy' and 'print' which are designed to
create redundancy.

@34 2/8/89

Discontinuous dependencies again:

It would be nice to make this kind of transformation:

[[before(Bangor, Crewe, Watford)]
[before(Manchester, Crewe, Birmingham)]]

=>

[before [(Bangor _ Watford)
	 (Manchester _ Birmingham)
	 (_ Crewe _)]]

This would be a neat way of representing the essential structure without
the redundancy of the repeated 'Crewe', and it seems to fit in with the
proposed method of handling discontinuous constituencies in the 
'Les plumes sont vertes' example.

But this idea seems to conflict with the apparent need (as seen in sp6) to avoid
unifications (eg between (Manchester _ Birmingham) and (_ Crewe _) which do
not involve any 'real' matches between objects.  In sp6 this kind of 
unification was ruled out because it led to 'spurious' unifications like
[[%1 _][%2 _]] => [%1 %2].

Another problem is how to stop (Bangor _ Watford) unifying with 
(Manchester _ Birmingham) to give (Bangor Manchester _ Birmingham Watford) or
even (Manchester Bangor _ Watford Birmingham).  

One possible answer to this problem is to introduce a 'same number of children'
rule: two objects can match and unify only if they have the same number of 
children. This rule would make (_ Crewe _) OK in this example and would mean
that (Crewe) or Crewe in that context would not give the desired effect.

The 'same number of children' rule would not prevent matching and unification
between [%1 _] and [%2 _].

With a 'same number of children' rule what happens with '+' (one or more) 
and with '*' (zero or more)?

%35 28/11/89

Re %17 in discussion:

A better answer may be:

[
(The [N _] with a hat [V _] tall)
(_ [N man] _ [V is] _)
(_ [N men] _ [V are] _)
]

The N and V tags eliminate the ambiguity of the versions in %17. This proposal
also eliminates the redundancy of having 'man', 'men' etc in the 'master'
OAO and also in the 'discontinuous dependency' OAOs.

This kind of answer may be generalized:

[
(The [N _] with a hat [V _] is tall)
(SING _ [N {man table chair}] _ [V {is stands was}] _)
(PL _ [N {men tables chairs}] _ [V {are stand were}] _)
]

The advantage of this scheme compared with what is in, say the Simplicity
and Power article, is that tags like SING and PL only have to be 
given once rather than repeated through the discontinuous dependency
OAOs. Are they needed at all? Yes, probably, but only to make a link
with semantic structures where they are included.

%36 11/12/89

Matching with light: 

1 Represent information as stream of on/off signals in laser beam or as 
projected 2D or 3D binary pattern.

2 Superimpose the negative of one body of information on a positive.

3 Where there are matching patterns then the image is uniformly 'on'.

4 'Slide' one pattern over the other to find where the matching patterns
are.

This system works OK where a 'pattern' is a sequence of contiguous binary
symbols. It would need to be modified or augmented to detect discontinuous
repeating patterns.

%37 17/4/90

From discussion with Prof Hunter (philosophy) at Bangor:

Can AND relations be equated with conditionals? This works with simple
AND relations: 'If it is cloudy then rain is likely'; 'If today is
Tuesday then tomorrow is Wednesday'. The advantage here is that it
can work backwards (or in some other direction): 'If it is raining
then there are probably clouds'; 'If tomorrow is Wednesday then today
is Tuesday'. 

But there are problems if there are negatives:

'If today is Tuesday then tomorrow is not Friday' is OK but this does
not work backwards: 'If tomorrow is not Friday then today is Tuesday' is
wrong. This seems to underline the argument that negation needs special
treatment in SP.

%38 17/4/90

In response to a point made after my talk in Manchester:

[(equals A B)(equals B C)(equals C D)] => (equals A B C D).

This is OK. but:

[(un-equal A B)(un-equal B C)(un-equal C D)] NOT => (un-equal A B C D).

This seems to be another reason why negatives need special treatment
in SP.

%39 20/8/90

I have done some thinking on holiday (!) and I believe I have at least
the outline of a solution to a problem which has been puzzling me
for a while:

If a grammar is essentially a compressed version of a language (with or
without the omission of non-redundant information) how is it that 
unification of matching patterns (which is, in effect, compression) can
have the effect of re-creating sentences of the language? In other words,
how can unification have the effect of *creating* redundancy? 

The answer seems to be related to another problem and a possible solution
to that problem. SP6 takes one path through the space of possible unifications
and gives one answer (the best it can find). But we know that the SP system
really needs to be able to take several alternative paths through the
search space and give several alternative answers, especially if there
are alternative answers which are equally good or nearly so. An example
of where this is necessary is in getting the system to create or
recognise both the singular and the plural forms of a sentence (see
discussion in %17 in the 'discussion' file and %35 in this file).

In general terms, an SP system can, in effect, create redundancy by
showing a variety of different 'good' answers to the unification search. 
Here is an example to show how this might happen:

[([N _][V _][ADV _])
[N john]
[N mary]
[V walks]
[V runs]
[ADV fast]
[ADV slowly]]

=>

[([N john][V walks][ADV fast])
[N mary]
[V runs]
[ADV slowly]]

OR

[([N mary][V walks][ADV fast])
[N john]
[V runs]
[ADV slowly]]

OR

[([N john][V runs][ADV fast])
[N mary]
[V walks]
[ADV slowly]]

etc.

Three points deserve comment:

* The example does not use any OROs although it contains word classes
(eg {john mary}) for which OROs have been used previously (eg in SP6 
examples). I am very much inclined now to drop OROs altogether from
the SP language (!!!). I am reasonably convinced that the idea of objects
being alternatives to each other in a given context (which is what
OROs were designed to handle) is now best handled by having the 
SP system search for *alternative* good answers to the compression
problem. The advantages of this position are:

- It simplifies the syntax of the SP language (which is getting to be 
very simple indeed!)

- It simplifies the overall structure of the SP system because the idea
of alternatives is handled in one place (in the design of the search
process) and not in two (in the search process and in the concept of OROs).

- It eliminates the puzzle of whether there is any real distinction between
OROs and UAOs. 

* It looks as if the SP system can achieve the effect of creating redundancy
without using either of the two ideas which had been suggested previously:

- That the creation of redundancy depends on the use of commands like
'copy' or 'print' (a suggestion in the ES-90 paper).

- That the creation of redundancy depends on the use of recursive structures
within an SP corpus, eg (LOOP STEP1 STEP2 (LOOP _)). (I have made this
suggestion before but I can't remember where).

These two suggestion may still be valid ways of getting an SP system to
achieve the effect of creating redundancy.

* The SP system can compress a language sample into the form of a grammar.
It can then work 'backwards' (to generate the terminal strings from which
the grammar was derived) because, in the creation of the grammar, the
system *adds* new information in the form of tags like 'N', 'V' and
'ADV'. It is the addition of new information (with the redundancy it
contains) which apparently resolves the paradox of how the system can do both
grammar induction and sentence generation.

%40 28/9/90

Unification issues:

What is the 'correct' result if there is partial matching between two
OAOs? For example:

[(X A B C D E F Y)
(P A B C D E F Q)]

=> ?

The answer in this case seems to be:

[(X (%1 -) Y)
(P (%1 _) Q)
(%1 A B C D E F)]

But a different kind of answer seems to be called for here:

[(John walks fast)
(N John)
...]

=>

[((N _) walks fast)
(N John)
...]

The reason is that (N John) already contains a suitable reference tag
so there is no need to create a new one. If there were more than one
'N' word in the corpus (as there usually will be) then some additional
tag may be needed to distinguish individual words, eg:

[(John walks fast)
(N 1 John)
(N 2 Mary)
...]

=>

[((N 1 _) walks fast)
(N 1 John)
(N 2 Mary)
...]

%41 28/9/90

Question: should reference tags be put on the repeating items or the bits
left over? For example:

[(The man with red hair is tall)
(The men with red hair are tall)]

=>

[(The (N _) with red hair (V _) tall)
(_ (N man) _ (V is) _)
(_ (N men) _ (V are) _)]

or

[((D _) man (PP _) is (ADJ _))
((D _) men (PP _) are (ADJ _))
(D The)
(PP with red hair)
(ADJ tall)]

Tentative answer: in a system which keeps digesting new information
and growing progressively (which is likely to be the norm for most
practical systems) it will be natural to use existing reference tags
wherever possible. That (tentative) principle (to use existing reference
tags wherever possible) may provide an answer to the problem.

The current framing of the problem (trying to compress a pre-established
corpus) may be a bit misleading. It may be better to think in terms
of how the system may work when it is a more realistic incremental
system.

%42 28/9/90

Ways of pruning the search tree and restricting the search space:

* Contiguity. Focusing on contiguity is a way of reducing the space
to be searched. We probably need to think in terms of a system which
uses a contiguity-led search but which can relax this restriction
progressively as the contiguity space becomes more fully searched or
as more computational resource comes available.

This seems to be related to the 'nearest is dearest' principle or 'scoping
rule' in languages like Pascal. It also seems to fit the way people
work: it is relatively hard to detect correlations between things
which are widely separated in space or time.

* Nearest-is-dearest (see above and CJ article)

* Incremental searching. Most realistic SP systems are likely to 
operate in a mode where new information is being added to the
corpus continuously and where it is digested 'on the fly'. In this
mode, there is no need to search always for all possible matches between
all parts of the corpus. The comparisons which need to be made are
within the latest 'addition' to the corpus and between the addition
and the already-existing corpus.

This restriction of the search space can mean that significant 
redundancy is missed: it can happen that a knowledge structure
which is 'grown' in this way needs to be restructured to
achieve the best possible form.

This kind of restriction can be applied even when new information
is not being added to the corpus. In this case the corpus is
treated as if it had been built from successive increments and
the search is conducted accordingly.o

Incremental searching seems to be related to searching in a 
*left-to-right sequence* (see CJ article) and thus to the workings
of 'procedural' computer languages.

* Left-to-right searching (see above and CJ article)

* All-or-nothing matching (see CJ article).

* Chaining. There may be a case for something analogous to forward
or backward chaining: an 'addition' pattern may match with a pattern
in the corpus which is part of something larger, eg 'John' may
match part of (N John). When (N John) is 'primed' in this way,
the search may continue with a focus on finding what (N John) will
unify with, eg ((N _)(V _)(ADV )). Then searching may continue,
looking for things which will unify with (V _) and with (ADV _).
At the same time, there may be new addition patterns, 'walks'
and 'slowly', triggering their own searches which will converge
on the other search. 

This kind of technique can dramatically reduce the amount of 
searching. It takes advantage of the principle that redundant
patterns will tend to repeat themselves.

The effect of this kind of technique can be similar to the effect
of forward or backward chaining in Prolog etc.

%43 17/10/90

Puzzles with unification:

'International Business Machines' will unify with 'IBM' without any
apparent anomaly or problem. There is no apparent need to put variables
inside 'IBM' (eg (I _ B _ M)) in order to accommodate what goes in those
positions.

Likewise, the following unification seems OK:

[(N V ADV)
(N John V walks ADV fast)]

=>

(N John V walks ADV fast)

There is no apparent need to include variables in the first OAO (eg
(N _ V _ ADV _).

But in this kind of case, variables seem to be needed to avoid ambiguity:

[(N V ADV)
(N John)]

=> ?

It is not clear whether unification should give (N John V ADV) or
(N V ADV John) or (N V John ADV) etc. Introducing variables can
remove this ambiguity:

[(N _ V _ ADV _)
(N John)]

=>

(N John V _ ADV _)

What seems to be critical is whether or not one OAO is a subset of the
other. If it is, then unification is not problematic. If there
is overlap between the contents of the two OAOs, then unification is
less straightforward.

%44 11/12/90

Extensional programming:

Treat a function as a table listing inputs and corresponding outputs.
Compress the table using SP (or a neural network) and the result is
an intensional version of the function.

This idea has been proposed for neural networks (Cottrell et al) and
for control systems. It may equally well work for SP.

%45 11/12/90

SP and the XOR function:

A back-propogation neural network can learn the XOR function not perfectly 
after many trials.

The SP system should be able to learn the 12 bit table 'immediately', simply
by reading it in. There should be no 'learning' required, in the sense
of rationalising the structure. Using the function should be simply a
matter of applying an OAO corresponding to 'input' and finding the 
corresponding output.

%46 14/12/90

Kinds of unification:

1 Merging of OAOs without abstraction

[(N _)(N John)] => (N John)

2 Abstraction of repeated pattern and creation of 'references'

2.1 Pattern repeats within the scope of one OAO.

2.1.1 Pattern comprises contiguous symbols

(A B C X Y Z A B C) => [("1 _ X Y Z "1 _)("1 A B C)]

2.1.2 Pattern comprises discontinous groupings

2.1.2.1 Differences between instances of the pattern are at a fi"ed point

(A B C P D E F Q A B C R D E F) 

=> [("1 _ P _ Q "1 _ R _)("1 A B C _ D E F)]

OR

=> [("1 _ P "2 _ Q "1 _ R "2 _)("1 A B C)("2 D E F)]

This second option is potentially more e"pensive in reference tags.

2.1.2.2 Differences between instances of the pattern are at different points

(A B P C D E F Q A B C D R E F)

=> [(_ "1 P _ "2 _ Q _ "1 _ "2 R _)(A B "1 _ C D "2 _ E F)]

This looks clumsy and may be problematic. Here is another possibility:

OR

=> [("1 _ P _ # _ Q "1 _ # _ R _)("1 A B _ C D _ E F)]

'#' is a null symbol. This looks less problematic but is still clumsy.

2.2 Pattern repeats across two OAOs

2.2.1 Pattern comprises contiguous symbols

[
(A B C X)
(A B C Y)
]

=> 

[
("1 _ X)
("1 _ Y)
("1 A B C)
]

2.2.2 Pattern comprises discontinous groupings

[
(A B C P D E F)
(A B C R D E F)
]

=>

[
("1 A B C _ D E F)
("1 _ P _)
("1 _ R _)
]

OR

=>

[
(A B C "1 _ D E F)
("1 P)
("1 R)
]

%47 14/12/90

Two kinds of search:

1 Global - the corpus is treated as a whole. The system tries to extract
as much redundancy as possible from the whole corpus.

2 Incremental - the corpus is treated as a 'stream' of information where each
successive portion is merged, as far as possible, with what has gone before.

Potential advantages:

o The size of the search space at any one time can be kept within managable
bounds, depending on the amount of 'new' information which is to be merged
with the 'old' information at any one time.

o It fits more naturally with the way practical and natural systems work: they
are fed with new information continuously rather than being presented with
the entire body of raw information at once.

o It may fit more naturally with the SNPR style of working: where the
power of the knowledge structures are progressively increased rather
than being preserved from the outset. With this style, it is easier to
find peaks in efficiency which require sacrifices in power than otherwise.
It is also easier to find a place on the power/size tradeoff which
suits the application in hand.

Potential disadvantage:

o There may be parts of the space of possible unifications which will
not be searched. 

     o Patterns which are more extensive than the smaller
of the largest two samples cannot be found. 

     o Unless each sample is searched for internal redundancy, 
redundancy which exists purely within the scope of one sample will 
not be found.

These two points apply if each sample is a sequence of two or more symbols.
It may be possible to perform an incremental search where symbols are
taken one at a time. As each symbol is added, the system attempts to
extract whatever redundant patterns are newly available in the light
of the newly added symbol.

%48 14/12/90

Proposed one-symbol-at-a-time incremental model for finding redundancy:

(A B C X Y Z A B C)
 1 2 3 4 5 6 7 8 9

Starting with symbol 1, each symbol is compared with all preceding
symbols. If a match is found, the two symbols are unified and added
to a store of 'unifications'. Each unification has a value for the
number of unifications it represents and it also has the
position number in the corpus of its last symbol.

Second and subsequent matches are treated like this: 

The list of unifications is examined and the newly unified symbol is
added to the end of each one whose position number is smaller than
the position number of the given symbol. The position number is then
updated. After each addition to a unification, a check is made
to see wether the newly-enhanced unification is the same as any
pre-existing unification. If it is, the two unifications are merged,
the frequency value is up-dated and and the position number is 
set to the value of the highest one.

%49 Thoughts about information and redundancy:

Information is *variation*. It makes no sense to have a signal which is
uniformly 'high' or 'low' - it is the changes from relatively high
to relatively low which constitute information.

Variation is a *relative* concept: something can only vary relative to what
it was or to something else.

Relative variation implies a concept of *sameness*: we can only detect
variation if we can detect that something is not the same as what it
was or as something else.

In short, the concept of information itself implies an ability to detect
redundancy.

How can information and redundancy be distinguished:

It may be something to do with the size of the 'window' within which
sameness or difference may be detected. 

The basic concept of information implies a small window which is the 
size of the smallest part of the signal which can be discriminated from 
other parts of the signal (in the analogue case) or which is the size 
of an atomic symbol (in the digital case).

The concept of redundancy implies a larger window comprising parts of the
signal which are larger than the smallest which can be discriminated or
which comprises groups of symbols.

%50 18/7/91

Ciphers, inversion, cross-modal learning:

Redundancy may be found in forms which seem to be different to the
coherent and fragmented patterns so far considered in the SP framework.

Eg:

* A body of information which has been coded using a simple cipher contains
the same information as the original but the redundancy between them would
not be recognised by SP.

* A photographic negative contains the same information as the positive
but the redundancy between them would not be detected in the current
concept of SP.

* The learning of a pattern in one modality can transfer to another. This
means people can detect redundancy between modalities. This kind of
redundancy would not be detected in the current concept of SP.

A possible answer to the last two points (but perhaps not the first)
is coding of information in terms of *changes* (see %49): if a negative
is coded in this way it will look the same as a positive; likewise for
cross-modal learning. Coding of information by changes is itself an
example of redundancy extraction (and is equivalent to run-length coding).

%51 15/10/91

An issue raised by John Foster of BT is whether SP is scaleable. 
What is the relationship between the size of a corpus and the
processing cost of searching it for redundancy? For the system
to scale up in a practical way, the relationship should be linear
or close to linear. An accelerating function could make the system
useless for anything but small corpora.

The cost of processing the corpus is largely the cost of making 
same-different comparisons between patterns - searching the space of possible
unifications. The relationship between this cost and
the size of the corpus depends on the search method used:

1 Exhaustive search of the space of possible unifications. This is
the simplest model. For a corpus containing N atomic symbols, the
number of possible patterns (including single atomic symbols and
all composite patterns, both coherent and fragmented) is:

     P = 2^N - 1

The number of possible comparisons of patterns is the number of possible
pairings of patterns which is:

     C = P(P - 1) / 2

The relationship between N and C is obviously not linear. C accelerates
rapidly as N increases.

The number of comparisons may not be as much as these formulae say:

* Comparisons need not be made between patterns which are different
lengths.

* Many patterns are sub-sets of other patterns, eg (1 2) is contained
within (1 2 3) - where 1, 2, 3 indicate the *position* of the relevant
symbol within the corpus. These relationships can be exploited to eliminate
comparisons: if (1 2) fails to match with (9 10) there is no point
in comparing (1 2 3) with (9 10 11).

But even with these savings, the relationship between N and C is still
probably exponential.

2 Constrained search. The simple model is not realistic for anything but
the smallest corpora. Any practical system must constrain the search
in some way.

There is a variety of ways in which the search may be constrained. Here
are some of the possibilities (which may be applied singly or combined):

* The search may be confined to patterns composed of contiguous symbols.
All 'discontinuous' or 'fragmented' patterns are ignored. 

* A ceiling may be placed on the size of patterns which will be compared.

* Where discontinuous patterns are included in the search, a ceiling may
be placed on the 'span' or 'distance' between the first and last elements
of any pattern.

* The search tree may be pruned to retain only those branches which
are most promising in terms of extraction of redundancy.

The first three taken singly or combined do not seem able to achieve a 
linear relationship between N and C - they merely postpone the point
where C becomes too large to manage.

Tree pruning using a redundancy-related metric means that the demands
of searching are always under the control of the user - the tree can
always be pruned down to the point where the number of comparisons
between patterns is manageable. The relationship between the amount
of pruning and the usefulness of the system in terms of learning etc
is not clear yet. 

3 Big-bang v incremental search. From a practical point of view, the
processing required to compress a corpus may be less interesting
than the processing required to integrate new knowledge with an
established (compressed) body of information. The SP model may
work in an 'incremental' way, taking new knowledge in batches and
merging them with established knowledge. 

For a batch of fixed size (say B), the number of substrings or sub-patterns
in the batch (coherent or fragmented) is fixed (call it Sb). If the size
of the 'established' knowledge is E then the number of possible substrings
in E is

     Se = 2^E - 1

and the number of possible comparisons between patterns is

     Ci = Sb(Se - 1)

As with C in the simple model, the size of Ci accelerates with the
size of the knowledge base (Se in this case). And shortcuts like
those described in 1 don't seem to alter this relationship.

If the knowledge being stored were totally unstructured with no
redundancy then there is no escape. But almost all knowledge
used in practical applications is highly structured with a lot
of redundancy. This can make a big difference to number of comparisons
which need to be made.

Using the principle of metrics-guided search, the search can be 'driven'
by the redundant patterns in E. An established knowledge base can be
thought of as a list of redundant patterns, ordered according to the
amount of redundancy they represent - big, frequent patterns at the
top and patterns representing little or no redundancy at the bottom.

Any sub-string in B will be compared with patterns in E in descending
order of the redundancy they represent. If B conforms to the same general 
structure as E, then, in most cases, the number of comparisons which need to be 
made before a perfect match is found will be much less than if the 
search does not take account of statistics (redundancy). If 'good'
matches are allowed to displace 'poor' ones, then many of the possible
substrings in B need not be tested at all.

This kind of matching would occur, for example, if newspaper text was being
merged, one word at a time, with entries in a dictionary. Roughly, the
process would be one of 'scanning' each word over the dictionary and
merging it with the entry which it fits. In this kind of case, the
cost of merging a given batch of text will increase approximately linearly 
with the size of E.


==> anc/sp_ideas2.txt <==
IDEAS FOR SP (2)

%1 14/8/91

Based on gerry_ideas (%48 14/12/90), with modifications:

Proposed one-symbol-at-a-time incremental model for finding redundancy:

(A B C X Y Z A B C)
 1 2 3 4 5 6 7 8 9

Starting with symbol 1, each symbol is compared with all preceding
symbols. If a match is found, the two symbols are unified and added
to a store of potential unifications or 'candidates'. Each candidate has 
a value for the number of unifications it represents and it also has the
position number in the corpus of its last symbol.

Second and subsequent matches are treated like this: 

The list of candidates is examined and the newly unified symbol is
added to the end of each one whose position number is smaller than
the position number of the given symbol. The position number is then
updated. After each addition to a unification, a check is made
to see wether the newly-enhanced unification is the same as any
pre-existing unification. If it is, the two unifications are merged,
the frequency value is up-dated and and the position number is 
set to the value of the highest one.

%2 14/3/91 Tentative definition of new model:

1 The model will aim to solve two key problems:

* Finding discontinuous (fragmented) patterns as well as coherent ones.

* Providing a set of alternative answers, graded by the redundancy
metric.

NB SP8 solves both these problems but it does so by a method which is
relatively expensive in processing and which will not scale up easily
to make a robust, usable system. And it is not obvious how the 'depth'
of the search may be controlled in SP8.

2 The model should be incremental - assimilating new information to
an established structure as it is received, or processing a fixed corpus
in an incremental manner.

* An incremental model seems much more in keeping with how brains work.

* It seems easier to keep control over the combinatorial explosion.

* It should be possible to retain order information in 'candidate'
patterns (unlike SP8 where relevant order information is lost).

3 There will be a distinction in the model between 'new' information
(not yet processed) and 'old' information (which has already been
compressed as much as possible). The model will concentrate on assimilating
the new information to old structures and will not re-process old structures.
This should mean considerable economies in processing whenever a relatively
small amount of information is added to an established structure.

4 There will be 'capping' of the size of the search space which 
is explored at any one time:

* The size of 'new' puts a ceiling on the number of possibilities which
needs to be considered at any one time.

* A ceiling may be placed on the number of alternative hypotheses which
need to be considered at any one time. This may place an indirect (and
more flexible) ceiling on the size of 'new' at any one time.

5 There will be a distinction between 'potential' unifications or
'candidate' patterns (recorded in a structure outside the corpus) 
and 'actual' unifications (embodied within the 'old' part of the 
corpus). Potential unifications are converted into actual when they 
pass a certain threshold (how big?). Frequency values may be used to 
keep track of whether potential unifications have become actual.

An advantage of suspending judgement on unifications in this way is that,
in the case of unifications which require 'tags', it allows unification
to be postponed until the saving achieved by unification outweighs the
cost of the tag.

6 A potential unification is between a given set or sequence of symbols
and identical matches in the corpus. There may be alternative matches.
For example, three occurrences of 'E' in the corpus means that one
of them has two alternative possible unifications. After one these has
been chosen, one potential unification remains.

7 OROs will be dropped and replaced with UAOs and frequency values.

8 Initially, the model will be developed for 'lossless' compression. It may
generalised later for 'lossy' compression or it may be generalised so
that the 'lossiness' of the model may be controlled with a user-defined
parameter.

9 Thoughts about sizes of tags: in principle sizes of tags depends on the
variety of different patterns which have to be labelled. On the principle
of Huffman coding, the size of an individual tag may depend on the frequency
of its associated pattern. But, in the early stages of developing the model
it will be easiest to use a fixed size of tag. Varying the sizes of tags
is a refinement for later.

%3 14/8/91. Strategy for developing SP9:

1 Develop SP9.1:

* The model will simply look for redundant patterns (potential unifications) 
without attempting to use them for compressing the corpus.

* The store of 'candidate' patterns will be separate from the corpus.

* The model will look for the best unifications (patterns) it can find 
including alternative unifications.

* The model will be developed with 'one level' OAOs as the basic
elements of knowledge structures. For the time being, UAOs will only
be used as 'receptacles' for a collection of OAOs.

* The model should be developed initially to give a sensible answer for
the following 'test' corpus:

     (L A M N B C O A P B Q R C A S T U B V C W)

This provides a test of the two key problems:

- The repeating patterns, (A B C) etc, are fragmented. Zero or more
other symbols may occur between each pair of neighboring symbols in 
the repeating patterns.

- There are (at least) two valid 'answers' to the problem: (A B C) and
(B C A). The model should be able to detect both of these (and other
possible redundant patterns) and give an appropriate redundancy measure 
for each one.

2 Generalisations in later versions:

* Candidate unifications will be converted into actual unifications to
make a compressed, 'old' structure. Initially, 'old' and 'new' may
be separate structures but, in later versions, old and new will be 
two mutually exclusive parts of one corpus. In this case, the
boundary between them will move as patterns in new are unified with
patterns in old or as un-unified patterns in new are added to old.

* Likewise, 'candidates' will initially be stored as a separate structure, but
later they may be integrated into the corpus, perhaps using frequency 
values (zero) to distinguish candidates from 'real' information.

* Old may be divided into several discrete OAOs corresponding to
patterns which have been discovered in the past. Unifications between
old and new may include cases where one OAO in new is unified with
two or more OAOs from old.

* The matching and unification process will be able to accommodate
structures which contain one or more variables.

* Initially, the models will be developed for lossless compression. Later
versions may be generalised for lossy compression or they may organised so that
they can be controlled by a user-defined parameter governing the lossiness 
of the compression.

* The initial model will be developed to work with 'one level' OAOs. Later
models may be generalised to cope with arbitrary nesting of objects.
This depends on whether multiple nesting of objects has any sensible meaning
within the SP theory - a subject for discussion!

%4 20/5/91. Tentative design for SP9.1:

scan_match( new_item_pos, old_item_pos )
[This 'scans' an OAO comparing the first symbol in a 'target' OAO with
successive symbols in the reference OAO. If a match is found, scanning
continues with the second and subsequent symbols in the target. If all the
symbols in the target are matched the function returns a 'minimum spanning'
unification of the target with the reference OAO.]

Data structures: 

* 'new_OAO' and 'old_OAO' - each one-level OAOs.

* new_item, old_item - single symbols from new_OAO and old_OAO respectively.

new_item = item from new_item_pos (the first item at the top of the stack)

While there are still items left in new_OAO do
BEGIN
     old_item = item from old_item_pos (the first item at the top of the stack)
     While there are still items left in old_OAO do
     BEGIN
          If new_item matches old_item do
               scan_match( new_item_pos, old_item_pos ) ;
          old_item = next in old_OAO ;
     END
     new_item = next in new_OAO ;
END

%5 20/8/91 JGW GAS

Constraints on the length of candidate patterns: for fragmented patterns
there seems to be a need to put a ceiling on the 'distance' between
elements of the pattern. This is to keep the number of possible alternatives
within manageable bounds.

%6 23/8/91 JGW GAS

GAS approaches 1 and 2:

A solution to the search problem is to systematically generate all the possible
subsequences from the original corpus in turn, comparing each new one with those
previously constructed in order to identify any redundancies.

A subsequence is defined here as a sequence of a number of sequential, but not
necessarily contiguous, elements of the corpus - ie the order of occurrence in
the original data is preserved.

For a corpus of N symbols, however, there is a total of 2^N - 1 possible
subsequences. Ceilings may be imposed on 2 subsequence parameters in order to 
reduce the search space involved:

*  size :    number of symbols in the subsequence

*  span :    the number of symbols occurring in the original corpus between
             those corresponding to the 1st and last of the subsequence
             ie the `range', `compass', or `scope' of the subsequence in the 
             corpus

Two approaches to the generation of subsequences present themselves:

#1 :    an iterative method

#2 :    a recursive method

Both techniques are applied in an incremental manner, ie the corpus is 
processed a symbol at a time, `new' subsequences are generated incorporating
the current (new) symbol, and these are compared with the `old' subsequences
previously constructed.

Notation :    C    original corpus
              C(i) i-th component of the corpus
              SS   new subsequence
              [SS] the set of old subsequences

Approach #1 :
	
ALGORITHM
		
  at stage i

    append C(i) to all members of [SS] and add these new
    subsequences to [SS]

    add C(i) to [SS]


EXAMPLE

C = (0 1 2 3)

  _____________________________
  i       [SS]
  _____________________________
  0       [0]
  1       [0  01 1]
  2       [0 1 01  02 12 012 2]
	
  .       .
  .       .
  .       .
  _____________________________


DISADVANTAGE

Span information relating to individual subsequences is lost. The span
constraint cannot therefore be applied when forming new SS's.

Approach #2:

This approach allows the span constraint to be applied, as the new SS's
incorporating the current (new) symbol are generated by working back
into the corpus from the current symbol to the specified limit of the
span.

ALGORITHM

  at stage i (i <> 0)
    SS = C(i)
    FOR j = 1 TO max_span - 1
      SS = C(i-j)C(i)
      FOR k = 3 TO max_size
        generate all SS's C(i-j)...C(i) of size k

Only one new SS of size 1 can be generated, ie C(i). Index j steps
back through the corpus from the previous symbol to the 'oldest' one, 
subject to the span constraint. All the new SS's of size 2 are then
given by C(i-j)C(i). Nested within the span (j) loop, index k then
steps through the other SS sizes (from 3 to the upper limit), and all
the new SS's of size k are (recursively) generated. Note that these
must start with C(i-j) (otherwise they would have previously been
constructed at a lower value of j), and must end in C(i) (otherwise 
they would have previously been constructed at a lower value of i).

EXAMPLE

C = (0 1 2 3 4 5 6)
C(i) = 5
max_span = 4
max_size = 3

  at stage i


  _______________________________________
                New SS's
  _______________________________________
  j (span)      k (size)
                1       2       3
  _______________________________________
  0             5
  1                     45
  2                     35      345
  3                     25      235 245
  _______________________________________


RECURSIVE SUBSEQUENCE GENERATION

All SS's of size k-2 are constructed from the subcorpus
C(i-j+1)...C(i-1). These are then prepended and appended with C(i-j)
and C(i) respectively. 

The 1st symbol of the internal subsequence can range from position
`left' (i-j+1) to `middle' (i-(k-2))
The 2nd symbol can range from the position to the right of that of the
current 1st symbol up to middle+1
... and so on up to the last symbol of the internal subsequence, whose position 
can range up to `right'.

At level of recursion, `level', the function steps through the possible 
positions, m say, for the level-th subsequence symbol. It calls itself with
parameters left = m + 1, middle = middle + 1, in order to step through the
possible positions for the next subsequence symbol. When it reaches its deepest
level, a new subsequence is generated.

%7 29/8/91 JGW GAS

There seem to be two broad ways of constraining the search for redundancy:

* `Ceilings': eg a ceiling on the `size' of patterns or on their `span'.

* `Metrics': eg there is no point in `building' a pattern from a `seed' 
when it first occurs because that seed may occur only once in the corpus
and will thus not be part of a redundant pattern.

This is a metric which distinguishes a single occurrence from two or more
occurrences. It may be possible to generalise this idea so that the
`growing' of structures is concentrated in areas where frequency or, probably
better, a redundancy measure, is greatest. (Gold mine analogy!)

%8 30/9/91 JGW

Some ideas for incremental search methods:

1 Given a fixed sized 'span' or 'window' within 'new' (and 'size' which
is equal to 'span'), the search can be in two parts:

A  For a given window, the first symbol in it is compared with every symbol in
'old' to find every possible match. Second and subsequent symbols are scanned
over old in the same way but, for any given OAO in old, comparisons start with
the symbol following the last successful match.

This method of matching should find most (all?) of the possible matches between 
the window and OAOs in old. It should give an effect similar to query-by-example
in conventional databases and may have practical applications in its own
right.

B This method could be generalised so that the whole of new is
covered: move the window over new, one symbol at a time, and repeat the 
operation after each move. This would probably work 'conceptually' but would 
be very inefficient because a lot of matching would be repeated unnecessarily.

2 Problems of inefficiency may be overcome or reduced in this kind of way:

2.1 For a given window in new, the first symbol is scanned over the whole of 
old. The second symbol is scanned only over the OAOs in old where the first
symbol matched. The third symbol is scanned only over the OAOs where the 
first and second matched. And so on. (I'll come back to this later).

The general idea here is to concentrate the search where the going is
good and cut out searching in areas which have proved sterile. 
I imagine gold miners or lead miners use this idea. It is also a bit like
homing in on a suspect in a criminal investigation. It is essentially
a hill climbing techique.

2.2 As in 1, the window may be moved across 'new', by one symbol at a time. 
There will still be quite a lot of inefficiency because comparisons between 
symbols will be repeated.

2.3 Some or all of this inefficiency can be overcome by:

A Any given symbol from new is scanned over old only once.

B Where a match is found between the second symbol of a window
in new and a symbol in old, this will be recorded as in 2.1, and at the
same time, it will be recorded as the start of a new window and the
set of matches associated with that window. To make sure that all
relevant OAOs in old are found, the second symbol must be scanned over
the whole of old, not just the OAOs where a match was found for the
first symbol. This apparently wipes out the benefit of 2.1 - but see 2.6.

C The same thing can be done for the third, fourth etc symbols in the 
first window.

2.4 With this technique, the number of 'hypotheses' will multiply rapidly.
But an arbitrary limit can be imposed on the number of hypotheses that
will be considered at any one time - perhaps corresponding to the amount
of memory that can be spared to keep track of alternative hypotheses.

2.5 Constraining the search by constraining the number of alternative
hypotheses that will be considered at any one time may be all the constraint 
that is needed. It may enable us to relax the other constraints 
(span and/or size) and this can bring other benefits:

Constraints on span or size would probably prevent the system finding the
kinds of redundancy that people find very easily. For example, given
the hypothesis that two books are the same (perhaps based on a reading of the
first few words), it is easy to check through character by character or
word by word until the ends of the books are reached or a mismatch is found.  
Any constraint on span or size that was strict enough to prevent searches
getting out of hand would prevent the redundancy between two identical 
books being found.

2.6 With this kind of system, the benefit described in 2.1 is not lost, 
merely modified. If the limit on the number of alternative hypotheses
has been reached, then searching will be confined to OAOs in old that
have been 'marked' by one or other of the hypotheses. This will give
the kind of benefit described in 2.1. If the limit has not been reached,
then new hypotheses may be generated corresponding to the start of
a new window in new, as described in 2.3.

2.7 The method described in 2.1 needs to be modified in another way.
The method as it stands will find the 'discontinuous' match between
(A B) in new and (A X B) in old but it would not find the discontinuous
match between (A X B) in new and (A B) in old. The method needs to be
relaxed so that hypotheses are kept 'live' after one or more mismatches.

2.8 How to decide which hypotheses should be kept alive and which should
be allowed to die? The simplest (and best?) method is probably to keep
the list sorted according to the redundancy metric and allow
the worst ones to drop off the bottom of the list - until the length
of the list comes within the constraint that is being applied.

%9 31/10/91 JGW

Here is (the outline of) a possible algorithm, based on the ideas in %8:

The reference corpus is this:

(L A M N B C O A P B Q R C A S T U B V C W)

1 Step through the corpus, one symbol at a time. Compare each symbol
with each of the ones which have gone before (stored in 'old'). 
If no match is found, add the symbol to old. If a match is found,
proceeed to 2.

2 Treat the first instance of the matching pair ('first_instance') as a
left-hand object ('left_object') and create new objects by pairing
it with single symbols ('right_object') to the right of it. For example, 
the first_instance of A would give rise to (A M)(A N)(A B)(A C). Make
sure that none of these new sequences overlap with the start
of second_instance in the corpus. There is also a limit (call it 'gap')
between the end of left_object and the start of right_object. In this
case, the gap is 3.

2.1 Do the same with the second_instance. For example, the second A gives
(A P)(A B)(A Q)(A R).

2.2 Compare each new sequence generated from the second_instance with each
of the sequences generated from the first_instance. Whenever a match
is found, return to 2 with the new first_instance and the new 
second_instance. Iterate this loop until no matches are found. 
On each iteration, augment the pattern stored in old and increase 
its 'redundancy' value.

2.2.1 Other things being equal, the system should favour contigous
groupings over non-contiguous groupings and should favour 'close'
non-contiguous groupings over 'far' non-contiguous groupings. 
It should be possible to achieve this effect if searching proceeds
from 'near' to 'far' and stops as soon as an exact match is found.

4 At all stages, only build onto 'successful' sequences and stop building 
up 'failed' sequences.

Comments on this algorithm:

* This seems to be an effective way of concentrating search effort in
parts of the search space which are giving dividends and curtailing
the search effort in areas which are proving sterile.

* Limits on size and span are replaced by a limit on 'gap' and constraints
created by the pruning of the search tree. With this algorithm, it should
be possible to detect the redundancy across two identical OAOs, however
big they are (eg two books).

* Rather than generate explicit new objects from first_instance, it might be
neater and more efficient to 'scan' objects generated from second_instance 
over the corpus (or OAOs in old), starting from the start of first_instance.
Function check_target() in sp8 does this.

* A fixed limit on 'gap' is unlikely to be satisfactory in the long
run because it would prevent the system finding the kinds of
discontinuous dependencies in natural language which can extend over
arbitrarily large gaps. It should be possible to get rid of this
limit and rely entirely on the pruning of the search tree using
the 'redundancy' metric like this: 

The system may 'track' a known pattern in the input stream and find 
that it is interrupted. If the interrupt is also a known pattern, 
it can be tracked until it ends and then tracking of the first pattern can 
resume.

%10 GAS 26/11/91

A NOTE ON COMPLEXITY

The aim of devising a search method with a linear, or better (?), algorithmic
complexity, as stated in the file "sp9_aims", would appear to be naively
optimistic.

Consider the algorithm outlined above in %9. Taking only the very first step of 
the algorithm will give an idea of the effort involved. For the case of an
input with no repeated symbols, i-1 symbol comparisons are required when
dealing with the i-th symbol. The total number of symbol comparisons required
to deal with n symbols is therefore given by:

           n
          sum (i-1)  =  n(n-1)/2
          i=1

which is O(n^2). Assuming a worst case of a non-redundant input is not
unreasonable considering we have 63340 billion billion billion billion billion
symbols to choose from. 

%11 JGW 28/11/91

The last point is useful:

* Two versions of SP are possible:

    - With variable-length symbols as at present.

    - With fixed-length symbols, eg the ASCII set.

* In non-incremental, variable-length versions of SP, where 
the whole corpus is available at the start of processing, it is 
possible to establish the set of symbol types before the
compression process starts and normally this will have a relatively
small finite size.

* In incremental, variable-length versions, it is not possible to
establish the size of the set of symbol types at any stage before
all the data is in and the size of the set could be very large.

For all versions of SP, and particularly incremental,
variable-length versions, there is a need to define the set of
symbol types which will be used in any given application before
compression processing starts.

%12 JGW 28/11/91

This is a summary of the different kinds of constraints on the search
process in SP (ways of pruning the search tree) which have been identified 
in work so far:

* size

* span

* gap

* Redundancy-related metric

* Contiguity - there seems to be a need, other things being equal, to give 
priority to patterns in which the constituent symbols are close together 
over ones where they are far apart. It is not yet entirely clear what
the theoretical justification for this constraint might be.

* The size of the set of symbol types to be used in any application needs
to be defined and should not be excessively large.

* The amount of memory available to store raw data, compressed data and
'hypotheses' provides a natural constraint on the size of the search tree.

* The amount of processing that can be done at any one time (ie the rate
of processing which the system can provide) is another natural constraint.

The last two constraints are particular promising and interesting because
they are, in some sense, more 'natural' than several of the other
constraints. It may be possible to frame the search problem as:

"Find as much redundancy as possible, given the limits on available
memory and processing power." 

(This point made by GAS in "Sequences, subsequences and big numbers!").

Given this way of framing the problem, the challenge is to find a 
suitable search method:

* It should work well with a range of limits from big to small.

* It should adapt automatically to changes in the limits.

%13 JGW 10/12/91

Some thoughts about 'quality' of different kinds of redundancy (sp9_aims, 
4.4; ditto point in sp9_od):

* The way of framing the search problem described in %12 may have a bearing 
on this issue. The kinds of redundancy which we choose to sacrifice would be 
those which are relatively costly to find. And these seem to be mainly 
fragmented patterns in which there are large gaps between the parts. Also,
rare patterns are harder to find than common ones (but see next *).

Since we could, in principle, bias our search to favour 'far' patterns
over 'close' patterns, it is still not entirely clear why close patterns
should be intrinsically easier to find. Further thought needed here.

* Big, frequent patterns (high R) are better than small, rare patterns
(low R) because they give greater compression.

* There may be a quality distinction to be made between repeated patterns 
which can lead to compression by the use of tags and those which can't. 
It seems that a fragmented pattern in which there is a gap between every
pair of neighboring symbols cannot be encoded with tags, regardless
of the size of its R value. If this is so (not yet certain), there may
be a case for regarding this kind of pattern as being lower quality
and more worth sacrificing.

%14 JGW 10/12/91

Some thoughts relating to sp9:

1 The R measure has been proposed for ordering patterns in old, with this
order being the order in which patterns are tested against new input.
Given that the R measure combines the frequency and the size measures, and
given that the search method is being designed to maximise the sizes of the
patterns which are found, it may be more appropriate to test patterns in
order of frequency. In this way, the system should tend to maximise both
size and frequency and thus, indirectly, R. 

If patterns are ordered by R rather than frequency this could lead to the
system checking a rare pattern before a common one simply because it
was very large. This seems to be wrong.

2 About unification of patterns:

2.1 At present, sp9_2 does not unify patterns, merely identifies patterns
which repeat. But as soon as we start keeping track of frequencies of
patterns and incrementing frequencies rather than storing new instances
of patterns, we are into unification and that raises new questions.

2.2 The present tentative idea is that the part of the raw data which
has been seen so far (the 'y_list') should be put at the end of the
list of patterns (down at the bottom because it has a frequency of 1) and
should be truncated if available memory is exhausted. 

But it is more in keeping with the overall aims of the model if this raw data 
is compressed by extracting repeating patterns from it and replacing
them by tags, wherever this is possible and leads to an overall compression.

2.3 This raises the question: which pattern(s) should be used and when?
In general, the patterns which should be used are those which will give
the most compression. But it is not obvious at present when this
compression should be done. Possible answers are:

* Do it at fixed intervals. 

* Do it whenever any pattern reaches a stage where it will give compression
greater than 0 or greater than some other, higher, threshold.

* Do it when the memory allocated for alternative 'parsings' has been
exhausted. The compression will lead to this portion of the memory being
purged and ready for new hypotheses.

2.4 In a corpus like this:

(A B C D E F A B C D E F A B C D E F)

there are repeating patterns like this:

(A B C D E F)*3
(B C D E F A)*2
(C D E F A B)*2
etc.

If the corpus is compressed like this:

((%1 A B C D E F) %1 %1)

then patterns like (B C D E F A) and (C D E F A B) are no longer relevant.
This raises the question of how the system should recognise that they
are no longer needed and what to do about them (delete, ignore etc).

One possible answer is that they may be ignored: they should be no longer
recognised in new input, their relative frequencies will fall, so they
will drop down the list of patterns and may eventually be pushed off
the end for lack of use.

2.5 [JGW 12/12/91] As said in 2.1, as soon as we start incrementing frequencies
we are, in effect, doing unification. It is tempting to use a special
purpose function which will check for exact matches between patterns and
increment frequencies when they are found.  But this could be a mistake:

* It would mean that pattern matching is being done in two different parts
of the model - this is not very 'clean'.

* It is giving a special status to exact matches and this seems to be out of 
keeping with the overall theoretical framework. Decisions about when
patterns should be unified should be based on the amount of compression
which the unification will give (approximately related to R): unifications 
should be done in descending order of the amount of compression they will
give. If this is the basis for making decisions about unifications then
exact matches will lead naturally to unifications because they will normally
represent relatively large amounts of compression. The case of exact matches
'falls out' of a more general principle.

But the second point creates a logical 'bind': we cannot assess the amount
of compression which a pattern will give without knowing its frequency and
we can't know its frequency without doing a unification (at least an
implicit one).

A possible way round this problem is to distinguish 'potential' unifications
from 'actual' unifications. The potential unfifications are stored up until
enough evidence has accumulated to make useful decisions about which
amongst alternative unifications are best and which ones should be
actually used.

3 The above example has left out the variables which would be used in
sp6 examples. An ability to discover and recognise discontinuous patterns
(which is part of what sp9 aims to achieve) may reduce or eliminate the
need to use SP variables. There are some subtle issues here which need
thought and discussion.

4 If sp9 is to reproduce the effects demonstrated by sp6, it needs to be
able to identify classes of contextually equivalent pattern (see sp9_aims,
item 6). Since sp9 is not using curly brackets, patterns which can be
substituted in a given context should be given the same tag. 

%15 JGW 19/12/91

It is becoming increasingly clear that sp9 needs to distinguish potential
unifications from actual unifications. The latter are made by choosing
the potential unifications which give the most compression and dropping
the others. The actual unifications are added to old so that, in general,
old contains a compressed version of that part of the corpus that has
been seen so far.

Here is an example followed by some questions and problems to be solved.

New: [T H E M E N . . .]

Old: [
	[12 [T H E M]]          %1
	[9 [T H E]]             %2
	[9 [M E N]]             %3
	[4 [T]]
	[4 [H]]
	[4 [E]]
	[3 [M]]
	[2 [N]]
     ]

The numbers are imaginary values for R. '%1' etc are system-generated
tags that may be assigned to patterns.

Given these kinds of data structures, it should be possible to 'parse'
the first section of new in at least three ways:

T H E M , E , N ,
T H E , M E N ,
T , H , E , M , E , N ,

These parsings represent potential unifications between items in old and
symbols in new.

Here are some questions and possible answers:

1 How should the 'parsing' be done? In general terms, it should be possible
to achieve these kinds of analysis by applying a function like 
check_scan(item, new), where 'item' is an item from old and 'new' is new.
The order in which items are matched against new should be governed by
R values to maximise the chance of obtaining a good parsing. The order should
be systematically varied to obtain the alternative parsings.

2 How should the parsing translate into compression? In general, the answer
seems to be that patterns should be replaced by their tags wherever that 
leads to compression (allowing for the information cost of the tags).
For the above three parsings, the result should be:

[%1 E N]
[%2 %3]
[T H E M E N]

The second one gives the most compression which accords with our intuitions
that it is the best analysis. If [%2 %3] is chosen then the R values
for the corresponding patterns ([T H E] and [M E N]) will be increased
by appropriate amounts.

3 What should happen when a pattern in old matches symbols in new but only
in such small fragments that tags cannot be used to give any compression? Here
is an example:

[A B C] in old is 'recognised' within [L A M N B O C P . . .]

At present, there does not seem to be any way of exploiting this redundancy
and preserving all the non-redundant information in new. It would be
very useful if we could think of some way of achieving 'lossless'
compression in this kind of situation. We may have to accept that there
is no way of exploiting this kind of redundancy in the context of 
lossless compression.

But the picture probably changes if we move into the world of 'lossy'
compression. If we are prepared to sacrifice knowledge of the precise
order relationships between L, A, M , N, B etc then it should be
possible to compress new in this case into something like this:

([%1 (L M N O P)])

(where %1 means (A B C) and the brackets have SP meaning.) This encoding
may be interpreted as "there is an (A B C) and there is an (L M N O P)
but their order relationship is undefined". We should probably keep
away from lossy compression for the time being.

4 Where new has a small finite size (eg [T H E M E N]) it should not be
too difficult to work through the alternative parsings and choose the
best. But, normally, new is of indefinite length. Questions which
arise are: 

* How far into new should any one parsing go before it is halted and
a new parsing is started?

* How should comparisons between parsings be made if they cover different
amounts of new?

A possible answer to both questions is to set an arbitrary 'window' and
find all possible parsings within this window or all possible parsings
up to a limit on the amount of temporary storage required.

This is probably not a very good answer because it is likely to conflict with 
the 'gold mining' idea which is built into check_scan() that one should
keep going while the going is good. An arbitrary window could easily
terminate a line of search which was giving good results. A better answer
is needed.

5 At some stage, these ideas need to be integrated with ideas about information
retrieval. Here are some points:

5.1 A function like check_scan() seems to be an effective way of finding
matching sub-patterns within a pair of patterns. This is very close to
what is needed for 'content-addressable' memory. Given these two patterns:

[Name John Address New Street Birmingham] - a 'query'

and

[Name John Smith Address 10 New Street Birmingham B44 2IJ] - a 'record'

a function like check_scan() should be able to find the common ground
between them. If the query is matched with all the records in a
knowledge base using something like check_scan() it should be possible
to find the ones which match the query best.

5.2 All of this fits quite well with the ideas above for finding 'potential'
unifications. It does not fit so well with the stage where potential
unifications are turned into actual unifications.

%16 23/12/91 JGW

NOTES ON UNIFICATIONS IN THE SP SYSTEM

These notes attempt to summarise current thinking about how patterns may
or should be unified in the SP system. There is some overlap with
previous notes but also some new ideas.

In this area, there seems to be four main 'dimensions' or 'factors'
which affect how unifications should be done:

* Are the patterns coherent or fragmented?

* Are they big enough to justify the information 'cost' of using tags
and/or meta-symbols?

* Is the corpus a single OAO (of indefinite length in an incremental
model) or is it a UAO containing OAOs?

* Is the compression to be strictly lossless or is lossy compression
allowed?

Lossy compression should probably not be attempted in the model for the
time being but, where it is allowed, it raises some interesting
possibilities and is worth thinking about.

Here are some examples to illustrate tentative principles:

1 Unification of coherent patterns within an OAO corpus

A corpus like this:

(A B C D E F G A B C D E F G)

can be reduced, with lossless compression, to this:

((%1 A B C D E F G) %1)

or, perhaps, this:

[(%1 A B C D E F G)(%1 %1)]

The governing principle seems to be: "Provided the pattern is big enough
to give an overall compression, a repeating pattern may be tagged and
replaced by its tag in all locations but one."

2 Unification of fragmented patterns within an OAO corpus

What happens to (A B C) in a corpus like this:

(L A M N B O C P A Q R B S T U C V)

depends on whether A, B and C are single symbols or relatively large
chunks of information. It also depends on whether the compression is to
be lossless or lossy.

2.1 In the case where A, B and C are single symbols and the compression
is to be lossless, there seems to be no way to exploit the redundancy.

2.2 In the case where A, B and C are relatively large chunks of
information, then tags may be used like this:

[(%1 A %2 B %3 C)(L %1 M N %2 O %3 P %1 Q R %2 S T U %3 V)]

Superficially, this looks as if A, B and C are being treated as
independent chunks but there is a potentially important difference
between this case and the case of tagging independent coherent chunks:

Eventually, the compression technique should be refined so that tags are
made to be just big enough to discriminate the patterns that they label
and no bigger than that. In this case, Each of %1, %2 and %3 may be *one
third* of the size of the tag required to label (A B C) as a coherent
chunk. It is as if the tag for (A B C) has been distributed within the
body of the chunk instead of being appended at one end.

2.3 In the case where A, B and C are single symbols and the compression
can be lossy, the corpus may be reduced to:

[(A B C)(L M N O P Q R S T U V)]

or even:

(A B C)

In the first case, the two sequences are recorded but the order relation
between their constituent symbols has been lost. In the second case,
only the redundant pattern has been retained and the non-redundant
pattern has been discarded.

Loss of information in the second case may seem extreme but it could
be a 'natural' result of a model in which excess information (over and
above what there is space for) is 'purged' in reverse order of its R
values.

3 Unifications where the corpus is a UAO containing OAOs

Both in human cognition and in computing, the idea of the raw data
being a collection of OAOs (rather than one single OAO) is probably
more realistic than it sounds:

* In spatial dimensions, the relationship between successive frames of a
cinema film is undefined. In this sense, a cinema film is a UAO
containing (two-dimensional) OAOs. Until the SP notation is generalised
appropriately, it is not possible to show *both* spatial and temporal
relations in SP.

* People probably do not absorb raw information in an unbroken stream.
They probably absorb it in a series of 'buckets' with interruptions,
blinks, or lapses of attention separating one from another. There will
be a spatial and/or temporal relation between the elements of each
bucket but the relationship between buckets may be less well defined.
Likewise, in computing applications, it is unlikely that new information
will be added to an SP knowledge base in one unbroken stream; it is more
likely that 'buckets' of information will be added where the OAO
relationship between buckets is undefined. As with cinema film, there is
probably a need to generalise the SP notation to model the relationships
properly.

* In database applications, the spatial relationship between a query
and the body of the database is undefined. Hence, a query may be seen as
an OAO bracketed with the body of the database inside a UAO.

If raw data being fed to an SP system is one or more relatively small
OAOs, and if the 'old' information in the system is itself a collection
of OAOs, this makes a difference to how unifications should be done:

3.1 A 'query' which is a 'sub-set' of a 'record' may be unified with the
record like this:

[(A B C)(P A Q R B S C T)] => (P A*2 Q R B*2 S C*2 T)

In short, the frequency (or R) values of the symbols which match each
other are increased appropriately.

[Compare this with the case where both patterns are part of one sequence:

(A B C P A Q R B S C T) => there is no lossless compression which can be
done.]

3.2 A 'query' and a 'record' which have some symbols in common and
others which are not may be unified in different ways depending on the
relative arrangements of symbols:

3.2.1 [(X Y Z A B C)(A B C D E F)] => (X Y Z A*2 B*2 C*2 D E F)

This unification has led to the 'inference' that (X Y Z) and (D E F) are
part of the same sequence. There has been no loss of non-redundant
information from the unification so the inference may be seen as
valid. This kind of inference is the kind of thing one might do with two
photographs where the right half of one is the same as the left side of
the other. From two photographs like this, one would infer a single
scene where the parts which are the same in the two photographs are in
the middle of a sequence.

With three or more patterns like this, it is possible to do 'chains' of
inference as in the SP6 example of a route from Bangor to London.

This unification can also be done with tags if the benefit outweighs the
costs (ie if the patterns are not too fragmented).

3.2.2

[(A B C D E F)(A B C G H I)] => (A*2 B*2 C*2 [(D E F)(G H I)])

or

[(A B C X Y Z D E F)(A B C L M N D E F)] => (A*2 B*2 C*2 [(X Y Z)(L M
N)] D*2 E*2 F*2)

These unifications can also be done with tags if the benefits outweigh
the costs (ie if the patterns are not too fragmented).

3.2.3 [(X Y Z A B C P Q R)(L M N A B C H I J)] => same rules as for
unifications within one OAO, ie use a tag if the benefit outweighs the
cost.

3.2.4 [(X Y Z A B C P Q R D E F S T U)(L M N A B C H I J D E F K L M)]
=> same rules as for unifications within one OAO, ie use a tag whose
elements are distributed across the elements of the discontinuous
pattern.

4 Encoding of a 'sentence' in terms of a 'grammar'. Grammars for natural
or artificial languages typically have several 'layers' or 'levels' -
rules contain references to rules which contain references to rules ...

Here is an example in SP style:

[
     (S NP V NP)
     (NP D N)
     (D 1 t h e)
     (D 2 s o m e)
     (N 1 b o y)
     (N 2 g i r l)
     (V 1 l i k e s)
     (V 2 d i s l i k e s)
]

A particular sentence such as "S o m e b o y l i k e s t h e g i r l"
can be encoded in terms of the grammar like this:

(S NP D 2 N 1 V 1 NP D 1 N 2)

There is a saving of 6 symbols. In this example, the same sentence could
have been encoded even more economically as:

(D 2 N 1 V 1 D 1 N 2)

In other words, the higher level symbols - S, NP - seem not to be
needed. But, it is also possible to encode the sentence unambiguously,
and yet more economically, as:

(S 2 1 1 1 2)

The 'S' at the beginning says, in effect, that 'NP V NP' is the context
for the encoding. Given this context, the numher symbols associated with
each word are unambiguous.

This seems to be a case where tags can themselves be abbreviated in the
context of other tags. Here is a tentative general principle:

"Any pattern (raw data or system-generated tags) can be abbreviated
provided it is disambiguated by the context."

There is a need to define more precisely when abbreviation can be done
and by how much.

5 Notes about the use of the SP variable ('_').

In the examples given above, the SP variable has not been used. Given an
effective search technique, there seems to be a possibility that
variables are not needed at all. Here are some examples:

* The initials "IBM" can be interpreted as "International Business
Machines". In effect, the initials of the three words are being used as
tags for the residues of the three words. We can interpolate the
missing letters without any need for SP variables to show us where they
should go: we don't need a structure like (I _ B _ M _). Having said
that, it is common practice in ordinary text to use full stops in cases
like this (eg "I.B.M."). These indicate that there is missing
information in the same way that '_' would do. The fact that full stops
are often dropped (as in the IBM logo itself) suggests that, while they
are helpful, they are not strictly necessary.

* Recognising a name or term by the initial letters of the words it
contains is merely a special case of recognising a pattern by its parts.
We can recognise "infrmation" as "information" or "Englnd" as "England"
without needing anything to show where symbols are missing.

Here are some examples of how tags may be used in a similar way without
the use of variables:

[
     %1
     (%1 A B C)
]

=> (%1 A B C)

[
     (%1 %2 %3)
     (%1 A B C %2 X Y %3 P Q R S)
]


=> (%1 A B C %2 X Y %3 P Q R S)

But in other cases, there seem to be snags:

[
     (A B C %1 D E F)
     (%1 X Y Z)
]

A 'correct' unification in this case seems to be:

(A B C %1 [(D E F)(X Y Z)])

It is not possible to say whether (X Y Z) precedes (D E F) or the other
way round. Since the sequence relation is undefined, these two answers
should also be valid:

(A B C %1 X Y Z D E F)

and

(A B C %1 D E F X Y Z)

Likewise in a case like this:

[
     (%1 %2 %3)
     (%1 A B C)
     (%2 X Y)
     (%3 P Q R S)
]

a 'correct' answer seems to be something like this:

(%1 [(%2 [(%3 P Q R S)(X Y)])(A B C)])

If the two instances of '%1' are unified, then the residues of the two
OAOs which contain them form a UAO in which the sequencing of the two
constituents is undefined. Likewise for '%2'.

As with the previous example, the following unification should also be
valid:

(%1 A B C %2 X Y %3 P Q R S)

Question: in cases like these, where unifications may lead to undefined
sequence relations, and there are alternative valid answers, what is
the best answer to choose? A tentative answer is:

"Choose one of the unification which uses fewest meta-symbols ('[', ']'
etc). This will normally be one which puts the symbols into one of the
arbitrary sequences. Amongst the arbitrary sequences, choose the one
which does most to preserve the coherence of high-R patterns."

To clarify the last point, here is an earlier example again:

[
     (A B C %1 D E F)
     (%1 X Y Z)
]

There are (at least) two unifications which create an arbitrary
sequence:

(A B C %1 X Y Z D E F)

and

(A B C %1 D E F X Y Z)

and there seems to be nothing to choose between them. But if (%1 X Y Z)
has a higher R value than (A B C %1 D E F) then the first unification
seems to be better than the second. And vice versa.

All of this is rather tentative. The case for doing without variables is
not at all certain. In cases like this last example, any uncertainty
about the 'correct' unification would be removed if a variable were to
be used:

[
     (A B C %1 _ D E F)
     (%1 X Y Z)
]

=> (A B C %1 X Y Z D E F)

It is reasonably clear in this case that the unification is valid.

The principles governing the use of the SP variable need more
clarification.

%17 29/12/91 JGW

NOTES ON ALTERNATIVE 'PARSINGS' OF 'NEW' IN SP9

There is a need in SP9 to find alternative 'parsings' of new in terms of
structures in old. The set of alternative parsings starting from the
beginning of new represent alternative paths up the 'hill'. The one
which gives most compression (takes one furthest up the hill) should be
chosen before looking for alternative parsings again at the new
beginning of new. Here is a tentative method:

1 Define a 'window' in new from the beginning of new up to some
arbitrary number of symbols to the right.

2 Starting at the beginning of new, compare each OAO in old with the
symbols in new (using 'scan_match()' (= 'check_scan()) or something
similar). For each comparison, record the number of symbols which match
in sequence and the point in new which is reached. Do not attempt any
matching beyond the right hand end of the window.

3 Out of all the comparisons, choose the best three (or some other
convenient number). 'Best' means the parsings giving most compression.

4 For each of these three parsings, repeat the process, starting with
the symbol after the last symbol which is 'covered' by the given
parsing. Of all the new parsings created in this way, select the best
three.

5 Carry on like this until the best three parsings have exhausted the
symbols within the window.

6 Choose the best parsing as the 'right' answer, compress this section
of new, update R values in old, and add the compressed version of new to
old.

7 Repeat 1 to 6, with the beginning of new now being the first symbol to
the right of the last symbol which is 'covered' by the best parsing.

With this method, there are (at least) three questions which need
answering:

* What should be done about partial matches between any one pattern in
old and symbols in new? Probably, they should be recorded in a temporary
store as 'potential' patterns to be added to old. R values can be
computed from lengths and frequencies. If the parsing of which they are
a part turns out to be the best parsing then new patterns created in
this way can be added to old. Here are some examples:

1
     new: (A B C D E F)

     old: (%1 A B C X Y Z)

     potential unification: (A B C)

If this parsing turns out to be the best then (A B C) can be tagged as
(%2 A B C). (%1 A B C X Y Z) can then be converted into (%1 %2 _ X Y Z).

2
     new: (A B C D E F)

     old: (A C F)

     potential unification: (A*2 B C*2 D E F*2)

In this example, new and old can be reversed giving the same
unification.

* What should be done about patterns of tags created by the process of
parsing? For example:

     new: (A B C D E F G H I)

     old: [(%1 A B C)
           (%2 D E F)
           (%3 G H I)
           (%1 _ %2 _ %3 _)]

New will be parsed as (%1 _ %2 _ %3 _) and this will be added to old.
But to avoid duplication within old, there is a need to parse the new
parsing in terms of elements in old. In short, the process of parsing a
window in new should be recursive until all possible unifications have
been exhausted.

* What should be done in cases where one pattern in old 'bridges'
another pattern. Here is an example:

     new: (A B C D E F G H I)

     old: [(%1 A B C G H I)
           (%2 D E F)]

Probably, new should be parsed as something like: (%3 _ %2 _ %4 _),
where '%3' and '%4' are tags for newly created (%3 A B C) and (%4 G H
I).

Relatively complicated cases like this may be shelved for the time
being.

%18 3/1/92 JGW

A widespread feature of conventional computing systems is the way in
which operations are linked together in 'chains':

* In Prolog and expert systems, inferences are often 'chained';
'backwards' and 'forwards' chaining is recognised.

* Forward chaining is rather similar to the way in which function calls
in conventional programming languages often form a 'cascade' (with the
sequence of calls stored on a stack).

It looks as if the chaining of operations in conventional systems can be
understood in terms of SP concepts of search and compression. It would
add to the credibility of the SP theory if the SP system can imitate
this phenomenon and if it can be interpreted plausibly in terms of SP
concepts. Here are some ideas:

1 SP6 can imitate chaining of inferences (as in the example of
'discovering' a route from Bangor to London). SP9 should be able to
demonstrate the same kind of inference.

2 A conventional computer language, and Prolog, works like a 'top-down',
'left-to-right' parsing system. The recursive 'parsing' system for SP9
which is sketched in %17, above, is essentially a 'bottom-up' parsing
system. An optimum search method for SP9 (or any other system) is
probably a 'mixed', 'bottom-up/top-down' system something like this:

In this example:

     new: (A B C D E F G H I)

     old: [(%1 A B C)
           (%2 D E F)
           (%3 G H I)
           (%1 _ %2 _ %3 _)]

the system may first discover the match between (A B C) in new and the
same pattern in (%1 A B C) in old. Since the '%1' in (%1 A B C) has not
been matched with anything, the system may next search to see whether it
can be matched with something. In this case, it would find a match with
'%1' in (%1 _ %2 _ &3). The residue of this OAO is not yet matched with
anything so the system may next search for a match with '%2'. It would
find it in (%2 D E F). Since, in this case, (D E F) is not matched with
anything, the system would see if it could find a match. It would find
it in the (D E F) within new. This would leave only '%3' within (%1 _ %2
_ %3) to be unified with anything. As with '%2' it would find a match
with (%3 G H I) and this would lead to a complete unification with new.

This technique of moving between 'high' and 'low' levels in a 'grammar'
is a recognised technique in parsing. In terms of SP system, it can be
expressed as a principle something like this:

"If part of a pattern has already been unified with another pattern,
look to see if the rest of the pattern can be unified with anything."

The principle may be justified in terms of efficiency of the search
method: the amount of unification for a given amount of searching may be
maximised. In effect, it is an example of the hill-climbing technique:
"If the current direction of search is giving useful results, keep going
in this direction."

An SP system working in this way would, in effect, imitate the chaining
of conventional computer languages combined with the chaining of 'data
flow' systems.

%19 5/1/92 JGW

Some thoughts about UAOs:

A practical SP system should be able to accommodate a corpus which is a
UAO containing UAOs. An obvious example is a 'database' about people and
their characteristics:

     [
          [John (blue eyes) (fair hair) tall]
          [Jane (brown skin) Spanish]
          [Harry tall footballer]
          ...
     ]

A database like this may be compressed by the SP system to create a
class hierarchy like the SP6 example of animal classification.

But it is not totally clear at present whether it is meaningful to have
UAOs defined immediately inside a UAO. There is a case for saying that
the inner sets of brackets are unnecessary and should be dropped. The
argument would be that unordered groupings collected together within an
unordered grouping are simply one big unordered grouping.

Intuitively, it is wrong to drop the inner sets of brackets. It would
mean that Jane was a footballer and Harry was Spanish - and vice versa.
The reason that the inner sets of brackets are needed seems to be to do
with the 'coherence' of the groupings which they mark. In the SP scheme,
'coherence' is synonymous with 'frequency of co-occurrence'. [Harry tall
footballer] is coherent because it is a grouping which repeats for
anyone who knows Harry. Likewise for Jane and John.

In short, it seems that UAOs within UAOs should be allowed in the SP
system and mechanisms for search and for unification should be able to
accommodate this possibility.

(see also %30)

%20 6/1/92 GAS [with JGW comments]

I have some comments on some of the new points in the sp_ideas file:

> Eventually, the compression technique should be refined so that tags are
> made to be just big enough to discriminate the patterns that they label
> and no bigger than that. In this case, Each of %1, %2 and %3 may be *one
> third* of the size of the tag required to label (A B C) as a coherent
> chunk. It is as if the tag for (A B C) has been distributed within the
> body of the chunk instead of being appended at one end.

Assuming that, when (A B C) is taken as a coherent chunk, there are a total
of N patterns to be uniquely encoded, then, assuming binary encoding, the
number of bits per tag required would be:

      ceil( log2( N ) )
 
When the elements of (A B C) are distributed, the total number of unique
tags now required will be N + 2, with a corresponding tag size of:

      ceil( log2 (N + 2) )

which is _greater_ than the previous case. I am not quite sure how this
results in a 2/3 reduction in tag size.

[I believe the second formula does not apply in this case. For example,
2 binary digits are the minimum information needed to discriminate amongst 
4 patterns. In SP notation:

     [
          (0 0 A B C)
          (0 1 D E F)
          (1 0 G H I)
          (1 1 J K L)
     ]

The first two digits in each OAO may be regarded as tags for the rest of the
OAO. Any one pattern may be identified by a 'query' like this: (1 0 _) or
this (1 0). Both of these identify the third OAO. 

The point I am making is that, given a capability to find discontinuous
patterns (which is what the SP model aims to achieve), the elements
of a tag can be distributed through the body of the patterns that
they identify like this:

     [
          (A 0 B C 0)
          (0 D E 1 F)
          (G H 1 I 0)
          (J 1 K 1 L)
     ]

As before, the third pattern can be identified with (1 0).

Because individual tags ('1', '0') are part of a larger fragmented pattern
each one can be only *half* the size that would be otherwise needed.]

> * In spatial dimensions, the relationship between successive frames of a
> cinema film is undefined. In this sense, a cinema film is a UAO
> containing (two-dimensional) OAOs. Until the SP notation is generalised
> appropriately, it is not possible to show *both* spatial and temporal
> relations in SP.

How is the relationship between successive frames of a cinema film undefined?
In my understanding, a cinema film is a discrete-time representation of a
continuous (neglecting inter-scene cuts) optical flow function. Successive
frames are therefore related by changes dictated by the spatio-temporal
gradient field.

["In *spatial* dimensions ...". The possibility of inter-scene cuts means
that the relationship is intrinsically undefined.]

> 3.1 A 'query' which is a 'sub-set' of a 'record' may be unified with the
> record like this:
>
> [(A B C)(P A Q R B S C T)] => (P A*2 Q R B*2 S C*2 T)

The UAO [(A B C)(P A Q R B S C T)] represents the two following sequences:

  (A B C P A Q R B S C T)
  (P A Q R B S C T A B C)

How is this conveyed by (P A*2 Q R B*2 S C*2 T) ?

[The given UAO is consistent with the two sequences but it is *also* 
consistent with all the many sequences in which (A B C) and (P A Q R B S C T)
are intermingled. The given unification may be seen as a case where A, B and
C from each of the two patterns are 'superimposed' and unified. If the
following unfication is seen as reasonable:

     [(A B C)(A B C)] => (A*2 B*2 C*2)

then it seems a short step to:

     ((A B C)(A B X C)] => (A*2 B*2 X C*2)

and other unfications of this kind.]

> 3.2.1 [(X Y Z A B C)(A B C D E F)] => (X Y Z A*2 B*2 C*2 D E F)
> 
> This unification has led to the 'inference' that (X Y Z) and (D E F) are
> part of the same sequence. There has been no loss of non-redundant
> information from the unification so the inference may be seen as
> valid. This kind of inference is the kind of thing one might do with two
> photographs where the right half of one is the same as the left side of
> the other. From two photographs like this, one would infer a single
> scene where the parts which are the same in the two photographs are in
> the middle of a sequence.

Again, the UAO [(X Y Z A B C)(A B C D E F)] represents the two following
sequences:

  (X Y Z A B C A B C D E F)
  (A B C D E F X Y Z A B C)

The central "scene" in only one of these involves a duplication of 
information.

[Same remarks as above. The fact that people will naturally make this kind
of inference is a strong 'clue' that the SP system should too.]

%21 8/1/92 GAS [[with JGW comments]]

I have some comments to your thoughts about my original comments to
the new ideas in sp_ideas:

_________________________________
1. CINEMATOGRAPHIC CONSIDERATIONS
 
> * In spatial dimensions, the relationship between successive frames of a
> cinema film is undefined. In this sense, a cinema film is a UAO
> containing (two-dimensional) OAOs. Until the SP notation is generalised
> appropriately, it is not possible to show *both* spatial and temporal
> relations in SP.

How is the relationship between successive frames of a cinema film undefined?
In my understanding, a cinema film is a discrete-time representation of a
continuous (neglecting inter-scene cuts) optical flow function. Successive
frames are therefore related by changes dictated by the spatio-temporal
gradient field.

["In *spatial* dimensions ...". The possibility of inter-scene cuts means
that the relationship is intrinsically undefined.]

++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
GAS - I don't want to dwell much longer on this point, but I want to respond
to the inter scene question. As I pointed out above, successive frames in a 
given scene _are_ spatially related. As an alternative to the spatio-temporal
gradient argument, this can be seen, perhaps at the risk of introducing more 
"jargon" with which you are unfamiliar, by considering the continuity of the 
observer parameters (such as ego-motion characteristics and focal length 
variations). Each scene (sequence of frames) can therefore be considered as a 
3D OAO. In order that it is possible to follow the thread of the film, the 
ordering of the scenes is important - the complete film must therefore be 
viewed as an OAO of 3D OAOs.
++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
____________________________________________________
2. TAG SIZES FOR DISTRIBUTED COMPONENTS OF A PATTERN

> Eventually, the compression technique should be refined so that tags are
> made to be just big enough to discriminate the patterns that they label
> and no bigger than that. In this case, Each of %1, %2 and %3 may be *one
> third* of the size of the tag required to label (A B C) as a coherent
> chunk. It is as if the tag for (A B C) has been distributed within the
> body of the chunk instead of being appended at one end.

Assuming that, when (A B C) is taken as a coherent chunk, there are a total
of N patterns to be uniquely encoded, then, assuming binary encoding, the
number of bits per tag required would be:

      ceil( log2( N ) )
 
When the elements of (A B C) are distributed, the total number of unique
tags now required will be N + 2, with a corresponding tag size of:

      ceil( log2 (N + 2) )

which is _greater_ than the previous case. I am not quite sure how this
results in a 2/3 reduction in tag size.

[I believe the second formula does not apply in this case. For example,
2 binary digits are the minimum information needed to discriminate amongst 
4 patterns. In SP notation:

     [
          (0 0 A B C)
          (0 1 D E F)
          (1 0 G H I)
          (1 1 J K L)
     ]

The first two digits in each OAO may be regarded as tags for the rest of the
OAO. Any one pattern may be identified by a 'query' like this: (1 0 _) or
this (1 0). Both of these identify the third OAO. 

The point I am making is that, given a capability to find discontinuous
patterns (which is what the SP model aims to achieve), the elements
of a tag can be distributed through the body of the patterns that
they identify like this:

     [
          (A 0 B C 0)
          (0 D E 1 F)
          (G H 1 I 0)
          (J 1 K 1 L)
     ]

As before, the third pattern can be identified with (1 0).

Because individual tags ('1', '0') are part of a larger fragmented pattern
each one can be only *half* the size that would be otherwise needed.]

++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
GAS - the original statement mentioned that the tags required for the three
distributed components of (A B C) would be 1/3 the size of that required to 
encode the contiguous pattern. Your above comment gives the example of 4
distinct patterns, requiring codewords of size 2 (bits). How would a 2 bit
code be distributed to stand for the 3 components of the distributed pattern?
This again supports the contention that _more_ information would be required to
tag the instances of the components of a pattern that is distributed.
++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

[[We seem to be agreed about what is going on here:

[(%1 A %2 B %3 C)(L %1 M N %2 O %3 P %1 Q R %2 S T U %3 V)]

To discriminate between A, B and C in the first OAO, the tags '%1' etc
have to be each at least 2 bits long. To discriminate (A B C) from other
patterns in the corpus, its tag has to be at least the number of bits (T)
calculated according to the total number of patterns. But the bits in 
the tag for (A B C) can be distributed across '%1', '%2' and '%3' so that
each of these can be 0.3 * T bits long, provided that it is at least 2.]]
_______
3. UAOs

> 3.1 A 'query' which is a 'sub-set' of a 'record' may be unified with the
> record like this:
>
> [(A B C)(P A Q R B S C T)] => (P A*2 Q R B*2 S C*2 T)

The UAO [(A B C)(P A Q R B S C T)] represents the two following sequences:

  (A B C P A Q R B S C T)
  (P A Q R B S C T A B C)

How is this conveyed by (P A*2 Q R B*2 S C*2 T) ?

[The given UAO is consistent with the two sequences but it is *also* 
consistent with all the many sequences in which (A B C) and (P A Q R B S C T)
are intermingled. ... ]

++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
GAS - This is, in effect, saying that:

   [(A B C)(P A Q R B S C T)] = [A B C P A Q R B S C T]

++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

[[No, I don't think so: [A B C P A Q R B S C T] says nothing about the
ordering of symbols, whereas [(A B C)(P Q R B S C T)] does. In the second
UAO, (A B C) can be distributed amongst the symbols of (P Q R B S C T)
but the *order* of the symbols must be preserved for both OAOs.]]

%22 16/1/92 JGW

Here are some more thoughts about an old problem which is still needing 
and answer:

A potential strength of an SP system is an ability to recognise patterns
despite more or less small 'errors' in the form of omissions and/or 
additions. But there is still a problem about exactly how unification
should be done in some of these cases. First, cases which do not seem
to present a problem:

     [
          (I N F R M A T I O N)
          (I N F O R M A T I O N)
     ]

=> (I*2 N*2 F*2 O R*2 M*2 A*2 T*2 I*2 O*2 N*2)

     [
          (I N F A R M A T I O N)
          (I N F O R M A T I O N)
     ]

=> (I*2 N*2 F*2 [A O] R*2 M*2 A*2 T*2 I*2 O*2 N*2)

The UAO (which might possibly be an ORO) records the fact that A and O
are possible in that position with a relative order which is undefined.
The fact that the A and the O in the UAO each have a frequency value which
is *half* the values of the symbols in the surrounding context seems to
express the fact that they are alternatives in that context. Hence the
thought that the ORO notation is not needed here.

Now for the more problematic case:

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

??? => (I*2 N*2 F*2 [X O] R*2 M*2 [Y A] T*2 I*2 O*2 N*2)

The suggested unification is a simple, elegant way of showing the parts
of the two OAOs which can be merged and the parts which cannot.

What has seemed to be a problem (but may not be) is that this unification
apparently leads to loss of non-redundant information: that X in the
first UAO belongs with E in the second, while O in the first UAO belongs
with Y in the second. For a 'lossless' version of SP this would be
a problem (but for a 'lossy' version it need not be).

This interpretation may be wrong. An alternative view is to say that
there is no loss of non-redundant information, merely addition of
information in the form of an 'inference' (and there is nothing
to forbid addition of information in SP, witness the use of system-generated
tags). 

The reason for saying that there is (or may be) no loss of non-redundant 
information is that the structure preserves the fact that X precedes Y and
that O precedes A and it preserves the sequence relations between each of
these symbols and the surrounding context. What has been 'added' by
the unification are the possibilities that X could precede A in

     (I N F X R M A T I O N)

and that O could precede Y in
     
     (I N F O R M Y T I O N)

These may be regarded as 'inferences' resulting from the unification.

Inferences like these are comparable with this kind of inference:

     [
          (A B C D E F)
          (D E F G H I)
     ]

=> (A B C D*2 E*2 F*2 G H I)

As in the other case, one can say that there is no loss of non-redundant
information; There is merely addition of the inference that (A B C) and (G H I)
belong in the same sequence.

%23 16/1/92 JGW

More about the problem discussed in %21. The 'information' case is more
likely, in practice, to be like this:

     [
          (I N F X R M Y T I O N)
          (I*120 N*120 F*120 O*120 R*120 M*120 A*120 T*120 I*120 O*120 N*120)
     ]

=> (I*121 N*121 F*121 [X O*120] R*121 M*121 [Y A*120] T*121 I*121 O*121 N*121)

In other words, (I N F O R M A T I O N), as the correctly spelled version
of the word, is a relatively frequent pattern, whereas (I N F X R M Y T I O N),
which contains two 'typos' is relatively rare.

In this case, the two UAOs, [X O*120] and [Y A*120], contain symbols with
unequal frequencies. The fact that 'O' is most 'likely' in the first
one and 'A' is most 'likely' in the second says, in effect, that O is
likely to be followed by A. However, there is also the inference that
X is likely to be followed by A and that Y is likely to be preceded
by O. Is this reasonable or justifiable?

If the arguments in %21 are wrong then there are (at least) two 
ways of encoding the original corpus using tags:

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

=>  [
        (I N F %1 _ R M %2 _ T I O N)
        (%1 X _ %2 Y)
        (%1 O _ %2 A)
    ]

(or some variation without '_'). In this case, the calculation of the
cost of the tags and whether they are justified by the saving obtained
depends on:

* The sizes of the tags required (see previous discussion in %21).

* The amount of compression which is being achieved. And this depends on
the amount of unified context for X, O etc. If this context is big enough,
quite large tags can be justified - and they may be bigger than the
symbols which they are tagging.

The other way of encoding the corpus is:

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

=>   [
          (%1 _ X %2 _ Y %3 _)
          (%1 _ O %2 _ A %3 _)
          (%1 I N F)
          (%2 R M)
          (%3 T I O N)
     ]

In this case, the cost of tags probably outweighs the saving. But in
other cases, where the amounts of unified patterns are relatively
large, this method of encoding would give useful savings.

Of the three approaches to unification described in %22 and %23, which
is best, and why?

%23A 16/1/92 GAS [with JGW comments]

      PARTIAL PATTERN MATCHING
      ========================

For the problematic case, mentioned in sp_ideas (16/1/92), involving
the unification of two strings separated by a Hamming distance of 2,
it seems that non-redundant information need not be lost if the 
discontinuous dependency is appropriately encoded.

The example in question is:

  [
    (I N F X R M Y T I O N)
    (I N F O R M A T I O N)
  ]

A possible representation of this might be the following, which
incidentally avoids the use of multiply defined tags (used in the example
in sp_ideas %23).

  [
    (I N F %1.1 R M %1.2 T I O N)
    [%1 {(X Y) (O A)}]
  ]

The Dewey decimal format of the tag labels is purely for the sake of 
convenience - the first component uniquely identifies the particular
discontinuous pattern grouping, the second indexes the component
elements of the pattern. At some point, the formal status of tags and 
the efficiency of their encoding should be investigated.

The disjunctive grouping {...} in the above, would, of course, have to 
be defined as being exclusive. Again, at some point, the formal
definition of the OR group needs to be made concrete.

[JGW: This technique could probably be made to work but it does not fit very
well with the set of primitive concepts in the current SP framework. To
make this technique work would mean adding concepts of numbers and
counting to the basic SP framework. This runs counter to the working 
hypothesis that it may be possible to *derive* concepts of number from 
more primitive concepts of pattern matching and unification.

Added, 22/1/92:

For the sake of overall simplicity in the system, the aim is to avoid 
giving tags any special status or special interpretation. They should be 
symbols or groups of symbols which the system treats in exactly the 
same way as other symbols. This will be even more necessary
if parts of the original data are used as tags (as discussed in %24,
below).

There is one possible exception to this rule (which was used in SP6): if 
a tag has been added to the corpus by the system, then the system ought
to be allowed to delete it if/when it is no longer needed. This seems 
reasonable. But it means that system-generated tags should be
distinguishable from other information.]

=========================================================================
{GAS 21/1/92 - "adding concepts ... " - no more so than the current
tagging system.}
=========================================================================

This point about partial pattern matching raises the question of how
pairs of intentionally distinct patterns with small intra-pair edit
distances are discerned from those comprising instantiations of the
same pattern, but with one containing a small number of "errors".

Clearly, it would be necessary for the system to "understand" the 
context in order that pairs drawn from the following groups, for example, 
were correctly dealt with.

  Unit edit distance     edit distance = 2

  FIGHT                  FASTEN
  LIGHT                  MASTER
  MIGHT                  PASTES
  NIGHT                  TASTED
  RIGHT
  SIGHT
  TIGHT

JGW I agree. 'Context' may be syntactic and/or semantic. Eg:
"The two swordsmen started to right."  A search which looks for
as much unification as possible is likely to unify 'right' with
'fight' so that 'r' is interpreted as an 'error'. Using the amount 
of unification to resolve ambiguities is related to the "themen" example.

%24 18/1/92 JGW

The following unification (discussed in %22):

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

=> (I N F [X O] R M [Y A] T I O N)

*does* mean loss of non-redundant information. This can be seen more
clearly from an example like this:

     [
          (Name John Address London)
          (Name Jane Address Bristol)
     ]

=> (Name [John Jane] Address [London Bristol])

In the unified structure, John lives in London or Bristol or, possibly,
both. Likewise for Jane. This would clearly be an unsatisfactory way to
store names and addresses in a database! Using OROs rather than UAOs
would not solve the problem.

===========================================================================
{GAS 21/1/92 The point you were trying to make was quite clear in the
original example. My proposed use of the exclusive disjunctive grouping,
however, shows that non-redundant information *need not* be lost since in

          { (X Y) (O A) }

only one of the two OAOs may be selected, in which case the problem with
overgeneralisation does not occur.}
JGW I agree
===========================================================================


There are (at least) two more ways of handling this kind of situation:

1 Using tags derived from the data rather than system-generated tags.

So far, the assumption has been that all tags should be generated by the
system and added to the knowledge base. But it is, apparently, possible
to use information in the original data to serve as tags:

     [
          (Person XXX Name John Address London)
          (Person XXX Name Jane Address Bristol)
     ]

=>   [
          (Person XXX Name _ Address _)
          (Person _ Name John Address London)
          (Person _ Name Jane Address Bristol)
     ]

In this example, 'XXX' is assumed to be a relatively large body of information
which is true of all people. In this example, 'XXX' is stored only once
in the first OAO of the derived structure. In the second and third OAOs
of this structure, 'Person', 'Name' and 'Address' (which are present in
the raw data) are left to serve as tags. The first OAO is, in effect, a
'schema', while the second and third OAOs are 'corrections' to the
schema. The tags which are left in these two OAOs serve to ensure the
correct 'register' between the schema and the correction.

The terms 'schema' and 'correction' could, in the jargon of
object-oriented design, be replaced by 'class' and 'instance'. It is
not too difficult to see how this technique could also be used to create
a complete object-oriented hierarchy including 'class', any number of
levels of 'sub-classes', and 'instances'.

With the 'information' example, this technique could be applied like
this:

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

=>   [
          (I N F _ R M _ T I O N)
          (_ F X _ M Y _)
          (_ F O _ M Y _)
     ]

or, if there is an implicit '_' at the end of each OAO:

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

=>   [
          (I N F _ R M _ T I O N)
          (F X _ M Y)
          (F O _ M A)
     ]

=========================================================================
{GAS 21/1/92 What has happened to the `A' in the derived structures?}
JGW: typing error, now corrected.
=========================================================================

Question: if this technique is used, there is a need to define,
quantitatively, exactly how much of the original data needs to be
preserved as tags and how much can be removed. This relates to 'scoping
rules', discussed in %25, below.

2 The 'slot and filler' technique.

The previous technique is similar to the way in which the arguments to a
function are sometimes specified in conventional computing systems:

     print(file: myfile, lines-per-page: 66)

In some systems, functions must be called with explicit names for
arguments: 'file' and 'lines-per-page' in the example. In SP terms:

     [
          (print file _ lines-per-page _ XXX)
          (print file myfile lines-per-page 66 _)
     ]

In this example, the first OAO represents the declaration of the
function and XXX, within it, represents the detailed code for printing. 
The second OAO represents a specific 'call' to the function with the values of
arguments specified.

But many (most?) conventional systems use a 'slot and filler' technique:

     print(myfile, 66)

It is not necessary to say explicitly that 'myfile' is a file and that
'66' is the lines per page. The system can infer this from the order and
position of arguments in the function declaration:

     print(file, lines-per-page)

In SP terms, the technique would work something like this:

     [
          (print file _ lines-per-page _ XXX)
          (print myfile 66)
     ]

or, possibly:

     [
          (print file _ lines-per-page _ XXX)
          (print _ myfile _ 66)
     ]

To make this work, the symbol 'print' would serve as a tag to ensure
that the 'call' was unified with the 'declaration'. Given this
unification, 'myfile' and '66' would be inserted into the slots in the
declaration according to their sequential position.

A similar idea is used in the late night shipping forcasts:

"... SW by W 6, 16 miles, 1030, falling slowly ..."

In the context of the tag 'shipping forecast', this kind of pattern is 
repeated for a fairly large number of locations. To avoid redundancy, 
the repeating tags are omitted. Listeners can infer that "16 miles" 
is 'visibility' and that "1030" is 'milibars of pressure'.

Returning to the 'information' example, the technique may be applied
something like this:

     [
          (I N F X R M Y T I O N)
          (I N F O R M A T I O N)
     ]

=>   [
          (I N F _ R M _ T I O N)
          (I _ X _ Y)
          (I _ O _ A)
     ]

===========================================================================
{GAS 21/1/92 Should the two `fillers' in the derived structure not be

          (I _ X _ Y _)
          (I _ O _ A _)      

so that they can properly `zip up' with the `slot'?

JGW Quite possibly yes. Needs clarification.

Furthermore, I think that the function of the underscore should be
formally defined so as to preclude a "_" matching with another "_".
(Perhaps this has already been done?) Otherwise unifications of the 
following type could occur from the above derived structure -

          (I I N F _ R M _ T I O N X I _ O _ A _ Y I _ O _ A _)
             ~ ~ ~ ~ ~ ~ ~ ~ ~ ~ ~   ~ ~ ~ ~ ~ ~   ~ ~ ~ ~ ~ ~            }
JGW: Quite possibly yes. Needs clarification.
===========================================================================
 
As before, there is a need to define how much of the original pattern
needs to be preserved in the 'corrections' to ensure that the correct
unification is made.

%25 18/1/92 JGW

SCOPING RULES, THE SIZES OF TAGS AND THE SPEED OF SEARCHING

Conventional computing systems use scoping rules:

* In Pascal, a variable such as 'x' may be declared several times. For
any given instance of the identifier in procedural code, the system
decides which declaration is intended by searching, from the function
where the identifier is used, 'outwards' through nested declarations of
functions to the global level. It accepts the first matching declaration
which it finds. If the programmer intends a different declaration, then
he/she must add something to the identifier to show that an outer
declaration is intended. Likewise for classes in Simula.

=========================================================================
{GAS 21/1/92 Just out of interest, in Pascal how are variables that are
out of scope but have identical indentifiers to ones that are in scope
accessed?}
JGW: It is something along the lines of 'f.x', where 'f' is the name
of the (outer) function in which the required x is declared.
=========================================================================

* In OSs with hierarchical file structures (eg Unix), a file name by
itself means a file in the current directory. The system searches only
in the current directory and if no match is found it gives an error
message. If a file in a different directory is required, the relevant
path must be supplied. With this kind of system, it is possible to use
the same file name in different parts of the directory structure. The
use of path names, combined with the way the search process works, means
that files with the same names can always be distinguished.

==========================================================================
{GAS 21/1/92 A file name by itself can mean the first matching instance
of that name in the directory search path}
==========================================================================

* National and international telephone numbers work in a similar way. Also 
e-mail addresses.

In these kinds of systems, the process of searching for a match between
an identifier and what it identifies is governed by a 'nearest is
dearest' principle. The system searches 'outwards' from an identifier
and accepts the first match it finds. If a different match is required,
then more information must be supplied.

There is a similar effect in the use of natural language. In the context
of SEES, 'Gerry' is unambiguous. But in the context of the College, it
probably isn't and ' ... Wolff' must be added. In the context of the UK
or the world, 'Gerry Wolff' may not be sufficient, and a full postal
address must be supplied.

Organising knowledge systems in this kind of way has (at least) two
advantages:

* The sizes of tags needed to identify patterns may be minimised.

* The amount of searching required to find 'good' matches between
patterns may be minimised.

These ideas may have a bearing on how information is organised in an SP
system. For example, when the system creates a 'schema' and
'corrections' to the schema, as described in %24, it makes sense to
store the schema and the corrections together (perhaps within a UAO).

If knowledge is stored in this way, and if the search process operates
on a 'nearest is dearest' principle, then unifications between 'schema'
and 'corrections' may be found with relatively little searching.

This arrangement should also mean that tags can be smaller than would
otherwise be required. As previously noted, there will be a need for
more precision in deciding the sizes of tags required in any given
situation. But this can only be done in the context of a model which
specifies rules for storage and rules for searching.

JGW 24/1/92: The idea of 'nearest is dearest' in searching only makes sense in
terms of economising on searching if:

* It includes the idea of the 'capping' of the search process by limits 
on time or space or both (or, possibly, some other kind of limit). 
Otherwise, there will be no saving.

* It includes the idea, described above, of grouping patterns so that
unifications which ought to be found (eg between a 'schema' and 
'corrections' to a schema) are found quickly and easily. Ditto argument
for storing patterns in order of the R value or frequency value and
always searching from the top of the list downwards.

=======================================================================
{GAS 21/1/92 These are interesting points about scoping of knowledge}
=======================================================================

%26 18/1/92 JGW

Recursive search method as hill climbing and as part of a 'family' of
related techniques.

The recursive function for comparing two sequences in pattern1_0.p is an
example of a hill climbing technique. Each comparison between symbols
represents a 'step' on the hill. Each comparison which fails represents
a step which does not add any 'height'. Each successful match represents
a step which adds one 'unit' to the height. In this function, a
successful match is the trigger for a recursive call of the function
which represents a repeat of the search process at the new, higher,
position on the hill.

========================================================================
{GAS 21/1/92 A useful visualisation of the process might be as follows:


          size of detected match

          |
          |
          |
          |                                  
          |                                   _______
          |                              ____| 
          |                    _________|
          |                  _|
          |                _|
          |              _|
          |          ___|
          |_________|_________________________________ position in
                                                      sequence being
                                                      searched

where a search `key' pattern is being compared to a data sequence. 
There seems to be only one degree of freedom, ie a single dimension
in which to take steps (ie steps through the data sequence).}
=======================================================================

This function may be seen as part of a 'family' of related techniques in
which the ambitiousness of the search varies:

* Type 1. This is the simplest and crudest technique. It is used for
de-referencing identifiers in many conventional computing systems: two
patterns are compared, left to right, and the search terminates at the
first mis-match or when all symbols (characters) have been matched. This
is a simple form of hill climbing in which each successful match
represents a step up the hill and no unsuccessful matches are tolerated.
The 'gap' parameter (from previous discussions) is 0.

==========================================================================
{GAS 21/1/92 I think that it may be useful to investigate the currently
accepted techniques for this type of string matching, eg longest common
substring algorithms}
==========================================================================

* Type 2. This type includes methods like that in pattern1_0.p:

- Unsuccessful matches are tolerated but each successful match leads
immediately to a new search from the new higher point on the hill.

- In the current version, the number of unsuccessful matches which the
system will accept before the search terminates is governed only by the
sizes of the two patterns being compared. This number, and thus the
thoroughness of the search, may also be governed by a parameter. This
will have an effect which is similar to the 'gap' constraint discussed
earlier.

* Type 3. This is a generalisation of type 2 in which a successful match
does not lead immediately to searching at the higher point on the hill.
Instead, searching continues at the same level as before until two (or
more) matches have been found. Then searching may continue from each of
the new higher points on the hill. In the jargon of search techniques
this would probably be called 'beam' search.

========================================================================
{GAS 21/1/92 I do not quite see how, once a successful match has been 
found, searching can continue at the previous detected match size 
(ie the potential, or height). Once recurrent patterns have been 
identified, then the way in which combination of different unifications
are tried can lead to simultaneous multiple search paths}
[JGW 23/1/92 
What I have in mind is, schematically, like this:

          size of detected match

          |
          |
          |                                             ____
          |                                            |
          |                                   ______   |
          |                              ____|         |
          |                    _________|     ______   |
          |                  _|        ______|    _____|
          |                _|  _______|__________|________
          |              _|___|________
          |          ___|__________
          |_________|_________________________________ position in
                                                      sequence being
                                                      searched

****************************************************************************
[JGW 23/1/92
What I have in mind is, schematically, like this:

          size of detected match

          |
          |
          |                                             ____
          |                                            | *?*
          |                                   ______   | *?*
          |                              ____|         | *?*
          |                    _________|     ______   | *?*
          |                  _|        ______|    _____| *?*
          |                _|  _______|__________|________
          |              _|___|________
          |          ___|__________
          |_________|_________________________________ position in
                                                      sequence being
                                                      searched

]
=======================================================================
GAS - My original diagram depicts the `size of detected match' (ie the
number of symbols of the search key that have been found in sequence in
the string being searched) v. the `position' in that string.
The steps through the searched string are constrained to a single
dimension, and a single step can only result in a *unit* increase in the
ordinate direction in the graph.
=======================================================================

****************************************************************************
It should be possible to make a more thorough search by being
less 'severe' in pruning the search tree. In principle, it should 
be possible for one of the 'lower' branches to turn out best in 
the end, as shown in the diagram.

This kind of thing could be awkward to program with a simple recursive call. It 
suggests something more like 'forking' of processes in Unix, where each fork
leads up a new branch of the search tree.
]
=======================================================================

It would be neat if types 1, 2 and 3 could be merged into a single
generalised framework in which the thoroughness of searching could
be controlled by one (or possibly more than one) parameter.

%27 23/1/92 JGW

WHY OROs MAY BE DROPPED FROM THE SP LANGUAGE/THEORY

*****************************************************************************
=======================================================================
GAS - points raised on 3 October 1991 still seem to need consideration
ie The Inclusive / Exclusive dilemma (is this resolved by implementing
     disjunctive groupings using frequency values?)
   Simplicity / Readability - in simple logic (boolean algebra) the OR
     function may be implemented using other primitives - but this
     necessitates the use of a NOT operator.
The compuational cost of having to analyse the frequency values in order
to determine if a disjunctive grouping exists and if so to identify it,
rather than having an explicit grouping, may be important.
=======================================================================
 
*****************************************************************************
This is a summary of the reasons why I suspect OROs ought to be dropped
from the SP language/theory:

1 "Contradiction".

One of the original reasons for having OROs in the language was that
they seemed to be needed for this kind of unification:

     [
          (A B C D E F)
          (A B C G H I)
     ]

=>   (A B C {(D E F)(G H I)})

But there is a kind of contradiction in this: the two original OAOs are
in an AND relation, whereas (D E F) and (G H I) are represented as
alternatives. Since the unified structure is meant to be totally
equivalent to the original structure (apart from the removal of
redundancy) then this change from AND to OR seems wrong.

2 "Limited Application"

Like UAOs, the use of OROs does not solve the problem discussed in
%22, %23 and %24 (unless the 'Dewey decimal' idea is used - but see
%23A). Since OROs cannot be used in this situation (except for lossy
compression) this means their range of application is very limited
and this removes much of the motivation for having them. 

3 "Tags can do everything that OROs can do"

If tags can be used instead of {} (or []) - as discussed in %24 -
then OROs are no longer an essential requirement for any purpose. If
they are not needed, the system will be simpler without them.

4 "OR relations can be shown in other ways"

The notion of things being alternatives to each other was not
prominent in the basic organisation of SP6, so OROs made some sense. 
But a basic aim in SP9 is for the system to develop alternative 
'potential' unifications so that one of them can be chosen as 
an 'actual' unification. The idea of alternatives built into 
the foundations of the model means that the model should be
able to accommodate everyday notions of OR relations.

5 "Frequency information"

In the kind of situation for which OROs were originally introduced:

     [
          (A B C D E F)
          (A B C G H I)
     ]

=>   (A B C {(D E F)(G H I)})

the same effect can apparently be achieved using UAOs together
with the frequency information which is in the model for other reasons:

     [
          (A B C D E F)
          (A B C G H I)
     ]

=>   (A*2 B*2 C*2 [(D E F)(G H I)])

The fact that symbols in (D E F) and (G H I) have frequencies which
are half those of A, B and C seems to be equivalent to saying that
they are alternatives in that context.

6 "OR relations are relative to how information is used"

It seems reasonable to regard the files in a Unix directory as objects
which are in a UAO relation to each other. They are a collection of
objects amongst which order is not significant in the way that it
is for, say, the symbols (characters) within a file.

By contrast, a typical 'menu' in a computer system may be regarded
as a set of items in some kind of exclusive OR relation because,
normally, only one item should be selected from the menu at any
one time.

****************************************************************************
=======================================================================
GAS - The definition of the exclusive OR function is that it is TRUE if
any ODD number of inputs are TRUE (ie it is only true when only one
input is true when there are only 2 inputs.)
This is an interesting analogy concerning menus, but many menu-driven
sytems allow multiple items to be selected from a given menu.
=======================================================================
****************************************************************************

What happens when hierarchical directories and menus come together?
It is becoming quite common in the 'friendlier' software packages
to convert an hierarchical directory structure into a corresponding
hierarchical menu system. The latest version of Framemaker allows
one to select a file by selecting items within a hierarchy of
menus based directly on the hierarchical structure of one's directories
and files.

If OR relations are regarded as an intrinsic part of the data, then
this use of Unix directories as a hierarchical structure of OROs
is puzzling. How can a collection of files, which are not normally
regarded as being alternatives to each other, suddenly have that
attribute?
*****************************************************************************
=======================================================================
GAS - It seems that files in a hierarchical structure such as the Unix
directory system do not, per se, involve any disjunctive relationships
- all the files are inexistence. The idea of `alternatives' would
appear to an artefact of the wishes of the user - ie he may exercise
the option of selecting a particular file for certain operations. This
analogy does not, however, seem applicable to the case of representing
intrinsic disjunctions - eg in the case of comparing two similar
hierarchical structures.
=======================================================================
******************************************************************************
A (tentative) answer is that the OR relations are relative to the
application and should not be regarded as an intrinsic part of the
data. It looks as if this idea should fit reasonably well with the
idea of OR relations being part of the idea of alternatives which
is needed for other reasons in the hill-climbing search for good 
unifications.

%28 24/1/92 JGW

COMPLEXITY IN SP (THE RELATIONSHIP BETWEEN N AND T IN SP SYSTEMS)

Here are some thoughts about factors which may influence the relationship
between the size of the corpus (number of symbols, N) and the time (T) 
required for processing in an SP system.

1 Ambitiousness of the search

The ambitiousness or thoroughness of searching obviously affects T
but it can also have a bearing on the relationship between N and T:

* In applications like information retrieval (and logical
deduction), the corpus would normally be divided into two parts:

- A relatively large 'database' of established knowledge which may
have been produced by compression of raw data (and thus would be
equivalent to 'old' in SP9) or may have been loaded directly.

- A relatively small piece of data which would serve like a query in
database applications or a logical query. This is like 'new' in SP9.

In the database query kind of situation, the system will 'scan' the 
query over the established knowledge looking for the best match or 
matches between the query and items in the database. In this kind 
of situation, the relationship between N and T is likely to be 
approximately linear. What would happen with 'logical deduction'
is less clear at present.

* In applications like 'inductive learning', where the whole
corpus is to be compressed, the relationship is likely to be more
like T = O (N ^ 2). 
***************************************************************************
=======================================================================
GAS - I would be interested to know what the basis of this proposition is?
JGW - the general point is that 'inductive learning' is likely to have
less good properties than 'query-by-example'.
=======================================================================

****************************************************************************

In this second connection, the SCCS system on Unix is an existence proof 
that it is possible to design a system which will compress relatively 
large bodies of data and which has complexity properties which are 
quite acceptable for practical applications. The overall organisation 
of SCCS is incremental compression, quite similar in some respects 
to SP9. There is probably a case for having a close look at how 
SCCS works (and also 'diff' which is apparently used for pattern matching 
within SCCS).

2 The nature of the raw data

The relationship between N and T is likely to depend on the amount 
of redundancy in the corpus and, possibly, the distribution of
the redundancy.

The worst case is likely to be a corpus composed entirely of random
(non-redundant) data. With this kind of corpus, there can be no
compression and so there is no scope for reducing the amount of
matching between new and old by reducing the size of old.

The best case would probably be something like this:

     (A A A A A A A A A A A A A A A) 

At all stages in incremental compression, old will be 'A' (or, 
possibly, a simple recursive structure containing 'A') and it will 
never grow in size. In this kind of situation, the relationship between 
N and T will be approximately linear.

3 Organisation of knowledge, scoping rules and time and/or space
limited searching

The way SP organises its compressed knowledge and the extent to which
it uses 'nearest is dearest' or scoping rules or limits on time or space
in its search (see %25), may have a bearing on the relationship 
between N and T.

If knowledge is organised as a 'discrimination net' (which is essentially
the same as a hierarchical directory structure) then, for the
'query'/'database' kind of situation, T will be a *negatively*
accelerated function of N.
*****************************************************************************
=======================================================================
It might be clearer if `a *negatively* accelerated function of N' were
phrased in more conventional terms.
Does this mean -
  * an inverse proportionality (eg a hyperbola, k/n)
  * one in which the rate of change is decreasing (eg log n) ?

Again, it should be noted that the best that may be hoped for is a linear
relationship. In this case, the complexity of searching a hierarchical
structure may be O(NlogM), where M is the size of the structure and N
is the size of the input - the relationship between the complexity and
the input size being linear.
JGW - the second.
========================================================================

*****************************************************************************

4 Sorting of items in old

The complexity formula for pattern1_1.p includes a figure for sorting
of items in old. But most of the sorting effort can be removed (see
%29, below) and this is likely to affect the relationship between N and T.
*****************************************************************************
=========================================================================
>From the analysis of the perfromance of `pattern1_1.p' it was shown that
the dominant factor was not the sorting but the number of list
comparisons involved, which seemed to be OMEGA (n ^ 3.93).
=========================================================================

*****************************************************************************

5 Lossless v lossy compression

The amount of searching required to find unifications between new and
old can be reduced in lossy versions of SP. The size of old can be
reduced if, for example, it stores only 'significant' (high R) patterns
and discards less significant patterns, including non-redundant
patterns. Reducing the size of old like this will reduce T and will
probably also have a bearing on the relationship between N and T.

%29 24/1/92 JGW

Sorting patterns in old by their R value or frequency value (sp9_od, %67) does 
not have to mean a sort of the entire list on every cycle. Effects which
are the same or similar can be achieved with less processing effort:

* New items are added at their proper place in the list. Old items
are left in place unless they become part of a new unification, in which
case they are moved to their proper new place on the list. 
*****************************************************************************
==========================================================================
GAS - it would be interesting to compare the efforts involved in sorting
the list on each pass with those of searching it for each pattern produced
on each pass in order to facilitate the straight insertion approach.
==========================================================================

******************************************************************************

There is a question about what 'proper place' means when there is
partial unification between patterns (as discussed in %16). There
is a need for some re-thinking of R values etc in this kind of
situation.

* An even simpler technique is to add new items at the top of the list,
and to move new unifications to the top of the list. The effect of this
technique would be to ensure that frequent patterns would normally
be found near the top of the list while rare patterns would normally
be lower down - unless they had recently been part of a new unification.

There is plenty of evidence of a 'frequency effect' in human perception:
frequent patterns are, by a variety of measures, more accessible in 
memory than rare patterns. As far as I remember, there is also evidence for an 
independent 'recency effect': a pattern which has been recognised recently is
more accessible in memory than one which has not.

Does a recency effect have any benefits in terms of efficiency of
searching? It would do if there was a general tendency for rare
patterns to occur in raw data in non-random 'bursts' - but there is 
no reason to assume that this would generally be true. 

Another possible justification would be to do with 'thinking': if
there is a search for unifications within old which is independent
of any new data coming in, then it could make sense to move patterns
into an accessible position when they have been the subject of
one unification so that other possible unifications can be more easily
found. This is a bit like pulling a file out of a 'long-term' filing
cabinet and leaving it in the 'pending' or 'active' tray until the
task which it relates to has been completed. There is no point in
putting it back in the filing cabinet until current work with that file
has been done.

This idea begs the question why there ever should be searching for
unifications within old which is independent of new data coming
in. A possible answer is that initial unifications between new
and old may be 'quick and dirty' while the data is coming in so that
unifications, inferences etc can be done in 'real time'. This would mean
that further sorting and sifting is needed in later quiet times to
improve on the initial rough structuring. There has been some speculation
that this is what happens during sleep.

%30 24/1/92 JGW

MATCHING OF UAOs

In SP9, the emphasis has been on treating all knowledge as a simple
stack of OAOs (with one UAO at the top level). This is simple, it makes 
pattern matching relatively simple, and is good enough for many purposes 
including demonstration of the main ideas. But in some future version of 
the model, there will probably be a case for generalising the search process 
so that it can deal with UAOs below the 'root' level. Here are some
reasons why UAOs may be needed at lower levels:

* For a variety of reasons, sequence information can be lost or not
recorded in the first place: 

- A database about, say, criminal suspects, may contain odd 'facts' 
gleaned from various sources where relevant sequence information may not be
available. Hence the need to be able to have a database composed of
UAOs within a UAO, as discussed in %19. 

- Sequence information within OAOs may be lost through inattention,
lapses of memory etc. Eg we may remember that Rhyl and Prestatyn are
on the rail route to Chester but we may not remember which comes first.

* In 'lossy' versions of SP, there may be a case for using UAOs within
OAOs, as discussed in %22, %23 and %24.

%31 24/1/92 JGW

SP PRINCIPLES IN VISION
***************************************************************************
==========================================================================
GAS - This section is very interesting. I have some comments about a few
specific points though.
==========================================================================
***************************************************************************
These are some rather speculative ideas about how SP principles may
operate in human (mammal) vision:

1 It seems to be quite well established that each two-dimensional
'frame' is processed to remove redundancy by using lateral inhibition,
mainly in the retina. 

There are inhibitory connections between each receptor and its neighbours.
If two neighbouring receptors are stimulated by light then they 
inhibit each other so that they both fire at a 'background' rate. If
two neighbouring receptors are both in the dark they both fire at the
background rate. But if one receptor is in the light and the other
is in the dark then the illuminated one fires above the background
rate and the one in the dark fires below the background rate.

The overall effect of this arrangement is that uniform areas, light or
dark, fire at the background rate and are, in effect, filtered out. Only
the boundaries between uniform areas are 'coded'. This is rather like
'run length coding' in standard compression techniques.
***************************************************************************
=========================================================================
GAS - This segmentation of regions results in boundary chain codes rather
than run length codes.
JGW - I don't disagree. The general point was that these effects in vision
have some similarity to a coding technique which, in its simplest form,
fits current SP principles.
=========================================================================
***************************************************************************

2 Each receptor is connected to an 'excitatory' pathway which leads
to the brain. But for each excitatory pathway there is an inhibitory
side branch which leads back to the receptor or one of the cells behind
it in the excitatory path. This means that when a receptor is first
stimulated, spike potentials start flowing to the brain. But if the
stimulation continues, inhibitory signals cause the rate of firing
in the excitatory path to fall back to a background level. If continuous
stimulation stops, time lags mean that inhibitory effects run on longer
than excitatory effects so that there is a brief dip in the rate of
firing before it returns to the background level. 

As before, this mechanism has the effect of run-length coding. But this
time it is in the temporal domain rather than the spatial domain.

3 These effects, particularly the first, are quite well documented and
understood. What is much less clear is how the visual system detects
the redundancy between incoming signals and previously stored
patterns (ie how does 'recognition' occur?). Here are some speculations:

3.1 It is well established that there is a 2-D 'mapping' between the
retina and the cerebral cortex. In effect, the eye projects a 2-D
'image' on the striate cortex at the back of the head. It seems 
likely that visual information is stored in the visual cortex
and distributed across the cortex according to this mapping.

3.2 Since inhibition is significant in 1 and 2, it would be natural
to find it in 3. In a simple way it is not too hard to see how this
could work:

     (1 0 0 1 1 1 0 1 0 0 0 0 1 1 0) - the negative of the incoming pattern
     (0 1 1 0 0 0 1 0 1 1 1 1 0 0 1) - a stored pattern
     (0 0 0 0 0 0 0 0 0 0 0 0 0 0 0) - AND of the above two patterns
*****************************************************************************
=========================================================================
GAS - Is the stored patterns one of a set, and is the purpose of this to
identify an incoming visual pattern?
JGW - yes.
=========================================================================
******************************************************************************
* The incoming pattern is converted into its negative. This may be
regarded as the 2-D equivalent of inhibition in a 1-D stream of
spike potentials. In the diagram, each digit in the (negative of the) 
incoming pattern represents a *stream* of spike potentials, either 
active ('1') or quiescent ('0'). 
*****************************************************************************
=========================================================================
GAS - I take it that by `negative' the 1's complement is meant.
JGW - yes, also 'negative' in the sense of a photographic negative.
=========================================================================
*****************************************************************************

* Each digit in the stored pattern represents some degree 
of sensitivity to stimulation, either high ('1') or low ('0').

* The negative pattern is applied to stored patterns: 

- Where stimulation meets high sensitivity (1, 1), the response will be
strong (1). 

- In the other three cases (1, 0; 0, 1; 0, 0), the response will be
weak (0).

The overall effect is to find the AND of each pair of patterns.

* The AND-ing which has the lowest value is the one which fits the
incoming pattern best.

3.3 This could work as a template matching technique which would give
a measure of the degree of matching. But it does not solve the classic
problems of recognition: how can patterns be recognised despite variations
of scale, variations of orientation (around an axis perpendicular to 
the plane of the image), variations of 'location' in the visual field
and despite patterns being fragmented or obscured (not to mention problems 
of recognition due to variations of orientation in the 'depth' dimension). 
Here are some ideas:
******************************************************************************
==========================================================================
GAS - Just for interest, in conventional image analysis, there are existing
techniques for dealing with size/orientation problems, eg Fourier shape
descriptors.
In the above, it assumed that image information is binary -
how would the techniques be extended to the real situation of image data
involving both luminance and chrominance (either analogue or digital, but
certainly multi-valued). The proposed method of template matching would
suffer from the problem of a stored pattern of all 0's - which would always
result in the `best' answer, regardless of the actual input pattern. This is
in common with the deficiencies of the cross correlation function for
template matching, of which the logical ANDing is a simplification.
More reliable results are obtained by using a normalised cross correlation
function (although this has certain other deficiencies), or generalised
lp-norms (eg the l1-norm [city block distance] or l2-norm [Euclidean
distance squared]).
JGW - Nervous systems seem to code multi-valued attributes in terms of
rates of firing of nerve cells, ie density of spike potentials in a
given time frame. The above template matching idea should still work
with this scheme.

Your (verbal) point about XOR being better seems plausible to me.
==========================================================================
******************************************************************************

3.3.1 Variations of scale may be handled by compression earlier in
the nervous system. The effect of lateral inhibition (see 1, above)
should be to 'normalise' images so that large or small images on the
retina of the same object should produce signals to the brain which
are similar or the same.

3.3.2 Variations of (2-D) orientation, variations of location and
fragmentation of images may be handled in a way similar to current
SP models: there needs to be some kind of hill-climbing search which 
allows for some kind of 'slippage' between patterns which are being compared
and which carries on searching despite failures of matches.

Exactly how this could be done is not at all clear. It appears to be
the case that a given 'feature' received from the retina is 
'broadcast' across a relatively large area of the striate cortex.
If this is true, it could provide the kind of mechanism which is
required to achieve the necessary 'slippage'. But this needs to combined 
with some way of achieving a hill-climbing effect. How this could be 
done is, at present, totally obscure!

JGW 3/2/92 On reflection, there may be an answer along these lines: the
visual pathway may be organised so that an incoming pattern is, in effect,
'broadcast' to each of several different stored patterns, so that it
can be compared simultaneously with several different patterns. The 
system should be able to compare the strengths of the responses from
each pattern and select the one or ones with the strongest response.

%32 30/1/92 JGW

Ideas about 'parsing' in sp9:

It seems to me that the problem can be broken down into stages like this:

1 Freeze the boundary between old and new (left and right) and set things
up so that both of these things can be defined before parsing starts.
New could be (T H E M E N) and old could be a 'dictionary' of patterns
like (T H E M), (M E N) etc.

1.1 Get a version of the model working which compares new with each of
the patterns in old (using pattern_match() or something similar) and
displays the results of each comparison so that the two patterns and
the matching elements between them can be clearly seen. For each
comparison, there may also be a measure of the number of matching
symbols. Here is an example:

   (T H E M E N) - new
    * * *        - points of correspondence
(%1 T H E)       - pattern from old

A display like this achieves an effect rather like 'query-by-example' in 
a relational database and will be useful in itself as a first demonstration 
of how the model can do information retrieval.

The results of each comparison is a 'potential unification' like this:

(%1 M E N), where '%1' is a tag for (T H E).

A set of these potential unifications will be formed.

1.2 Generalise the model from 1.1 so that, for each potential unification
(or, probably better, each of the *best three* potential unifications),
the comparison process is repeated using the *residue* of new for that
potential unification. 

In the example above, the residue of (T H E M E N) is (%1 M E N) so the 
comparison process would work only on this. A result on the next cycle might be:

   (%1 M E N) - residue of new
       * * *  - points of correspondence
   (%2 M E N) - pattern from old

and the residue would then be: (%1 %2).

Select the best three again and repeat the operation. Keep going until
no more unifications can be found.

Of all the residues from this process, select the best one (the smallest
one) and apply the corresponding unifications to old. In this way, the
best potential unification is converted into an actual unification.

A potential complication is that the model is likely to give matches
and residues like this:

 (T H E M E N)  - new
      *     *   - points of correspondence
(%1 M E     N)  - pattern from old

In principle, the model could be made to work so that, following a 
potential unification like this (which would mean the creation of
a new labelled pattern, (%12 E N)), the residue of new would
be (T H . M E .) and the next cycle of parsing could work on this.

At this stage, it is probably easiest to make the simplifying assumption
that the residue of new is always what is left over *to the right of
the last symbol which was matched*. In the example just given, there
is nothing left over to the right of N so new is exhausted in this
case. 

The more complicated case can be tackled later in the light of insights 
gained from the simpler case.

2 If models 1.1 and 1.2 can be made to work reasonably well, then it
should be possible to generalise the model to the case where the
boundary between new and old is moving.

The 'parsing' process can be thought of as a process of exploring
a number of different paths up the hill, where the size of the window
controls how far each path can go before a decision between alternative
paths is taken.

When a decision is taken - when one of the potential unifications is
converted into an actual unification - the search process may start
at a new, higher, position on the hill corresponding to the end of
the most successful path. 

What this means in terms of new and old is that the model will find the best 
analysis that it can of a section of new and then, having added appropriate
unifications to old, it will take a new portion of new, *starting from
the end of the portion which has just been analysed*. 

In effect, the model will analyse new in a series of 'gulps', where the 
size of each gulp is related to how many potential unifications the model is
prepared to consider before it makes a decision.

At some stage, it may be possibe to stop using the size of the window as
the controlling variable and use the size of the available spare memory
instead. This may give the model better properties (a better fit with
the target criteria for the model).

%33 7/2/92 JGW

MORE ABOUT MATCHING AND UNIFICATION IN SP9

Given 'old' like this:

[(%1 T H E)
(%2 T H E M)
(%3 M E N)]

and 'new' like this: (T H E M E N),

a possible sequence of matching/unification is this:

1 Potential unifications:

a: (%1 _ M E N) - residue of new

b: (%2 _ E N) - residue of new

c: [(T H %4 _ M E %5 _) - residue of new
    (%4 E _ %5 N)
    (%3 M %4 _ %5 _)]

The 'rule' for making these potential unifications is: "if an already-tagged
pattern matches new completely then substitute the tag (and '_'?) for the
pattern in new; if there is only partial matching between new and a
pattern in old, then make new structures with appropriate tags."

Of these three, c is clearly the worst. At this stage,
a looks second best and b looks best.

2 If the model now works on the best three (as suggested before) it
will work on all three, looking for unifications between the OAO in
each one representing the residue of new and patterns in old:

aa: (%1 _ %3 _) - notice that the fact that (T H E) has been replaced
by '%1 _' means that scan_match() should now successfully find the
match between (M E N) in the residue and the same pattern in old.

There may be other partial matches between residue a and patterns in
old but none of them will unify more than one symbol in each pattern
and so they can be ignored. (This is a first approximation to an
'is-it-worth-it?' test which would inhibit unifications when the
cost of the tags etc outweigh the savings).

ba: It looks as if there are no possible unifications which will
unify more than one symbol in each of the two patterns.

ca: Ditto

The overall result of this cycle seems to be that aa is the 'winner'.

3 Strictly speaking, a third cycle is needed to check whether there
is a match between the new residue:

(%1 _ %3 _)

and any pattern in old.

In this case, there will not be, but in other cases there may well
be 'abstract' patterns like this in old.

The process terminates at this stage because no more unifications can
be found.

*******

This kind of process should work with 'discontinuous' patterns:

old:

[(%1 John _ %2 runs)
(%3 with long hair)]

new: (John with long hair runs)

Potential unifications:

1 

a: (%1 _ with long hair %2 _)

b: (John %3 _ runs)

2 

aa: (%1 _ %3 _ %2 _)

bb: (%1 _ %3 _ %2 _)

In this case, there are two routes to the same answer.

%34 9/2/92 JGW

A POSSIBLE SEARCH TECHNIQUE FOR THE SP MODEL, USING MEMORY SPACE FOR
POTENTIAL UNIFICATIONS AS A CONSTRAINT

The current approach to the search problem in sp9 uses an arbitrary
window in new as a means of constraining the variety of potential
unifications which may be formed before one is chosen to be an actual
unification. A potential problem with this idea is that it will break up
'natural' groupings in the corpus and lead to an unnecessarily large
number of 'garbage' fragments. Using the available memory space for
potential unifications as a constraint may give a better result.

Here is a possible method along these lines. It differs from the current
approach also in that the process of matching steps through new in a
strict left-to-right sequence.

There are probably several variations which are possible on the scheme
described here and some of them may well be more streamlined than the
method as described. Some of these ideas may be explored at some stage
after the current version of sp9 has been completed.

old:             Addresses

[(%1 T H E)      1
(%2 T H E M)     2
(%3 M E N)       3
(%4 W E N T)     4
(%5 T O)         5
(%6 S E A)]      6

new:

(T H E M E N W E N T T O S E A ...)

The memory space for potential unifications may be structured as a 2-D
array:

* The columns in the array correspond to the positions of the symbols in
new.

* Each cell in the array has space for two items of information:

- The address of one of the patterns in old.

- The position of one of the symbols within that pattern.

1 The matching process starts with the first symbol in new ('T') and
does a left-to-right 'scan' of the symbol over each of the patterns in
old. Whereever it matches a symbol in old, then, in a new row, the
address of the pattern and the position of the matching symbol is
entered. If more than one symbol within one pattern matches the symbol
in new, then a new row is started for each one.

The result for the first 'T' in new will be:

(T    H    E    M    E    N    W    E    N    T    T    O    S    E    A ...)
 1,1
 2,1
 4,4
 5,1

2 The second symbol ('H') is matched against the *tails* of the patterns
identified in the four rows from 1, starting with the symbol immediately
to the right of the previously-matched symbol ('T'). Where a match
occurs then appropriate entries are made in the table like this:

(T    H    E    M    E    N    W    E    N    T    T    O    S    E    A ...)
 1,1  1,2
 2,1  2,2
 4,4
 5,1

The second symbol is *also* scanned over all other parts of old,
including the leading parts of the patterns already identified in the
table. Wherever a match occurs then a new row is started, as in 1. 
In this case there are no matches and no new rows are started.

3 The operation in 2 is repeated for the following symbols in new until
the number of available rows is exhausted. The result after several
scans should look something like this:

(T    H    E    M    E    N    W    E    N    T    T    O    S    E    A ...)
 1,1  1,2  1,3
 2,1  2,2  2,3  2,4
 4,4
 5,1
           3,2            3,3
           4,2            4,3
           6,2
                3,1  3,2  3,3
                          4,3
                               4,1  4,2  4,3  4,4
                                    1,3
                                    2,3
                                    3,2  3,3
                                    4,2
                                    6,2
                                              1,1
                                              2,1
                                              5,1

(Old is repeated here for convenience:

[(%1 T H E)      1
(%2 T H E M)     2
(%3 M E N)       3
(%4 W E N T)     4
(%5 T O)         5
(%6 S E A)]      6                    )

4 "Consolidation"

At this stage, the search tree is pruned, something like this:

4.1 Rows are sorted into descending order of the numbers of matching
symbols they contain. The result should be something like this:

(T    H    E    M    E    N    W    E    N    T    T    O    S    E    A ...)
 2,1  2,2  2,3  2,4
                               4,1  4,2  4,3  4,4
 1,1  1,2  1,3
                3,1  3,2  3,3
           3,2            3,3
           4,2            4,3
                                    3,2  3,3
 4,4
 5,1
           6,2
                          4,3
                                    1,3
                                    2,3
                                    4,2
                                    6,2
                                              1,1
                                              2,1
                                              5,1

4.2 Rows are systematically compared in descending order. If there is no
overlap between any pair of rows then a new row is created which is
added at the top of the list. Rows at the bottom are deleted to make
room for it. The same operation is applied to the new rows created in
this way. This process stops when a convenient number of new rows have
been created. The result should be something like this:

(T    H    E    M    E    N    W    E    N    T    T    O    S    E    A ...)
 2,1  2,2  2,3  2,4            4,1  4,2  4,3  4,4
 1,1  1,2  1,3  3,1  3,2  3,3  4,1  4,2  4,3  4,4
 2,1  2,2  2,3  2,4
                               4,1  4,2  4,3  4,4
 1,1  1,2  1,3
                3,1  3,2  3,3
           3,2            3,3
           4,2            4,3
                                    3,2  3,3
 4,4
 5,1
           6,2
                          4,3
                                    1,3
                                    2,3
                                    4,2
                                    6,2
                                              1,1

4.3 The row with the greatest number of matching symbols is the 'winner'
and represents the (probably) best set of potential unifications
between new and old for this portion of new.

5 "Forming actual unifications"

The winning row from 4 is translated into actual unifications in old:

* Where there is an exact match between a pattern in old and part of
new, the tag for the pattern is substituted in new and frequencies in
old are increased appropriately.

* Where there is a partial match, new tags and residues are formed, as
previously discussed. New and old are modified appropriately.

6 "Purging the table of potential unifications"

The table of potential unifications is purged of all information and a
new start to new is established, corresponding to the symbol following
the last unified symbol from operations 1 to 5.

7 The whole process starts again from operation 1.

%35 JGW 6/7/92

The system may, with advantage, be designed for lossy compression 
something like this:

[
[(A B C)]
[(A B C D E F)]
]

=> (A*2 B*2 C*2 D E F)

[
[(A B C D E F G H I)]
[(A B C L M N O G H I)]
]

=> (A*2 B*2 C*2 [(D E F)(L M N O)] G*2 H*2 I*2)

[
[(A B C D E F G H I)]
[(X Y Z D E F P Q R S)]
]

=> ([(A B C)(X Y Z) D*2 E*2 F* [(G H I)(P Q R S)])

The lossy compression and generalisation in this case can have the
kind of advantages found in SNPR. Overgeneralisations may be corrected
by the addition of new OAOs representing discontinuous dependencies
(or, see below %36 ???).

There are other reasons for having lossy compression:

[
[(1 A 2 3 B 4 C 5 6)]
[(A 7 8 B 9 C 10 11)]
]

=> ?

The redundancy cannot be encoded in a lossless way but it can be
encoded in a lossy way as (A*2 B*2 C*2). 

However, if this is all that is stored, then the system cannot later
find redundant patterns like: (1 A 3 4). To allow for this possibility,
the lossy system may *also* store the original patterns, something
like this:

[
[(1 A 2 3 B 4 C 5 6)]
[(A 7 8 B 9 C 10 11)]
]

=> 

[(A*2 B*2 C*2)
(1 A 2 3 B 4 C 5 6)
(A 7 8 B 9 C 10 11)]

If the system runs out of space at any time, then some or all of 
the low-frequency 'original' patterns may be purged.

%36 JGW 8/7/92

Futher thoughts on correcting overgeneralisations:

[
[(A B C D E F G H I)]
[(X Y Z D E F P Q R S)]
]

=> ([(A B C)(X Y Z) D*2 E*2 F* [(G H I)(P Q R S)])

In a case like this, further patterns may be repeatedly merged with
the given pattern, with appropriate increases in frequency each
time. 

If, amongst these additional patterns, (P Q R S) is very rare
then its frequency will remain very low. If data structures are
periodically purged of low frequency symbols, then this structure
may be removed.

Question: what happens if the new patterns include only:

(A B C D E F G H I)

and

(X Y Z D E F P Q R S)

If this happens, the generalisation will never be corrected.

This is in accord with the types of generalisation in SNPR which
can never be removed. The justification for retaining them in the
system is that, by including them, the system achieves a better 
ratio of simplicity to power.

Question: if the redundancy of (D E F) can be encoded in this way,
what need is there for the alternative encoding using tags, like this:

[
[(A B C D E F G H I)]
[(X Y Z D E F P Q R S)]
]

=>

[
(%1 D E F)
(A B C %1 _ G H I)
(X Y Z %1 _ P Q R S)
]

Tentative answer: the tagged version is needed when lossy compression
is unacceptable.

Question: is it possible to integrate lossy and lossless compression
so that, for example, the former is done when the latter is not
possible or when space runs out?

%37 JGW 8/7/92

Towards a more streamlined successor to sp20, v 2.0:

* Replace match_array[][] with a tree structure recording the progressive
branching of the search space from left to right.

* Simplify by eliminating the two-stage selection process in sp20, v 2-0.
(That version selects the best matching and then selects the best set
of unifications).

* Eliminate the need for segmentation of new. The system should be able
to process new as a continuous stream.

* Make unification decisions dynamically when 'enough' evidence comes to
hand. Tentatively, 'enough' evidence means that, for a given section of
new, one set of unifications stands out as clearly preferable to
all rivals and this relative position has peaked and has not susequently
changed for some time (how much?).

* At the start (or at a new start after a unification has been made),
the tree will be very bushy, covering all the patterns in old which
contain the first symbol of new (and this may be very many). As
new symbols are processed, the tree may be pruned dramatically, so
that the total size of the tree (in terms of the space it consumes)
may remain relatively constant.

%38 JGW 10/7/92

Discussion with Sian Hope:

Can SP help with the problem of polysemy (words having more than one meaning)
and synonymy (two or more words with the same meaning)?

Polysemy: this seems to be no different in principle from the way a given
letter or symbol may occur in a variety of contexts. In all these cases,
the SP system can differentiate the different cases if or when the context
is sufficiently large.

Synonymy: if two or more words have the same meaning (context), the system
should reveal this in its matching and unification of the contexts.

%39 JGW 12/7/92

More about unification:

1 All unifications should be symmetrical between new and old. The
results of unification should not depend in any way on where the
patterns which are to be unified are located.

2 Any 'lossy' compression can be made to be 'lossless' by including the
original patterns along with the compressed versions. This means
retaining redundancy twice because it is contained in the originals and
is repeated in the compressed versions (which are the distilled
redundancy).

But retaining original patterns in this way has these justifications:

* It means that the system can discover patterns of redundancy in the
future which 'cut across' the ones already discovered. For example, (A B
C) may be extracted from (X A Y B C Z) and (P A Q B R C S). If the
latter two patterns are retained, then the system may later abstract (B
C S) from (P A Q B R C S) and (H I B J C I S).

* Original, uncompressed patterns can be retained without inconvenience
if there is space available to store them. If the space is then needed,
the system can move easily into 'lossy' mode by simply 'purging' the
knowledge structure of its low-frequency symbols. The low frequency
symbols may be in whole patterns, which are simply deleted. They may
also be components of patterns which contain high-frequency symbols. For
example, (A*10 X B*10 Y C*10 Z) may be converted to (A*10 B*10 C*10).

* Compared with lossy compression applied at the level of individual
unifications, this kind of lossy compression has the advantage that the
information which is purged has shown itself over a relatively long
period to be relatively insignificant in terms of frequency (although it
may be significant in other ways).

3 Terms and general observations:

3.1 Unifications are lossless (LL) or lossy (LY), with the proviso that
the latter may always be made to be lossless, as described in 2.

3.2 In discussion, patterns are P1, P2 etc, without reference to whether
they are from old or new (see 1, above).

3.3 In all cases of unification, the frequency of any symbol resulting
from unification is the sum of the frequencies of the symbols from which
it was derived.

4 Costs of meta-symbols and other system-generated information:

4.1 As a general rule, unification is not justified if the cost of the
meta-symbols and/or tags which are required for unification outweighs
the savings obtained.

4.2 Fragmentation: any two symbols, one from P1 and one from P2, cannot
be unified in a lossless way unless they form part of a fragment which
is big enough to justify the cost of the necessary tags and VARs. For
example, A and B in (A B C D E F) cannot be unified losslessly with A
and B in (X A Y B Z C D E F) but C, D, E and F in the two patterns can
be unified losslessly.

5 System-generated tags and tags derived from data. Tagging may be
achieved in two ways:

* System-generated tags: (A B C) and (A B C D E F) => 
	(%1 A B C) and (%1 _ D E F)

* Tags derived from the data: (A B C) and (A B C D E F) => 
	(A B C) and (A _ D E F)

The relative merits of these two techniques are not yet clear. For the
'data' technique, there is a need to quantify how much of the data
should be retained as a tag. In general terms, it should be enough to
identify the larger pattern unambiguously. This is likely to depend on
other patterns in the knowledge base and, possibly, on scoping rules.
Thinking in this area needs to be developed.

6 Here are some different kinds of matchings, with discussion of
appropriate unifications.

6.1 P1 matches P2 completely and <italic>vice versa<plain>. For both LL
and LY, the most appropriate unification seems to be to simply merge P1
and P2.

6.2 P1 is completely matched to P2 but P2 is not completely matched to
P1. Eg: (A B C) and (A X B Y C Z); (A B C) and (A B C X Y Z).

LL:

6.2.1 Where fragments are big enough, lossless compression is possible
using tags.

6.2.2 Lossless compression is also possible by simply merging P1 into
P2 and increasing the frequencies of symbols appropriately. Eg:

(A B C) and (A X B Y X Z) => (A*2 X B*2 Y C*2 Z)

Question: is this really lossless compression? It may be argued that it
loses the fact that B follows immediately after A in the first pattern,
and that C follows immediately after B. A counter-argument is that
information is merely symbols and their sequencing and that interleaving
with symbols from another pattern does not destroy any information from
the first pattern.

LY: If the above observations are true, there is no need for any
separate technique for lossy compression.

6.3 P1 does not match P2 completely and P2 does not match P1
completely. Eg: (A P B Q C R) and (A X B Y C Z); (A B C P Q R) and (A B
C X Y Z); (A B C X Y Z) and (P Q R A B C).

LL:

6.3.1 Where there are sufficiently large coherent fragments, tags can
be used, including 'discontinuous' cases.

6.3.2 When the start of P1 matches the end of P2 (or <italic>vice
versa<plain>) they may be unified like this:

(A B C X Y Z) and (P Q R A B C) => (P Q R A*2 B*2 C* X Y Z)

6.3.3 When there is only *one* area of difference between P1 and P2,
they may be unified like this:

(A B C) and (A X C) => (A*2 [B X] C*2)

If the area of difference is at the start or finish of the patterns,
then the 6.3.2 technique may be used.

6.3.4 Again, when there is only *one* area of difference between P1 and
P2, it should be possible, by analogy with 6.2.2, to unify the two
patterns like this:

(A B C) and (A X C) => (A*2 B X C*2) or (A*2 X B C*2)

As before, the argument would be that the unified result preserves the
symbols and the sequence information in the original patterns and is
therefore valid.

6.3.4 If there is a VAR in either P1 or P2 (or both) in the area of
difference, then lossless unification is possible:

(A B _ C) and (A X C) => (A*2 B X C*2)

If '_' means 'zero or more', then it should probably be retained in the
result something like this: (A*2 B X _ C*2) or (A*2 B _ X C*2).	

LY:

6.3.5 Lossy compression can be achieved by abstracting the symbols which
match. Eg:

(A P B Q C R) and (A X B Y C Z) => (A*2 B*2 C*2)

6.3.5 When there are *two or more* areas of difference between P1 and
P2, it seems that the technique of 6.3.3 is no longer lossless. For
example:

(A B C D E) and (A X C Y E) =>? (A*2 [B X] C*2 [D Y] E*2)

The problem, discussed many times in the past, is that it is no longer
possible to tell whether B belongs with D or with Y and likewise for X.
The same problem applies if square brackets are not used as in the
second part of 6.3.3.

This is lossy compression but it seems to have the unpleasant quality
that the information which is lost can be significant or useful. This
can be seen in a 'database' example:

(Name John Address Birmingham) and (Name Mary Address London) =>?

(Name*2 [John Mary] Address*2 [Birmingham London])

The fact that John lives in Birmingham and that Mary lives in London has
been lost (unless there is some kind of system of paying attention to
order or the unordered groups to determine associations.

Of course, if the original patterns are retained (see 2), then this
technique can be made to be lossless. The potential advantage of this
kind of 'generalisation' is that it may become valid as new information
comes to hand. It may prove to be true that both John and Mary have
houses in Birmingham and in London. It is not clear how the system would
distinguish valid structures like this from invalid generalisations.

%40 JGW, discussion with Chris Wensley, 24/9/92

What is the expected number of occurrences, n, of a pattern of length L
in a random sequence of symbols, I, containing N symbols, with an
alphabet containing A symbols?

Let N = 4, L = 2 and A = 2:

       01

0000    0
0001    1
0010    1
0011    2 ?
0100    1
0101    2
0110    1
0111    1
1000    0
1001    1
1010    1
1011    1
1100    0
1101    1
1110    0
1111    0

The answer depends on how the sub-strings are counted:

* Any sub-string, where members of the set of sub-strings may have
symbols in common. (Almost certainly not what is required).

* Any sub-string, where members of the set of sub-strings may *not*
have symbols in common. (This seems to be what is required for SP).

- Case 1: sub-strings may intermesh freely, eg, 01 in 0011 (first with
last, and second with third).

- Case 2: where sub-strings are intermeshed, the ith symbol of one
substring always precedes the ith symbol of the other. Eg 01 in
0011 (first with third and second with last).

- Case 3: no intermeshing allowed (disjoint sub-strings).

%41 JGW 25/9/92

Re above problem:

Let I be a string of N symbols, let S be a sub-string of L symbols,
let A be the alphabet of a symbols.

Then:

The number of possible sub-strings of length L is:

n<p> = a^L

The number of combinations of N symbols, taken L at a time, is:

C = [the formula for combinations]

The probability of finding 1 occurrence of S in I is:

p<1> = ?

The expected number of occurrences of a given string, S, in I, assuming
that I is random, is:

n<e> = ?

To find the expected number of occurrences of a sub-string of length L
in string of length N, repeat the above calculations, subtracting L from
N on each iteration. When N is exhausted, add up the probability values
to get the expected number of occurrences.

%42 JGW 2/10/92

Problem (again): A random sequence of symbols, I, with an alphabet containing
A symbol types. What is the expected number of occurrences of a specific
sub-string, S, of length L?

Imagine stepping through I from left to right like this:

1 On average, one would expect to check off A symbols from I to find the
first symbol in S.

2 On average, one would expect to check off a further A symbols from I
to find the second symbol from S.

3 Repeat until S is exhausted.

4 Repeat 1, 2 and 3 until I is exhausted. The number of successful matches
of S is the answer.

Formula: E = N / A * L (with the remainder discarded)

Query: 1100 contains two instances of 10 but only one would be found by
this method. Is this relevant?

Tentative answer: this is not relevant to this problem but would be for
the problem of calculating the probability of a given number of instances
of S.

%43 JGW 28/10/92

A possible answer for the organisation and interpretation of SP grammars
with discontinuous constituents:

[
[(t h e m e n w i t h r e d h a i r a r e t a l l)]
[
(D _ N _ PP _ V _ A _)
(N S _ V S _)
(N PL _ V PL _)
(D s o m e)
(D t h e)
(N S m a n)
(N PL m e n)
(PP w i t h r e d h a i r)
(V S i s)
(V PL a r e)
(A t a l l)
(A s h o r t)
]
]

An apparent difficulty is that the variety of possible matches between
'terminal' symbols obscures the matches between 'non-terminal' symbols.
This may be overcome if the parsing process works something like this:

The analysis lists the 'best' unifications in the order they might be
formed if the input sentence is processed left to right. Sets of alternatives
are in '{}'.

(D t*2 h*2 e*2 m e n w i t h r e d h a i r a r e t a l l)
(D*2 t*2 h*2 e*2 N _ PP _ V _ A _)
{
(D*2 t*2 h*2 e*2 N*2 S _ PP _ V*2 S _ A _)
(D*2 t*2 h*2 e*2 N*2 PL _ PP _ V*2 PL _ A _)
(D*2 t*2 h*2 e*2 N*2 PL m e n PP _ V _ A _)
(D*2 t*2 h*2 e*2 N*2 S m a n PP _ V _ A _)
}
{
(D*2 t*2 h*2 e*2 N*3 S*2 m a n PP _ V*2 S _ A _)
(D*2 t*2 h*2 e*2 N*3 PL*2 m e n PP _ V*2 PL _ A _)
}
{
(D*2 t*2 h*2 e*2 N*3 S*2 m*2 a n*2 PP _ V*2 S _ A _)
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP _ V*2 PL _ A _)
}
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w i t h r e d h a i r V*2 PL _ A _)
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*2 PL _ A _)
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*3 PL*2 a r e A _)
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*3 PL*2 a*2 r*2 e*2 A _)
{
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*3 PL*2 a*2 r*2 e*2 A*2 t a l l) 
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*3 PL*2 a*2 r*2 e*2 A*2 s h o r t)
}
{
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*3 PL*2 a*2 r*2 e*2 A*2 
     t*2 a*2 l*2 l*2) 
(D*2 t*2 h*2 e*2 N*3 PL*2 m*2 e*2 n*2 PP*2 w*2 i*2 
     t*2 h*2 r*2 e*2 d*2 h*2 a*2 i*2 r*2 V*3 PL*2 a*2 r*2 e*2 A*2 s h o r t*2)
}

Tentative 'principles':

* The search is initially 'driven' by the symbols in new.

* When actual (and potential) unifications are formed, search is guided by
the 'residues' of the best unifications. For the purpose of searching, 
these partial unifications function as if they were part of 'new'. The
current section of new remains in the 'arena' of patterns needing unification.

%44 JGW 2/11/92

Notes relating to visit to Edinburgh and discussion with Mark Ellison.

The idea of describing the phoneme structure of words using 'planar
segregation' and 'templates' seems to be equivalent to the use of
non-terminal symbols for classes in a CF-PSG.

In both cases, the benefit lies in exploiting sequential constraints which
apply to classes of symbols (contrasted with individual symbols), 'cvcv' can
be a recurrent pattern if 'c' and 'v' are labels for a restricted set of
pbonemes.

Another example: ([A B][C D]) expresses constraint in the patterns of the
four symbols that may occur. Because 'C A' etc are not allowed, fewer bits
may be used to specify each two-symbol pattern. If all possible sequences
are allowed, then 2 bits are needed for each symbol and 4 bits for each
pattern. If the constraint is imposed, then each two-symbol pattern may be
represented with 2 bits.

Question: how can this kind of structure be learned in the current SP
framework? How can the current framework be modified to accommodate the
insights from the SNPR model?

Test example:

[(John runs)
(John walks)
(Mary runs)
(Mary walks)]

Using the above principles, the 'correct' compression should be:

[
(1 _ 2 _)
(1 1 John)
(1 2 Mary)
(2 1 walks)
(2 2 runs)
]

or

([(1 John)(2 Mary)][(1 walks)(2 runs)])

or ([John Mary][walks runs]) - with position used as a means of labelling
items.

[Questions:

1 Is the use of square (or curly) brackets consistently better (or worse)
than a 'do it all with tags' policy?

2 Is it a legitimate part of the SP framework to use the POSITION of an
object within a higher level object as a way of labelling it? It appears to
depart from the principle of doing everything with matching of patterns. But
it seems to provide a means of exploiting positional information which might
otherwise be 'wasted'. For the time being, it seems best to stick to the
principle of doing everything with matching of patterns. The apparent
advantages from using positional information could be illusory.]

%45 JGW 2/11/92

How to infer a 'schema' from specific examples:

[
[(hail short)]
[(precipitation 1 _ visibility 2 _)
(1 rain)
(1 hail)
(1 snow)
(1 nothing)
(2 horizon)
(2 far)
(2 medium)
(2 short)]
]

=> Unifications which have the effect of labelling 'hail' as 'precipitation'
and 'short' as 'visibility'.

%46 JGW 15/11/92

How to code partial unification in a lossless way:

[
[(A B C D)]
[(A X C Y)]
]

=> (A {B X} C {D Y})

In this case, curly brackets are read as OR objects in which the order of
the items matters. Within the scope of one OAO, constituents of OROs are
linked so that items at the same ordinal position belong together. This idea
takes advantage of the fact that their is order information within OROs
which is otherwise wasted.

Question: what happens if (A X C D) occurs subsequently:

[
[(A X C D)]
[(A {B X} C {D Y})]
]

=> ?

Question: what happens if another OAO occurs where there is partial matching
which cuts across the ORO structures?

%47 JGW 17/11/92

Potential advantages of SP approach over existing techniques for automatic
analysis of multiple amino acid (or DNA) sequences:

* Multiple alignment techniques find one best alignment rather than 
alternative possible alignments. Eg:

  (A B       C)
   * *       *
(X A B A B P C)

      (A B   C)
       * *   *
(X A B A B P C)

  (A     B   C)
   *     *   *
(X A B A B P C)

[Multiple alignment techniques can achieve cross-classification:

      (A B C X Y Z)
      (A B C       P Q R)
(L M N       X Y Z)
]

* Existing methods tend to be limited to relatively short sequences with
a degree of similarity - and they may need an initial approximate alignment.

* SP delivers sub-sequences but the sequences from which they come can be
found easily and their alignments, including alternative alignments.

* The SP technique can give family resemblance hierarchies, including
cross-classification. (Standard clustering algorithms do not normally
give cross-classification).

* The SP technique appears to be one of relatively few techniques for
multiple sequences that has been subjected to rigorous analysis and 
empirical validation in terms of computational complexity. The O(N^2)
result appears to be superior to any existing algorithm.

* Apart from linear programming algorithms (which are limited to pairs or
at the most triples of sequences), the SP technique appears to be the
only 'heuristic' technique based on rigorous principles. Other techniques 
are based on ad hoc methods with little theoretical underpinning.

* The SP technique does not suffer from arbitrary parameters as, for example,
the 'gap penalty' in linear programming algorithms. With the SP approach,
the penalty for large gaps is a by-product of the search for redundancy. 

* The thoroughness of the search may be increased or reduced by simply
changing the amount of memory available to store partial matches. These
variations alter absolute running times but do not change the
computational complexity of the model.

%48 JGW 26/1/93

Quantifiers:

1 At first sight, "All swans are white" may be expressed as:

(swan _ white)

but this could, apparently, also mean "All white things are swans".

2 One possible way of distinguishing these two things is to use brackets:

* ((swan _) white) for "All swans are white".

* (swan (_ white)) or (swan (white _)) for "All white things are swans".

(or ditto examples with square brackets to show that order is not significant).

The trouble with this is that it introduces a new principle into SP - and
the SP programme is trying to use as few principles as possible. The
putative new principle would be that internal brackets have an effect on 
how pattern matching and unification are done. The brackets would limit
the scope of matching and unification in some way but exactly how remains
to be defined. Some kind of scoping principle may be needed anyway to
define the precise meaning of '_'. So the use of internal brackets in
the SP notation might fit comfortably into some kind of 'scoping' framework.

However, on the subject of scoping and the precise meaning of '_' the
best answer seems still to be that the scope of the variable should
be determined by what is the best (least cost) fit between two
patterns.

3 There seems to be a connection between these issues and OOD principles
of classes, sub-classes and inheritance:

"All swans are white" is a way of saying that the class of swans is a 
sub-class of the class of white things (or it may be as big as the class
of white things). On this interpretation, 'white' is an attribute which
is inherited by the class of swans from the class of white things.

4 Here is a possible example with a small 'world' of blocks and pyramids
in red, green and blue colours:

[(thing painted _)
(thing _ pyramid wooden _)
(thing _ block plastic _)
(_ pyramid _ red)
(_ pyramid _ green)
(_ pyramid _ blue)
(_ block _ red)
(_ block _ green)
(_ block _ blue)]

In this example:

* 'Thing' is intended to be the highest level class with the attribute
'painted' which is inherited by all sub-classes.

* The two immediate sub-classes of 'thing' are 'pyramid' and 'block'
which have the attributes 'wooden' and 'plastic', respectively.

* At the lowest level are 'instances' of three different colours.

* As in OO software, it is the matching of identifiers which ties one level
of the hierarchy to another.

* Taken together, these patterns may be read in these kinds of ways:

- "All things are painted" (and, in this miniature world,
"All painted objects are 'things'."). 

- "All pyramids are wooden" and "All blocks are plastic".

- "Some blocks are red" ("Some blocks are green" etc). This can be
translated as "There exists at least one block which is red."

* The reason that (thing painted _) is a superclass of 
(thing _ pyramid wooden _) and (thing _ block plastic _) is that it will
unify completely with each of them but they cannot unify with each other.
Likewise for the relationship between (thing _ pyramid wooden _)
(_ pyramid _ red) and (_ pyramid _ green) and (_ pyramid _ blue) - and
ditto for 'block'.

* A structure like (_ pyramid _ red) does not, in itself, mean "Some pyramids
are red". The quantification in this case derives from the given pattern 
together with the other patterns in the structure. Is this kind of
'relative' meaning satisfactory? Is it possible that *all* meanings are
relative in this kind of way?

%49 JGW 29/1/93

Scoping of logical quantification:

(swan _ white) may be read as "All white swans" but not sensibly as "All
swans are white" or "All white objects are swans".

To express "All swans are white" and distinguish it from "All white objects
are swans" it seems to be necessary to use brackets: ((swan _) white) and
(swan (_ white)).

But this introduces an additional principle into the SP semantics: that
internal brackets somehow control the matching and unification process. In
keeping with the goal of 'simplicity and power', it would be better if this
additional principle could be avoided. Another reason for avoiding the use
of internal brackets is that it would make a nonsense of the argument that
the effect of nesting and hierarchical structures can be achieved with
'references' which are simply symbols with not special or 'meta' meaning:
if the effect of nesting is being provided by means of brackets, why bother
to provide for it by means of references.

It is possible that the apparent need for 'scoping' (to meet the
quantification effects described above) can be met with additional symbols
which, like references, have no special or 'meta' significance:

It seems reasonable to reserve one symbol (or pattern of symbols) to be
used at the start and end of patterns:

(# swan _ # white) could be read as "All swans are white" and ...
(swan # _ white #) could be read as "All white objects are swans.

In these examples, '(' and ')' are genuine meta symbols which the SP system
needs to distinguish the start and finish of OAOs. But '#' is a symbol like
any other symbol. Its significance may be in determining which unifications
can succeed and which will fail and, hence, the meaning of the
propositions.

(# swan _ # white #) will unify completely with:

(# swan ID1 judy #), (# swan ID2 the fastest gun in the west #),
(# swan ID3 #) etc.

But: (# swan _ # white #) will *not* unify completely with:

(# white house #), (# snow white #), (# great white heat #) etc.

Ditto arguments for "All white objects are swans.".

Question: if '#' will serve to mark the start and finish of OAOs, why not
dispense with '(' and ')' ?

Tentative answer: '(' and ')' seem still to be needed to distinguish the
end of one OAO from the start of the next and to mark the limits of pattern
matching and unification.

%50 JGW 31/1/93

Re the 'nested brackets or not?' issue:

* The need to provide for recursion *may* be an argument for allowing
nested brackets. Recursion can be represented like this:

     (loop step1 step2 (loop _))

and it is reasonably clear how pattern matching and unification would give
a recursive effect. This seems to point to the need for allowing nested
brackets. But, it is possible that recursion might also be represented like
this:

     (loop step1 step2 loop _)

and, depending on the matching and unification rules, a recursive effect
may still be achieved.

* It would be convenient if UAOs could be included within the scope of OAOs
and vice versa. Eg (A B [X Y Z] C D E) or [A B C (X Y Z) D E]. The latter
already figures in SP20 and SP21. This is an argument for allowing nested
brackets. But this kind of nesting could be achieved a little less neatly
by using references. If using references saves the introduction of a new
mechanism it is probably justified on grounds of elegance.

* If we try to use 'end markers' instead of brackets for "All swans are
white" etc (see above), this can lead to problems if (as is probably the
case), we want to use UAOs for this kind of knowledge instead of OAOs:

     [# swan _ # white #]

does not work for UAOs in the way that it does for OAOs - because the
symbols within the object can come in any order. This is an argument in
favour of brackets.

* If we try to do things with brackets rather than 'end markers' in "All
swans are white" etc, this raises questions about the nature of the
matching and unification rules that would make it work. For example, in:

     ((swan _) white) or [[swan _] white]

it would be necessary to have a rule that matchings and unifications could
not cross bracket boundaries (at least for 'complete' unifications). For
example, one would have to say that

     (swan _ white)

would not unify completely with

     ((swan _) white)

This seems reasonable since they appear to have different meanings.

* When negation is introduced into the system, there would seem to be a
need to use brackets to define the scope of the negation operator.

* On balance, the arguments seem to favour the use of nested brackets
rather than otherwise.

%51 JGW 29/4/93

Database applications of SP21:

There seems to be a need to be able to create 'partitions' inside a
database record (eg between the 'Name' field and the 'Address' field) -
and corresponding partitions in the query - so that the system only 
attempts matching between corresponding partitions of the query and
database records. This is to remove lots of 'spurious' matching between
irrelevant fields.

Is this a fudge? Should the notion of 'corresponding' be accommodated
within the framework of redundancy extraction?

The idea of partitions may be accommodated by structuring a record as
a UAO of OAOs. In this case, we need to adapt the model so that it
can find 'good' matches between UAOs as well as OAOs - something which
is almost certainly needed for other applications (eg logic).

However, we may want the system to be sensitive to the order of fields
within a record but to weed out hit sequences which bridge from one
field to another. This could be accommodated if the system could cope
with OAOs within OAOs.

In general, it looks as if there are valid applications for the original
hierarchical structuring of SP objects (see also %50, above). This 
hierarchical structuring seems to be independent of hierarchical structuring 
which can be achieved by means of 'references'.

%52 JGW 9/5/93

The method for calculating probabilities in SP21 tries to detach the
calculation from any effect due to the size of the database or the position
of the matching sub-sequence in the database. But there are at least two
alternative ideas that might be better:

* Instead of treating g1 as 0, it would be simpler to use the gap value
between the first hit (in Q and in D) and the beginnings of the two
strings. When these gaps are anything but very small, the probability of
the first hit in a hit sequence would be close to 1. However, this idea
would create a bias in favour of hit sequences near the start of Q and D.
The bias should be significant only near the start of Q and D.

* Since, on this basis, the first hit of most hit sequences is likely to be
close to 1, there may be a case for making it 1 as a standard. This would
have the advantage of removing any bias in favour of hit sequences near the
start of Q and D.

Both these proposals have the possible disadvantage of giving relatively
high probabilities to short sequences and thus putting them at a
disadvantage when purging occurs. This seems to be the opposite of what is
required - that short sequences should be protected from purging in case
they turn out to be the start of long sequences.

%53 JGW 9/5/93

Class hierarchies, part-whole hierarchies and other hierarchies in SP:

1 Class hierarchy:

[
     [(Rover dog _ likes-cheese)]
     [(animal eats breathes moves)
     (mammal animal _ warm-blooded fur milk)
     (reptile animal _ scaly cold-blooded)
     (cat mammal _ retractile-claws mews whiskers)
     (snake reptile _ no-legs forked-tongue)
     (dog mammal _ barks chases-cats)
     (lizard reptile _ four-legs tail)]
]

In this scheme, the pattern in new would be unified with (dog mammal _
barks chases-cats) and then this would be unified with (mammal animal _
warm-blooded fur milk) and then this would be unified with (animal eats
breathes moves). The overall result should be:

(Rover dog mammal animal eats breathes moves warm-blooded fur milk barks
chases-cats likes-cheese)

It might be better to arrange things like this:

[
     [(Rover likes-cheese dog)]
     [(animal eats breathes moves)
     (mammal warm-blooded fur milk animal)
     (reptile scaly cold-blooded animal)
     (cat retractile-claws mews whiskers mammal)
     (snake no-legs forked-tongue reptile)
     (dog barks chases-cats mammal)
     (lizard four-legs tail reptile)]
]

so that the result of unification is:

(Rover likes-cheese *dog* barks chases-cats *mammal* warm-blooded fur milk
*animal* eats breathes moves)

This keeps the associated things together.

Question: Why should 'mammal' at the end of the 'dog' OAO unify with
'mammal' at the start of the mammal OAO rather than the other instances of
'mammal'? There are two possible answers:

* There may be rules about unifications with '_' and the effect of the
start/end of an OAO which might inhibit unifications in the 'wrong' cases.

* Unifications may be guided by 'strength' (the amount of redundancy which
any pattern represents). Since the 'mammal' pattern should be relatively
strong (because it represents a recurrent pattern in the world) it may
attract unifications more strongly than the other 'tag' instances of
'mammal'. (Is it true that the 'mammal' tag on the mammal OAO should be any
stronger than the other mammal tags? This is not at all certain.)

Question: Is the VAR symbol ('_') really necessary to regulate
unifications? We seem to be able to interpret words like 'mammal' and
'reptile' in natural language without recourse to special symbols.

2 Part-whole hierarchy

[
     []
     [(engine part of car)
     (wheel part of car)
     (piston part of engine)
     (crank shaft part of engine)
     (tyre part of wheel)
     (hub part of wheel)]
]

or:

[
	[(wheel _)]
        [(car engine _ body _
		wheel _ wheel _ wheel _ wheel _)
	(engine block _ crank _ carburettor _
		piston _ piston _ piston _ piston _)
	(body ...)
	(wheel tyre rim hub)
	(block ...)
	(crank ...)
	(carburettor ...)
	(piston ...)
]

=>

(car engine _ body _ wheel tyre rim hub wheel _
	wheel _ wheel _)

And three alternatives for the other three 
wheels.k3 Other kinds of hierarchy

3 Management Hierarchy

[
     []
     [(Jill reports to God)
     (John reports to Jill)
     (Susan reports to Jill)
     (Mary reports to John)
     (Dick reports to Susan)
     (Charlie reports to John)
     (Harry reports to Susan)]
]

%54 JGW 9/5/93

Question: what is the justification (if any) for favouring 'strong'
patterns for unification over 'weak' ones (see above). It may be argued
that what counts is the redundancy between two patterns, irrespective of
how many previous unifications there may have been with either of the two
patterns.

Possible counter-arguments are:

* Favouring strong patterns may be a matter of search strategy. In the
search for matches between patterns, there is a clear benefit from checking
the strong patterns first on the inductive argument that they are more
likely to give a successful match. If this strategy is followed, and if
there is any kind of truncation of the search process (ie pruning of the
search tree - which there clearly has to be), then the strategy would tend
to favour strong patterns for unification.

* Since strong patterns capture more of the original data than weak
patterns they should be preserved in preference to weak patterns if there
is any purging of knowledge structures (with lossy compression). Since
strong patterns are more likely to survive purging than weak patterns, then
new unifications should favour strong patterns when all other factors are
equal.

All these arguments pre-suppose that there are duplicates of patterns in
the knowledge base, with varying strengths. If unification is done
'instantly', then there should not be any duplicates (except for tags).

%55 JGW 26/5/93

The 'longest super-sequence' problem: biochemists piece together
fragments of DNA or protein by finding the longest sequence that can
be formed by merging ends. Eg:

A B C D E F
G H I A B
D E F X Y Z

=> G H I A B C D E F X Y Z

The SP system should lend itself well to this kind of analysis.

%56 JGW 26/5/93

Making an SP system work like Hypercard:

* Any part of a 'card' may function as a 'reference' or 'button'.

* 'Highlighting' a reference or 'clicking' on it may be taken as an
instruction to find the best match or matches for it and thus
'de-referencing' the button.

One possible snag with this idea is that the system is just as likely
to find other references as to find the 'declaration' of the 
reference. To overcome this there may need to be a default ordering
in cases where all matches are equally good. Or use the idea
of 'strength' (below).

%57 JGW 29/5/93

Notes on inference:

* De-referencing: a tag may unify preferentially with the declaration
rather than other references because the former is 'stronger' in terms of
its redundancy measure. Without something like this, references will
constantly unify with each other.

Against this point of view is the idea is that each reference appears
in a context and this context may be seen as just as much part of
the 'meaning' of the reference as the material it references. On the 
other hand, the material which is referenced will be the product of
two or more unifications and therefore be more 'significant'. The
contexts will typically not be the result of unifications (unless they
are high level structures in a grammmar).

* There seems to be a need to distinguish between a (compressed) structure
and how it is displayed. The latter may contain lots of redundancy
corresponding to de-referencing of repeated tags (eg the four wheels on a
car).

* The de-rereferencing of words in speech (for example) may be seen in
terms of the speech being a (stretchy) 'ribbon' which can be drawn from one
semantic 'sack' to another (eg 'tree', 'house' etc) making unifications
between the words in the ribbon and the labels on the sacks. Repeated
instances of words should not cause a problem: the ribbon simply loops back
two or more times to the same semantic sack.

* Inferences can be 'layered' as, for example, when we see one object
partially obscuring another but we know what is 'really' hidden from view.
If inferences are not to be layered like this then there is a need for a
VAR to mark the 'gap' where inferred patterns may show through.

* Layered inferences may be seen by using 'pop-up' windows. For example, we
may see the meaning of a word in text by clicking on it and bringing up the
dictionary definition (and synonyms perhaps) in a window over the text.
Likewise for the 'meaning' of items on a map or in a picture.

%58 JGW 1/6/93

SP22: if chunks are replaced by tags, then the method should be able to
find higher-level groupings (chunks of chunks) to any level.

SP21: the model needs to be generalised so that it can find best matches
between one string and two or more others (or vice versa) and it should
be able to find many-to-many best matches.

%59 JGW 1/6/93

Questions about dynamic programming:

* The method appears to be a form of hill climbing. Given the size of
the search space, how can the method avoid local peaks? Are there any
local peaks? If not, why not? If there are local peaks, does the 
method successfully avoid them?

* The N-lcs problem seems to be close to the problem of comparing one
string with itself. If so, why is the N-lcs problem exponential, while
the latter problem is apparently O(N^2)?

* Can the dynamic programming method be adapted to find probability values
a la SP21? (see Sankoff & Kruskall on the probability of random matching).

* Are there ways round the O(mn) space complexity of the method which do
not sacrifice performance?

* Can the method be parallelised (cf note in Computer Journal)?

%60 JGW 16/6/93

A possible alternative technique for finding best matches between a query
and a database:

1 Match each symbol in the query (length m) with the corresponding symbol in
the first m symbols in the database. Do this matching in parallel.

2 Record the hits in one row of an array of length m. A record of a hit
is the position in D of the matching symbol.

3 Move the query one place to the right. Repeat the parallel matching and
record hits in the second row of the array. In addition, mask off all the
cells in row 1 from left to right, up and including the last hit. Then
record any new hits in the remainder of row 1.

4 Repeat as above, moving the query one position to the right on each 
occasion, recording all hits in a new row and also in masked versions of
the previous rows.

5 When the array is full, store the best x hit sequences, clear the
array and continue as before. Keep clearing the array and retaining the
best hit sequences until the whole of the database has been covered.

If this can be made to work, it gives parallelism within the length of
the query. But the technique is clearly O(n) (where n is the length of
the database) and is unattractive for this reason. However, the processor
farm technique can be applied, with the database divided into sections,
each one searched by one processor.

The basic algorithm looks suitable for a SIMD machine. This method looks 
good for a processor farm constructed from multiple SIMD machines.

%61 JGW 20/6/93

Here is some new thinking about partial matching, unification and
chains of inference:

If chains of inference require full unification of two patterns before
further pattern matching and unification this creates a problem:

If there is partial matching, with one pattern not a subsequence of the
other, eg:

     A B C
     *   *
     A X C Y Z,

it is not clear whether these can be unified at all or, if they are
unified, it is not clear whether B or X (or neither) should appear in
the unification.

A possible answer is to treat the matches as potential unifications but
to refrain from making actual unifications until later, or perhaps not
at all, depending on the result of further attempts to find unifiable
patterns. In this case, the system would look for possible unifications
between (A X C Y X) and other patterns in the database. At the same
time, it would look for unifications between these other patterns and
whatever follows (A B C) in new. The overall aim is to maximise the
amount of unification between the sequence of symbols in new and
patterns in old - to create a 'maximum likelihood parsing' of new with
respect to the patterns in old.

What this amounts to is using an existing potential unification as a
means of constraining the search for later unifications. This seems
plausible but would require some adaptation of the current system of
broadcasting symbols from new to all parts of old.

An attraction of this approach is that it looks as if it could unify the
mechanisms for creating chains of inference with the mechanisms for
parsing text (using grammars which have hierarchical structure from the
pattern of references ('non-terminal symbols') within the grammar).

After potential unifications (including chains of potential
unifications) have been identified in this way, the system would decide
what actual unifications to make, taking account of the savings achieved
and the amount of non-redundant information that the user is prepared
to lose.

Problem: what is not clear with this approach is how to store potential
unifications between a given pattern in old and another pattern in old
*and* part of new. This is a three-way matching (which could involve four or
more patterns) and it is not obvious how this should be stored.

%62  GAS 22/7/93

While on the subject of this paper, it seems that your
calculation of subsequence probabilities is not correct.  Should
the expression not be something along the lines of:

  p_n = \prod_{i=1}^{n} p_1(1 - p_1)^{g_i}     for n \geq 2

where

  p_1 = 1/|A| for alphabet A, and g = g_q . g_d

i.e. where g is the cardinality of the cartesian product of the
set of umatched symbols in the query between the current and the
immediately preceding match and the set of unmatched symbols in
the database between the current and the immediately preceding
match.

The expression given in the paper assumes a probability of one
*or more* hits over a given number of symbols.  The actual
probability required is that of there occurring *only one* hit in
that range, which is lower than the former.

.....

About the probability thing, my reasoning was as follows.

Consider the example:

     pattern, x:     A P Q R B . . . 
                     |        \
     text, y:    . . A J K L M B . . . 

The current match is the ordered pair (B,B), where the first
element is a pattern symbol and the second a text symbol.
Similarly, the `immediately preceding' match is (A,A).  In
between we have pattern symbols PQR, giving a pattern `gap', g_x,
of 3, and text symbols JKLM, giving a text `gap', g_y, of 4.

In this case, potential pattern-text symbol pairs in the `gap'
region are:

     (P,J), (P,K), (P,L), (P,M),
     (Q,J), (Q,K), (Q,L), (Q,M),
     (R,J), (R,K), (R,L), (R,M)

These ordered pairs are the members of the cartesian product of
the set of distinct pattern gap symbols and the set of distinct 
text gap symbols.

[ Recall that the cartesian product of two sets, A and B, is
defined as A x B = {(a,b) | a \in A and b \in B}, and that the
cardinality of this set, |A x B|, (i.e. the number of members
thereof) is equal to the product of the cardinalities of A and B,
i.e. |A||B| ]  

Thus, in general, the total number of possible distinct pattern-text
symbol pairings in a gap zone is given by:

     g = g_x . g_y

[ Note that the g_x and g_y values are the numbers of *distinct*
symbols in the unmatched parts of the pattern and text
respectively.  These values may thus be less than the actual
number of symbol instances in these regions. ]

And in the example, g = 3 . 4 = 12, as shown by the ordered pairs
enumerated above.

The probability of there occurring no match in the gap zone is
equal to the probability of a single symbol pair not matching
raised to the power of the number of such pairs in the gap zone.
Given that the probability of a pair matching is p_1 (where p_1 =
1/|A| for alphabet A, i.e. assuming an i.i.d. [independent,
identically distributed] model), then the probability of a pair
not matching is (1 - p_1).  And so, we have the probability of
there occuring no matches in the gap zone being (1 - p_1)^g,
where g is defined as above.

Combinging this with the probability of there occurring a match
at the current match position (i.e. the (B,B) match in the
example), gives an overall probability of the current match occurring
preceded by the g non-match pairs of p_1(1 - p_1)^g.  Multiplying
these up for a match sequence of k symbols gives:

     p_k = p_1 . \prod_{i=2}^{k} p_1(1 - p_1)^g_i  for k \geq 2

     with p_1 = 1/|A|, and g_i being the number of pattern-text
     symbol pairs in the gap between match i and match i-1, as
     defined above.

The factor p_1 outside the product over i is for the first match
in the sequence; the factors inside the product over i are for
the subsequent pairs of `matchless zones followed by a match'.  

Note that the p_1 inside the product over i is independent of i
and may thus be taken outside, giving the equivalent:

     p_k = p_1^k . \prod_{i=2}^{k} (1 - p_1)^g_i  for k \geq 2

As I mentioned earlier, the analysis in the article assumes a
probability based on there being one *or more* matches in the
`matchless zone plus one match', which departs from the actual
case being considered of there being exactly one match.  
Furthermore, the expression for g in the article doesn't seem
quite right.  However, the above seems to cater for the actual 
situation.

%63 Chris Wensley 26/7/93

Chris pointed out that the original formula (where the two gap values
are added) has the effect of multiplying the two (1 - p_1)^g+1 values
which may meet Graham's point. He suggests that, if that is so, it may
be more appropriate to use g_x + 1 and g_y + 1 instead of adding 1 only
once.

%64 JGW 27/7/93

E-mail to Graham:

I have given some thought to your proposals and also talked to Chris
Wensley. These comments are largely my thoughts - Chris is still
cogitating.

1 I am largely persuaded that multiplying the two gap values is the right thing
to do. Thanks for this suggestion. 

2 I think for the purpose oi the null hypothesis, the probability of interest
is the probability of obtaining one *or more* hits within the given 'span'.
The wording of the article probably does not make this properly clear.

3 The idea of considering only distinct symbols in any one gap is an
interesting one but I am not totally convinced. If A = 26, g_x = 100
and g_y = 0, then, if the strings are random (as they are for the null
hypothesis), then one would expect to find about 4 instances of each
character in the x gap. In other words, the number of distinct symbols
in the gap would be about 26. It would not make any difference whether
the gap were 26, 52, 100, 500, 10000 etc. This does not seem plausible
to me.

4 On another point: I was never very happy about making g_1 = 0. This
was a 'fudge' because I could not think of a better answer. I am now
inclined to make g_1 the number of unmatched symbols since the start of
the text. In theory, this gives a bias in favour of patterns near the
start of the text. But in practice, the value of (1 - (1 - g_1)^g_1+1)
would quickly rise to be near to 1 (especially if the two gap values
are multiplied) and would not change much thereafter.

%65 JGW 27/7/93

The revised formula for calculating the probability of a hit sequence
between two patterns is:


      i=n
p_n = TIMES (1 - (1 - P_1)^s_i)
      i=1

where s = (g_x + 1) * (g_y + 1); g_x and g_y for the first hit are the
numbers of unmatched symbols in x and y before the first hit.

If an OAO from new is 'parsed' by patterns from old, or if multiple
patterns from new are matched against multiple patterns from old, then
the appropriate formula for a given hit sequence appears to be:

      j=m
p_m = TIMES p_j
      j=1

where the p_j are the individual p_n as calculated above, and m is the
number of individual hit sequences in a given hit sequence.

%66 JGW 13/8/93

Here is a possible answer to the problem of encoding repeated patterns when the fragmentation means that the cost of tags does not justify the saving obtained:

[(A B X C D Y E F)
(A B P C D Q E F)]

=>

[(A B _ C D _ E F)(A X Y)(A P Q)]

The general idea is to use part of the repeated pattern as a tag for the whole pattern and to combine it with the 'corrections' in the other patterns. This scheme has the merit that, for the corrections, the 'tag' is necessarily the most distinctive part of the pattern - there is no need for an ad hoc mechanism to create a distinctive tag.

One weakness of the above scheme is that it does not allow for irregular distributions of corrections. For example:

[(A B X C D Y E F)
(A P B C D E Q F)]

=>

[(A B C D E F)(A _ X _ _ Y)(A P _ _ _ _ Q)]

This scheme puts information about positions into the corrections rather than into the general schema. However, it has the drawback that it is rather expensive in VARs. This problem might be overcome by exploiting the redundancy represented by repeated VARs and using a form of run-length coding for sequences of VARs. Perhaps the 'frequency' value for the VAR can be used for determining the length of the run.

(See also sp22_od, %23).

%67 JGW 5/9/93

Notes arising from IJCAI-93 visit.

* There seems to be a link between 'computing as compression' (as described in 'Towards a new concept of software' and Chris Mellish's 'computing as classification'. There may be scope for a collaborative project. Send paper when accepted by SEJ?

* 'Semantic' retrieval in databases (ie using synonyms of key words as well as the original key words) should fit into the same framework as 'chaining' of inferences and hierarchical de-referencing of grammar rules.

* 'Constraint satisfaction' seems to have something in common with the SP framework except that current constraint systems use negation and numerical information. There is a need to look more closely at the range of problems which can be approached via constraint satisfaction (eg parsing?).

* SP provides a natural framework for case-based reasoning.

* Some systems (eg chess programs) are capable of varying their depth of search, depending on whether or not a clear 'best' alternative(s) is emerging. The same idea would be useful in the SP system at some stage.

* There is a need to look more closely at the connections amongst:

- Economical coding of information in terms of an SP 'grammar'.

- The use of 'fractional' tags distributed across a pattern (ie tags which, individually, are too small to discriminate fully amongst alternatives but which, collectively, can achieve sufficient discrimination.

- Complex symbols.

- Fitting 'semantics' into the same framework.

* Ideas about information, probabilities and entropy in computing:

- Bacchus and others `Statistical foundations for default reasoning` in vol 1.
References to Pearl (1989, review), Goldszmidt (1990) and Jaynes (1957).

- Watanabe book on `Pattern recognition, human and mechanical': "... practically all known pattern recognition algorithms can be derived from the heuristic principle of minimum entropy" (from sleave notes).

- Wu (vol 2): maximum entropy in NL processing.

* The relationship between 'defaults' (inferences) and the frequency of occurrence of patterns:

If (A C) is matched to (A B C)

     A   C
     *   *
     A B C

then 'B' is the answer. If (A C) is matched to (A B C) and (A X C), then B or X is the answer. The probability of B or X must take account of the frequency of (A B C) and (A X C) - as well as the 'goodness' of matching, which is the same in these two cases.

%68 JGW 6/9/93

An alternative to the current tree structure for storing the match structure:

With the basic dynamic programming method, hits are stored in an Q x D array and hit sequences are traced through diagonal or near-diagonal sets of hits. This is a sparse array which is wasteful and, for any database of reasonable size, the array is far too big to be practical.

As usual with sparse arrays, the information may be stored equivalently
(and more economically) using list structures. The addresses of hit
characters in the database are attached, in order, to each of the
corresponding query characters:


     T   A   B   L   E
     8   4   3  11  12
    81   9  10  63  95
    etc

Any hit sequence may be traced, left-to-right, by ensuring that each database address is higher than the one before (eg 8, 9, 10, 11, 12 in the example). 

This idea allows hits to be stored quickly and economically but does not suggest any neat way of tracing hit sequences and selecting the best and, in particular, does not suggest how this tracing might be done in parallel.

Another idea:

If an array of size 1 x D is used, the space which it takes is not excessive and it is still possible to accommodate alternative hit sequences ***provided they do not overlap***. If arrays of 2 x D or 3 x D are used (which are more costly but still potentially affordable), then some overlap can be accepted.

Using a 1 x D array can mean very fast identification and evaluation of hit sequences without undue loss of capability.

With this kind of system, symbols from the query must be broadcast in such a way that their ordering (but not necessarily their spacing) is preserved in any hit sequences which are found.

%69 JGW 10/9/93

Notes following talk at Gregynog (9/9/93):

* Tom Crummey made a useful point about the size of the match structure: if significant patterns are not to be missed, the limit on the number of leaf nodes must be enough to accommodate all hits for the first character in the query. If this is 'e' then this could be 10% of the size of the database - and some more space will be needed to accommodate sequels to the first character. Given the need for at least 4 or 5 bytes per node, the size of the match structure could be as big as the database.

* The time complexity with a processor farm is O(Qn), where n is the size of one 'module'.

* If each 'module' is reduced to one character, it is not possible to find sequences.

* There was some discussion of the potential problem that, with a processor farm, the system cannot find sequences which cross from one module to the next.

* Use the parallel processing machine at Manchester?

%70 JGW 10/9/93

New thinking about match structures (see also, 'another idea' under %68):

The O(Q . D) space complexity for the basic dynamic programming method may seem extravagent, **but each cell need only hold one bit**. Associative memory could be organised like this:

  T h e # B r a n g w e n s # h a d # l i v e d ...
B         *
r           *
o
n               *
w                   *
e                     *
n                       *
s                         *

The space required for the array could be no more than the space required for the memory access mechanisms of a conventional 32-bit memory system.

In order to do fuzzy matching, the array would need to be supplemented by an efficient mechanism for finding 'diagonal' patterns (and quantifying them in terms of probability).

In order to accommodate queries of arbitrary length (or chains of inferences), there would need to be a process of clearing the array so that the next portion of the query could be processed. The results of previous iterations would need to be stored (perhaps in something like the current match structure)?

This array is *not* the same as the array of hit sequences in SP20 and earlier versions of SP21 because sequences run across 'diagonals'.

See the 'note' in the Computer Journal about parallelising the dynamic programming method.

%71 JGW 15/9/93

Some shortcomings of the proposal under %70:

* Each row in the hit table may be only one bit wide but, to be practical, there would need to be 32 of them or more. This means that 32 bits are being used to address only 8 bits of storage. Is this imbalance justified?

* The method for detecting 'good' sequences (diagonal patterns of hits) is not clear (including whether or not it could be parallelised in a satisfactory way).

* The method may still require absolute addressing of individual characters in the database - which means the additional cost of the addressing mechanism and the arbitrary limit on the size of the database imposed by the size of the address space.

The proposal has some of the characteristics of a 'ring' architecture for communication networks. Absolute addressing limits seem to be a snag for any scheme of that kind.

Here is an alternative idea:

* Characters in the database are addressed via an hierarchical scheme like existing B trees or hierarchical addressing schemes for file storage. This form of addressing allows the database to be as large as required without arbitrary limits.

* If the addressing hierarchy is *also* a hierarchy of simple processors, then it provides the means of broadcasting query characters or query strings to all the characters in the database.

* If the hierarchy is 'strict', meaning that it is extended until the leaf nodes are single characters, then it is not possible to store the match structure in the terminal 'slave' processors as in the current (SERC) proposal. This means that the match structure must be somehow distributed within the hierarchy of pointers/processors. Exactly how this might be done is not yet clear.

%72 JGW 27/9/93

How to achieve 'chaining' of inferences:

Consider a simple SP grammar:

(S NP VP)
(NP D N)
(D the)
(D a)
(N boy)
(N girl)
(VP V NP)
(V loves)
(V hates)

The 'correct' 'parsing' of a sentence with the grammar should be something like
this:

	       (the    boy    loves    the    girl)
	        *      *      *        *      *
	     (D the)(N boy)(V loves)(D the)(N girl)
              *      *               *      *
	  (NP D      N)          (NP D      N)
	                    *     *
	                (VP V     NP)
	   *             *
	(S NP            VP)

The match structure should be able to store sets of matchings like this.

It is worth noting that any given sequence may form hits with two or more
other sequences (each of which may form hits with two or more other
sequences).

Comment: with this example, it is not obvious that any economy of coding is 
achieved by the 'higher' patterns in the grammar. This is almost certainly
because the symbols are 'bigger' than they need to be for unambiguous
encoding. It should be possible to use 'context' to allow the use of
smaller symbols and an overall economy in encoding.

Here is a possible scheme:

(S NP V NP)
(NP D N)
(D 1 the KNOWN)
(D 2 a UNKNOWN)
(N 1 boy BOY)
(N 2 girl GIRL)
(V 1 loves LOVES)
(V 2 hates HATES)

With this scheme, the sentence and its meaning may be encoded economically
as: (S NP D 1 N 1 V 1 NP D 2 N 2). This contains fewer characters than the
original sentence (and is even more economical compared with the original
sentence and its meaning taken together). Question: what is the 'correct'
form of the semantic analysis and how should it connect with the 
syntax?

Comment: The sentence can be encoded using even fewer symbols:

	(D 1 N 1 V 1 D 2 N 2)

It is not clear what (if anything) the 'higher' levels of the grammar
(NP, S) achieve in terms of economy. To achieve some saving, it is
necessary to take advantage of the fact that, for example, 'NP' 'means'
( ... D N) and that 'S' 'means' (... NP V NP). On this basis, coding of
the sentence should be something like this:

	(S 1 1 1 2 2)

The digits provide the means of making selections whenever there would
otherwise be ambiguity. All other symbols can be omitted because they
are 'implied' by the other information.

If an encoded version of a sentence like the one just shown is applied
to the grammar shown (without 'semantics'), the SP system should find
hits something like this:

	(S      1        1        1          2      2)
	 *
	(S NP                   V       NP)
	   *                            *
	  (NP D        N)              (NP D      N)
	      * *      * *      * *        * *    * *
	     (D 1 the)(N 1 boy)(V 1 loves)(D 2 a)(N 2 girl)








==> anc/sp_ideas3.txt <==
IDEAS FOR SP (3)

%1 JGW 28/9/93

For match structures like this:

	       (the    boy    loves    the    girl)
	        *      *      *        *      *
	     (D the)(N boy)(V loves)(D the)(N girl)
              *      *               *      *
	  (NP D      N)      (NP     D      N)
	                    * *
	     (VP            V NP)
	   *  *
	(S NP VP)

or this:

	(S      1        1        1          2      2)
	 *
	(S NP                   V       NP)
	   *                            *
	  (NP D        N)              (NP D      N)
	      * *      * *      * *        * *    * *
	     (D 1 the)(N 1 boy)(V 1 loves)(D 2 a)(N 2 girl)

the relative positions (left to right) of some pairs of symbols is
undefined. In the first structure, 'boy' and 'VP' is one such pair. It
is not possible to infer from the structure which one comes first.
Again in the first structure, the first 'the' and the first 'N' is such
a pair. In the second structure, 'loves' and 'NP' is another pair in
which the order of the symbols is undefined.

%2 JGW 30/9/93

Match structures like those in %1 should fit into data structures like those
in SP21 and SP22. 

The key element in the match structure is the match_node which records
one hit together with its two matching symbols.

For reasons given in %1, it is not possible to put match_nodes in a
sequence. One example from %1 is:

	       (the    boy ...
	        *      * 
	     (D the)(N boy) ...
              *      * 
	  (NP D      N) ...

The relative positions of the 'top left' hit (the/the) and 'bottom right' 
hit (N/N) is undefined.

Although the match_nodes may not form a sequence, it should still be possible
to derive some kind of 'probability' measure on the basis of the number
of hits in relation to the number of non-hits in a match structure.

It should also be possible to define 'sub-sequences' of hits on the basis
of the left-to-right ordering of symbols in each OAO.

Tentatively, the match structure should be constructed as:

* A 'collection' of 'sets', where the order of items in the collection
is not significant. Each 'set' represents one of the alternative
'answers' to the best-match problem.

* A 'set' of 'hit sequences' where the order of items in the set
is not significant.

* Each 'hit sequence' is a sequence of 'match_nodes'.

* Each 'match_node' is essentially the same as in SP21 and SP22.

To reduce the impact of redundancies, the 'collection' may be organised
as a tree as in the current match structure.

In effect, the proposal is the same as the current system except that 
there may be unordered relations between match_nodes as well as
ordered relations.

To achieve this effect, each parent/child relationship in the tree may
be 'marked' to show whether there is an order relation or not. It is
probably simplest to put the necessary marks in each child rather
than in each parent (because any parent may have several children but
each child only has one parent).

A child 'follows' a parent if there is a shared OAO between them and if
the corresponding hits have a 'follow' relationship.

%3 JGW 6/10/93

Layout of match structures:

This match structure:

	       (the    boy    loves    the    girl)
	        *      *      *        *      *
	     (D the)(N boy)(V loves)(D the)(N girl)
              *      *               *      *
	  (NP D      N)      (NP     D      N)
	                    * *
	     (VP            V NP)
	   *  *
	(S NP VP)

may be layed out like this:

	       (the    boy    loves    the    girl)
	        *      *      *        *      *
	     (D the)(N boy)(V loves)(D the)(N girl)
              *      *               *      *
	  (NP D      N)          (NP D      N)
	                    *     *
	                (VP V     NP)
	   *             *
	(S NP            VP)

or like this:

	       (the  boy  loves  the  girl)
	        *    *    *      *    *
	     (D the)
               (N    boy)
                       (V loves)
                              (D the)
                                   (N girl)
              * *              *    *
	  (NP D N)         
                           (NP D    N)
	                *   *
	            (VP V   NP)
	   *         *
	(S NP        VP)

Where symbols overlap in left-to-right order, there is no intrinsic
relative ordering.

Question: is there any intrinsic ordering of, for example, 'D' in (D the)
and 'N' in (N boy) at the left of the match structure? Would it matter
if (NP D N) were (NP N D), like this:

	         (the boy ...  	        
		  *   *    	     
	       (D the)
             (N       boy)
              * * 
	  (NP N D)

There seems to be something wrong here. This is more obvious if (D the)
is replaced with [D the], reflecting the idea that 'D' and 'the' belong
together but their order is not defined. In this case, this part of the
match structure would be something like this:

	         (the boy ...  	        
		  *   *    	     
	       [D the]
             [N       boy]
              * * 
	  [NP(N D)]

Is this any different from 'ordinary' cases of discontinuous dependency?
Should there be some kind of 'minimum stretch' principle applied?

An 'ordinary' DC would be something like this:

	(the man with red hair is tall)
	     *                 *
            (man               is)
                 *    *   *
                (with red hair)

If there is a 'minimum stretch' principle it would be something like this:
"Any two contiguous symbols should remain contiguous in the match structure
unless a 'stretch' symbol (eg '_') appears between them.

If this principle is applied, then the 'ordinary' DC would be:

	(the man with red hair is tall)
	     *                 *
            (man      _         is)
                 *    *   *
                (with red hair)

In other words, (man _ is) can stretch because of the '_' in the middle,
but (N boy) or [N boy] cannot, because there is no VAR.

If sequences of symbols are understood as 'waves', then it makes sense to
mark gaps explicitly, because otherwise the shape of the wave can become
arbitrarily distorted. 

Having said that, there seems still to be a need to be able to
recognise 'discontinuous' patterns (eg one object behind another or
'dismembered' objects) without the aid of VARs.

If this is so, then the system should operate so that it will accept:

	         (the boy ...  	        
		  *   *    	     
	       (D the)
             (N       boy)
              * * 
	  (NP N D)

if there is nothing better, but will prefer:

	         (the boy ...  	        
		  *   *    	     
	       (D the)
                   (N boy)
                *   * 
	    (NP D   N)

if it is available. The question then is: "What kind of measure will
discriminate between these two cases?"

A possible answer may come from arranging the match structure on a grid
framework something like this:

	         (the  boy       loves          the  girl)
	          *    *         *              *    *
	     (D   the)
                 (N    boy)
                            (V   loves)
                                        (D      the)
                                               (N    girl)
              *   *                      *      *
	  (NP D   N)         
                                (NP      D      N)
	                     *   *
	              (VP    V   NP)
	   *           *
	(S NP          VP)

In this scheme, symbols are grouped in columns which define the left-to-right
ordering of symbols. 

With this arrangement, it is clear that some OAOs are 'stretched', eg
(S NP VP).

%4 JGW 12/10/93

Another idea re hardware for information retrieval:

Instead of storing the pattern of hits in a matrix attached to the database,
one may store a version of the match structure (with hit sequences) in a 
space which need be no bigger than the data:

Query: 'Bronwens'

T h e # B r a n g w e n s # h a d # l i v e d # f o r # g e n e r a t i o n s # 
        * *   *   * * * *
        * *                                       *       * *               *
        * *                                                 * *           * *
etc up to, say, 8 hit sequences (MROWS = 8).  If each hit is recorded
with one bit, then the amount of space required to store the hits need
be no more than for the data itself.

This structure can accommodate more than MROWS alternatives for a given query,
because many of the alternatives will be distributed along the length of
the database. It is only *overlapping* alternatives which will be limited
to MROWS.

Mode of operation (tentative):

1 The first character of the query is broadcast and hits are recorded in the
first row of the match structure. A 'guard' is put on the right hand side
of each hit.

2 The second character of the query is broadcast. Hits are recorded in the
first row to the right of the guard, otherwise in the second row. The guards
from the first set of hits are moved up to, say, 4 positions to the right,
otherwise they are left where they are.

3 Continue like this, putting hits to the right of the guard if possible,
otherwise starting a new row (if possible).

4 After the whole query has been broadcast, scan the whole match structure
looking for 'good' hit sequences. Some kind of moving average technique
should show up areas where hits are concentrated.

Question: does a system like this also require mechanisms for conventional
addressing of memory locations? If 'yes', then costs will be (too?) high.

%5 JGW 1/11/93

Notes on "Using Classification as a Programming Language" (Chris Mellish and
Ehud Reiter).

Here is the first example, roughly translated into SP:

[
[(John children)]
[(person head body legs eats sleeps breathes ...)
(adult person age-gt-18 children true)
(UAP adult unmarried children false)
(John person male unmarried)]
]

%6 JGW 8/11/93

It may be possible to fast achieve parallel updating of the match structure
by 'broadcasting' a match_node for a new hit to every node in the match
structure. Comparisons of positions and decisions about adding a 
(copy of) the match node at any point can be made in the same way as now.

Comparison of match_nodes may be made by 'subtraction': 

* child->parent1 should match hit_match_node->parent1 and likewise for
parent2.

* (hit_match_node->pos1 - child->pos1) and (hit_match_node->pos2 - child->pos2)
should both be small positive values.

* If a 'character' is the same as a 'position', there is no need to worry
about 'symbol1' and 'symbol2'.

A SIMD machine (DAP or Connection Machine) could be a good vehicle for SP21:

* Broadcasting of query characters may be done in parallel.

* Broadcasting of match_nodes may be done in parallel.

%7 JGW 11/11/93

There is a need to define the relationship between redundancy and prediction.

Redundancy means frequent repetition of patterns but this does not 
necessarily mean good prediction: (A B) may be a frequent pattern but
A may be a poor predictor for B if (C B), (D B) etc are also frequent 
patterns.

The probability figures calculated a la SP21 for partial matching need
to take account of the frequency of the patterns which are being
partially matched. More work is needed in this area.

%8 JGW 11/11/93

Areas to look at:

* SP21 technique applied to case-based reasoning (ILL of refs from Pat
Langley's paper; one to look at in Science Library).

* SP22 technique applied to analysis of bio-molecular sequences:

- Pairwise and multiple alignment and discovery of motifs.

- Discovery of sequence/structure rules and binding rules.

- Application of sequence/structure rules.

- Finding potential binding sites (with binding rules).

- Structure/activity analysis: discovery and application of structure/
activity correlations.

* Fast pattern matching for information retrieval:

- Dynamic programming in hardware (note to Simon).

- Use of spelling checking/correcting hash coding techniques.

- Use of 'diff' dynamic programming algorithm.

* SP21 technique on the DAP (Cambridge Parallel) - with parallel updating
of the match structure.

%9 JGW 12/11/93

More thoughts about hardware support for DP partial pattern matching (cf
sp_ideas2, %70 and simon.mml):

  T h e # B r a n g w e n s # h a d # l i v e d ...
B         *
r           *
o
n               *
w                   *
e                     *
n                       *
s                         *

The main problem is to recognise where there is a 'good' pattern of hits. This
means identifying 'diagonal' patterns which have these features:

* As long as possible.

* As steep as possible.

* As few gaps as possible (gaps in the rows and/or gaps in the columns).

A possible method might work something like this:

  T h e # B r a n g w e n s # h a d # l i v e d ...
B         * +   +   + + + +
r           *   +   + + + +
o
n               *   + + * +
w                   * + + +
e                     * + +
n                       * +
s                         *

1 Broadcast the characters in the query to every character in the database.
(This could be done using the same 'lines' as are used for recording the
hits. Each 8-bit ASCII code may be sent along a 1-bit line in sequence, 
repeated N times, where N is the number of characters in the database).

Each hit may be seen as the potential start of a significant pattern.

2 'Project' a signal from each hit vertically upwards to the 'lines' 
above and mark each line as a 'following hit' ('+').

3 'Project' a signal horizontally to calculate a 'hit density' measure at
each cell. A hit starts the calculation and a following hit adds to 
the figure, with gaps reducing the figure. The overall effect should be
to select hit sequences which are long and with few gaps.

Possible snags:

What happens when there are alternative possibilities in the same section
of the DB, eg:

  T h e # B r w n g w e n s # h a d # l i v e d ...
B         * + + + + + + + +
r           * + + + + + + +
o
n               * + + + * +
w             *   + * +   +
e                     *   +
g                 *       +
s                         *

In this case, there are two possible matchings:

	B r     w n g w e n s
        * *     *   *       *
        B r o n w e g       s

and

	B r w n g w e n s
        * *   *   * *   *
        B r o n   w e g s

How these alternatives should be handled needs to be clarified.

%10 15/11/93

Notes on probabilities and matching:

1 Richard Lowry's book spells out how to calculate the probability of, eg,
r hits in n trials, r *or more* hits in n trials and related problems.

2 It is not clear how these methods connect with the idea of 'baseline'
probability corresponding to a hit every A trials, which does not change
or changes only a little as the number of trials increases.

3 The method would seem to give the same probability regardless of whether
the hits are bunched or evenly scattered. Does this matter?

4 It is not clear how to apply the method in the case of matching two 
sequences, where there may be gaps in either or both sequences and the
probabilities for the gaps need to be multiplied.

5 It is not clear why multiplying the probabilities in the current method
("A scaleable technique ...") is wrong.

%11 18/11/93

A reason for *not* using '{' and '}' (OROs) for disjunctive groupings is
that they do not lend themselves to cross-classification unless the
constituents of each grouping are shown with tags. It seems simpler
to use tags for classes which eliminates one piece of mechanism in the
system and allows cross classification and 'complex symbols' without
special provision.

%12 22/11/93

An alternative to the scheme sketched in %9:

Query: Bronwegs

  T h e # B r w n g w e n s # h a d # l i v e d f o r...
1         * *   *   * *   *                     | *
2         * * *   *       *
3     *
4
5

The memory may have 5 (say) 'match lines' in which hit sequences are
built up. If there is a 'clash' in one match line, then a new match line
will be started. If a new hit sequence is started (when the gap has become
too large, say) then a marker ('|') is put in to show that a new sequence
has been started. 

Superficially, this scheme accommodates only 5 alternative matchings. In fact
in accommodates many more because the alternatives can be distributed along
the length of the database. 

%13 29/11/93

Pending a kosha solution to the problem of defining probabilities of 
matches, there is a need for a measure with approximately the right
properties. Here are possible formulae for the matching 'score':

1 One 'query' OAO matched against a 'database' OAO:

	S = H - (G / A)

where H is the number of hits in the hit sequence, G is the total of
all gap values, where a 'gap' is the number of unmatched symbols in the
query and in the database between one hit and the next, plus 1. A is
the size of the alphabet.  If H = 1 then G = 0 and S = 1.

If G = A * H, then S will be zero representing a 'chance' result. If G
< A * H, then S will increase as H increases.

2 One or more 'query' OAOs matched against one 'database' OAO:

The same formula may be used but gaps will only be counted if they fall
within the scope of one query OAO (and the database OAO).

3 One or more 'query' OAOs matched against one or more 'database' OAOs:

The same formula may be used but gaps will only be counted if they fall
within the scope of one query OAO and one database OAO.

4 One UAO matched against one UAO: 

As for 3. If the UAOs contain only symbols and no OAOs, then the score is
simply the number of hits between the two UAOs. 

%14 1/12/93

Here are some alternatives to and variations on the current (SP21)
technique for finding partial matches:

1 Use the 'scan match' technique programmed in Pop-11:

define scan_match(seed, x_list, y_list);
vars x, x_tail, y, y_tail, pattern;

seed -> pattern;
x_list -> x_tail;
until x_tail == nil do
    dest(x_tail) -> x_tail -> x;
    y_list -> y_tail;
    until y_tail == nil do
        dest(y_tail) -> y_tail -> y;
        if x = y then
            pattern <> [^x] -> pattern;
            return(scan_match(pattern, x_tail, y_tail));
        endif;
    enduntil;
enduntil;
return(pattern);
enddefine;

scan_match([], [X A Y B Z J C H I], [L M A N O P B Q C R S]) =>
scan_match([], [T H E M E N], [T H E]) =>
scan_match([], [T H E M E N], [T H E M]) =>
scan_match([], [T H E M E N], [M E N]) =>

Points:

* To be practical on a large application, there would have to be a cut off
for how far down the y_tail the program would search before giving up.

* This search method only finds one 'best' match in any one area of the
'database'. It may be possible to generalise the method to find alternatives
but it is not clear whether this is really necessary.

* This small program would be run on each one of the processors of a 
multi-processor machine (eg Goldrush).

* Compared with the SP21 technique, it has the advantage of requiring
negligible storage. (It may be necessary to store alternative 'good'
matches, or the user may merely step through them until the one of interest
appears).

* The time complexity of the method in a serial environment should be 
O(Q.D). In a parallel environment, the time complexity may be O(Q.d), where d
is the average size of the database associated with any one node. 

2 Use the 'diff' (dynamic programming) algorithm.

3 A modification of the match structure in SP21:

Use a Q x X array, where Q is the maximum length of the query string and
X is the maximum number of hit sequences that can be stored. This is
roughly the technique used in SP20. It may be optimised to give more
speed than with the tree-structured match structure but at the possible
cost of more space.

4 Use current technique but sort all nodes by the position of the hit in
the database. Updating the match structure may then be done by searching
back from the current position to update 10, say, 'preceding' sequences.
This search would need to take account of accummulated probability
values. If the nodes are on a linked list (independent of the links in
the match structure) then new nodes can be slotted into the list at
appropriate positions without disturbing the other nodes.

5 Index every character in the database. This could take as much or more 
space than the datbase.

The index may then be searched to build up 'good' matches between the
query and the database (using something like the scan-match algorithm).

6 The trouble with the present match_structure system is that it has difficulty
in bridging gaps. A gap can represent many alternative matchings which fills
up the match structure. Something 'significant' at the end of a large
gap may get weeded out before it has a chance to show its 'strength'.

This problem may be overcome by 'binary accretion' in the style of MK10 or
SNPR. With this arrangement, the match structure need only store pairs of
hits/hit sequences:

* During the broadcasting of query symbols, the match structure stores pairs
of hits which are neighbours or near-neighbours (ie within a small distance,
say 3 places).

* All pairwise combinations of pairs are assessed and the
best ones are stored in the match structure. The match structure is then
purged down to a defined 'level'.

* The new pairs are paired with each other and with the old pairs. The
best of these pairs are stored in the match structure. The match structure
is purged down to a defined 'level'.

* This is repeated until no more 'good' pairs can be found.

The space complexity of this process should be O(D).

Time complexity:

* The initial broadcasting of symbols is O(Q.D).

* If the initial match structure contains room for M pairs, then the initial
updating of the match structure should be less than O(M^2) - because the
match structure will be only partly filled for most of the time.

* Subsequent updating should be O(N.M) on each cycle, where N is the 
number of new pairs added on each cycle.

7 Another variation (based on 6):

* The match structure has a left-to-right organisation corresponding to
the left-to-right sequence of the query and the database.

* Non-overlapping pairs are stored in sequence corresponding to the
query and the database.

* To form new pairs, it is only necessary to examine the immediate neighbours
of a given 'unit'. This should save a lot of processing.

* The overall effect is to build a left-to-right tree, spanning the database
(and the query).

Question: What to do about overlapping pairs?

Question: Should each cycle look only at units from the previous cycle or
should it look at units from all previous cycles?

%15 11/12/93

More thoughts on devising a 'score' (see %13). A better formula might be:

	S = H - 1 - (G / A)

where

	G = (g_1 * g_2) - 1

and 

	g_1 is the number of character positions in the query after one
		hit, up to and including the next hit.
	Likewise for g_2.

The '- 1' in the S formula reflects the thought that one hit by itself is
not significant: only two or more hits should have a positive score.

The '*' in the G formula follows from GAS's suggestion.

The '- 1' in the G formula ensures that G is 0 when hit sequences have no
gaps (so that G / A is also 0).

g_1 and g_2 are the number of opportunities for a hit in the query and the
database, respectively (equivalent to (g_i + 1) in the SP21 formula).

If (G / A) = H - 1, then S = 0 indicating that the hit sequence is not
significant. It is possible to have negative values for S which may be
interpreted as 'less than significant'. Any score of 0 or less may be
regarded as not significant.

%16 14/12/93

Discussion with John Hornsby:

	J O x x H N

represents 26^2 possible 6-letter strings beginning with JO and ending
with HN. The number of possible 6-letter strings is 26^6. Therefore,
the probability of any one of the 6-letter strings beginning with JO and ending
with HN is

	p = 26^2 / 26^6 = 1/26^4

But:

	J O x x x H N

represents 26^3 possible 7-letter strings beginning with JO and ending with
HN. The number of possible 7-letter strings is 26^7. Therefore, the
the probability of any one of the 7-letter strings beginning with JO and ending
with HN is

	p = 26^3 / 26^7 = 1/26^4

In short, the probabilities in these two cases appear to be the same!

%17 5/1/94

Sundry ideas (Christmas and New Year!):

1 Examples for 'software design by information compression':

* The procedures to be followed in following a recipe.

* Instructions for knitting.

* A restaurant script (a la Schank)

* Analysis of an imaginary stream of data from space.

2 Chains of inference:

new      A     C
old      A  B
            B  C

A tentative rule is that new may merge with one or more patterns from old
but any one pattern in old may merge with only one other pattern from old.
The critical factor, which suggests that new deserves special treatment,
is the number of symbols from new which have been
'satisfied' and the 'density' of hits (how many gaps?).

This kind of inference is related to the 'parsing' of an OAO from new by
one or more patterns from old. If parsing can be made to work then it should
be relatively easy to generalise it for chains of inference.

If the SP25 technique is used (pairwise accretion of hit sequences) it needs
to be applied in two senses:

* Left-to-right growing of hit sequences.

* 'Vertical' accretion of alignments amongst patterns in old.

In order to map new onto 'unified' structures in old, it is necessary to
be able to keep track of left-to-right ordering of symbols within those
unified structures. This needs more attention.

3 Is it possible/sensible to have a system which achieves merging of
new with old without disturbing old? The answer seems to be 'no' in general
(but 'yes' when new is merely a sub-sequence of a pattern in old). Where
new is not merely a sub-sequence of old then (for lossless compression) it
is necessary to introduce tags into new and old.

4 How to encode differences between patterns without using '_':

	A B C D X E F G H
	A B C D Y E F G H

=>	A B C D E F G H
	D X E
	D Y E

* The positions of X and Y relative to A B C D E F G H is fixed by having
having fragments of the unified pattern ***on each side*** of the 
'difference' pattern. There is no need for '_' to establish the relative
position of X or Y and E F G H as in:

	A B C D _ E F G H
	D X
	D Y

The solution without '_' seems to be cleaner although the cost in symbols
is higher.

* The suggested solution provides a natural marriage with lossy compression:
if (D X E) and (D Y E) are omitted then we have lossy compression by storing
only the redundant (unified) pattern(s). It should be possible to create
a system which can shift gracefully and 'seemlessly' between lossless 
and lossy compression.

* The same principles and arguments may be applied if system-generated
tags are used:

	A B C D X E F G H
	A B C D Y E F G H

=>	A B C D 1 2 E F G H
	1 X 2
	1 Y 2

* For some applications, there may be a case for having lossy compression
which leaves the relative positions of X or Y with A B C D E F G H only
partly defined:

	A B C D X E F G H
	A B C D Y E F G H

=>	A B C D 1 E F G H
	1 X
	1 Y

In this case, the relative position of X or Y with (E F G H) is not defined.
This may not matter with, for example, chaining of inferences, where later
information from new may 'pull' the 'dangling' structures into position.

5 Partial match v mis-match

A 'partial match' is where new is a sub-sequence of a pattern in old, eg:

new	I             B        M
	*             *        *
old	International Business Machines

A 'mis-match' is where there is a conflict between one or more parts of a
pattern in new and the best match(es) in old, eg:

	B r o n   w e n s
	* *   *   * * * *
	B r a n g w e n s

There is a mis-match between 'o' and 'a'. 

(Question: can the roles of new and old be sensibly reversed in these
definitions? For example, a 'partial match' might be:

new	International Business Machines
	*             *        *
old	I             B        M
	
This kind of match may easily occur. The asymmetry only exists for partial
matches, not mis-matches. To distinguish the two kinds of partial match,
we may refer to them as 'partial (new)' (when new is a sub-sequence
of old) and 'partial (old)' (when a pattern in old is a sub-sequence of
new).

It seems that 'pure' inference requires ***only*** partial (new) matches.

When there is a mis-match or a partial (old) match, we have a 'learning'
situation:

* For lossless compression, the unmatched information from new must be
added to old.

* For lossy compression, the unmatched information from new may be dropped.
In this case, we infer that the unmatched part of old is the 'correct'
inference and that the part which was dropped was an 'error'.

For the 'execution' of software, there should only be partial (new) matches.
This is compatible with 'normal' computing where a function or program
must be supplied only with 'valid' data.

6 Relative ordering:

	 A     B
	 *     *
	(A X) (B Y)

The relative positions of X and (either) B is ***undefined***. But, the
relative positions of X and Y is (X Y).

%18 10/1/94

If valid inferences are only formed when there is partial match (new) (%17, 5,
above), this can simplify the design of a model to support chains of inference:

Provided matches between patterns in old conform to this rule, then it
is valid to merge (unify) the relevant patterns when matches are found. Since
merged patterns have the same form as original patterns, the process of
matching information in new to patterns in old can be the same whether or
not the patterns are 'original' or 'merged'.

Question: if patterns in old can be merged in this way, why not store them
in the merged state permanently?

Answer: Since there will often be *alternative* possible unifications with
a given pattern, it is more economical to store patterns in the non-unified
state (in exactly the same way that it is better to store grammar rules than
many specific sentence).

Question: what to do if mis-matches are found? Possible answers include:

* Ignore them (this will do for a first stab at the model).

* Infer that the mis-match section in old is to be prefered to the 
mis-match section in new (this will not work if the matching is between
two patterns in old).

* Infer that the mis-match section in new is to be prefered to the
mis-match section in old (ditto objection).

* Infer that the mis-match section with the highest frequency is to be
prefered (this overcomes the objection and will tend to favour patterns
in old).

* Invoke learning so that the mis-match information in new is assimilated
into old.

%19 14/1/94

It seems necessary in SP grammars etc to take account of the beginnings and
ends of patterns and to mark these things explicitly:

* If 'knowledge' were stored as plain ASCII text or plain binary code, it
would be necessary to use a distinctive boundary pattern to divide one
pattern from the next. For a grammar, this might be ';'.

* It seems that it is not strictly necessary to mark both the beginning and
end of each pattern (eg with '(' and ')') because the end of one pattern
is the beginning of the next.

* Where a pattern is deleted from a larger pattern (and is to be inserted
by pattern matching later), it seems necessary to put an explicit end-marker
in the context pattern to avoid ambiguity. Eg:

	S N ; V ; N ; ;
	N b o y ;
	N g i r l ;
	N l o v e s ;
	N h a t e s ;

or (using brackets):

	(S (N) (V) (N))
	(N b o y)
	(N g i r l)
	(N l o v e s)
	(N h a t e s)

Here is the alternative:

	(S N V N)
	(N b o y)
	(N g i r l)
	(N l o v e s)
	(N h a t e s)

Without the boundary markers in the context, unification of (A B C) with 
(B D) has two possible answers:

	(A B D C)

and

	(A B C D)

It is possible that this kind of ambiguity may be resolved by additional
information (eg from new). Eg:

new	(C D)

old	(A B C)
	(B D)

The best overall merging of the patterns here seems to be (A B C D).

Question: how to store partially merged patterns (where there is ambiguity)
pending the resolution of the ambiguity by additional information?

One possible answer is to form all possible unifications in the case of
ambiguity and let the additional information select amongst them.

* Another reason for favouring a system that can work without reliance on
boundary markers to resolve ambiguities is that they are not usually 
available in, for example, natural speech. Eg:

new	(O R A N G E S A R E N I C E)

old	(O R A N G E S xxxxxxxx)
	(N I C E yyyyyyyy)
	(A R E zzzzzzzzz)

('xxxxxxxx' etc are intended to stand for 'semantic' structures).

In this example, the 'parsing' would be something like this:

	(O R A N G E S A R E N I C E)
                       xxxxxxxxx
	                    zzzzzzzzzzz
	                             yyyyyyyyyy

In other words, the semantic structures are left 'hanging' and should not
necessarily be merged into a single linear structure.

[Look at these points in terms of 'partial matches' and 'mis-matches']

%20 31/1/94

More about probability of matching:

Q1: What is the probability of two unbiased A-sided die giving the same 
result after one throw of each die?

A1: the number of possible combinations of sides for two die is A * A.
Out of these, the number of combinations in which both sides are the same
is A. Therefore, the probability of finding that the two sides are the
same is 1 /((A * A) / A) = 1 / A.

Q2: What is the probability of two A-sided die giving the same result 
at least once after x throws for one die and y throws for the other?

A2: The number of opportunities for two dice to show the same face is x * y
(GAS point). Thus the case of two dice may be treated as being the same
as one die rolled (x * y) times. The appropriate formula is that for
one *or more* appearances of a given face after n throws of the die - 
which is given in the text book.

Q3: What is the probability of two A-sided die giving the same result 
at least z times after x throws for one die and y throws for the other?

A3: This may be the product of the probabilities for each hit (as in
SP21) or it may be given in the text book. Either way, it is awkward
and computationally expensive to compute in SP25.

Q4: Given this approach, is there any reason for believing that 'clumped'
hit sequences will have a lower probability than 'evenly scattered'
hit sequences, given the same overall range of the hit sequence?

A4: The answer seems to be 'no'. Consider a hit sequence like this:

	A               B C
	* - - - - - - - * *
	A               B C

The 'span' in this case is 8 * 8 = 64.

Now consider this hit sequence:

	A         B       C
	* - - - - * - - - *
	A         B       C

The 'span' in this case is: (5 * 5) + (4 * 4) = 41.

The 'clumped' case gives a bigger 'span' value and this should mean
a higher probability.

NB It may be more appropriate to take the *overall* span for the two
sequences (10 in both cases here) and multiply them together. This
would be easier to do in SP25.

Q5: Should the 'at least once' probability be used or the 'exactly once"
probability?

Q6: Would it be better to take an 'overall' view of the complete hit
sequence along the lines of calculating the number of *exclusive*
opportunities for hits within a Q-span of q and a D-span of d is ....

%21 1/2/94

From article about SP25:

As was mentioned in Section 3, SP21 evaluates each hit sequence by
estimating the probability that it could have been obtained by chance,
as would be the case for all hit sequences if the the query and the
database were both composed of totally random sequences of characters.
If the calculated probability is relatively low, this suggests that the
given hit sequence is not the product of random processes, that it is,
in some sense, `significant'. The use of this measure does not in any
way pre-judge whether or not the query and the database are random (in
most cases, of course, they are not). Chance is merely a baseline
against which the significance of individual hit sequences may be
assessed.

For this calculation, each character in the query and each character in
the database may be regarded as the result of rolling an A-sided
unbiased die, where A is the size of the alphabet being used. The
number of possible combinations of a query character with a database
character is A ? A and, within that set, A combinations are hits (the
two characters are the same). Thus for any one roll of the query die
combined with one roll of the database die, the probability of a hit is
1 / ((A x A) / A) which is 1 / A.

In SP21, the formula for the probability of a sequence of n hits is:

	      i=n
	p_n = TIMES (1 - (1 - p_1)^(g_i + 1)), g_1 = 0.
	      i=1

where p_1 is the probability of any one isolated hit (calculated as
above) and gi is the size of the `gap' between the ith hit and the
preceding hit, taken to be the sum of the number of unmatched
characters in the query and the number of unmatched characters in the
database between one hit and the next.

This formula produces a grading of hit sequences which seems to
correspond well with intuitive judgements of their `goodness': long hit
sequences which are closely packed receive lower values than short or
`scattered' hit sequences. The formula provides a measure which is
effective in guiding the search processes in the program. It is an
incremental formula which fits in well with the incremental search
process in SP21 so that the calculation of the probability of any hit
sequence may be done in stages as the hit sequence is built up.

A revised formula

Further investigation of how the probabilities of hit sequences should
be assessed suggests that, while the ordering of values appears to be
sound (which means that the formula can guide the search process
effectively), the absolute values of probabilities produced by the
formula are normally too low. There seem to be two reasons for this:

The `gap' between one hit and the preceding hit should probably be the
product of the number of characters in the query and the number of
characters in the database between one hit and the next (including the
characters for the second hit), not the sum of the numbers of unmatched
characters (plus 1) as in the formula used in SP21. The product, as
described, is a more accurate reflection of the number of opportunities
for a hit amongst the given query characters and the given database
characters.

The SP21 formula for the probability for the ith hit in a hit
sequence:  

	pi = (1 - (1 - p1)^(gi + 1)) 

is the probability of obtaining exactly one hit within the
given span of the query and the database. But, for the purposes of
best-match searching, it appears to be more appropriate to calculate
the probability of one or more hits within the same span.

If these two points are accepted, the revised formula for pn is:

	      i=n
	p_n = TIMES p_i
	      i-1

where pi (the probability of the ith hit in the hit sequence) is:

	      j=G_i
	p_i = SUM p_i_j
	      j=1

and

	p_i_j = (G_i! / j!(G_i - j)!) x p_1^j x (1 - p_1)^(G_i - j)

and

	G_i = G_i_q x G_i_d

where G_i_q is the number of query characters between the ith hit and the
preceding hit, including the query character for the ith hit, and G_i_d
is the comparable number for the database characters; G_1 is taken to be
0. 

The formula for p_i_j is derived from the discussion and formulae
given in [10].

An approximate formula

In terms of accuracy, the formulae just given appear to be an
improvement on the previous formulae. But they are computationally
`expensive' and not very practical within a search process which is
itself quite demanding of computational resources.

Since absolute values for probabilities have no intrinsic interest in
this context, a simple formula has been devised for SP25 which assigns
a `score' to each hit sequence:

	S = H - (G_T / A)

where H is the number of hits in the hit sequence, G_T is the sum of the
G_is for the hit sequence (calculated as above) and A is the size of the
alphabet as before.

The rationale for this formula is that, if the average size of the G_is
is the same as A, then the hit sequence is no better than chance. This
is the kind of result we would expect if the query and the database
were both random. In this case, (G_T / A) will be equal to H and S will
be zero. If the average size of the G_is is smaller than A, then S will
have a positive value indicating that the hit sequence may not be the
result of chance. The simplifying assumption that G_1 is 1 gives a
small positive bias to the formula but this does not seem to matter in
practice.

%22 25/2/94

Notes from discussion with Tim Porter on 24/2/94.

1 To discriminate the set {A, B} from {A, B, C} it is necessary to have a
termination marker to show that the smaller set is complete. This may
invalidate the notion that {A, B} is a sub-set of {A, B, C} unless the
larger set also has a termination marker.

2 Alternatively, {A, B} may be discriminated from {A, B, C} if there is
a negation operator: {A, B} may then be written as {A, B, not C} and the 
discrimination becomes relatively easy.

3 Tim agrees with the analysis of monotonic and non-monotonic functions that
I have proposed: it is possible to execute both of them by pattern matching.

4 The effect of pattern matching depends on whether the elements of the sets
are regarded as being in an AND relation or an OR relation. In the first case,
the output will normally be smaller than in the second case. 

This has a possible bearing on issues of monotonicity or non-monotonicity: if
the `output' is *all* the selected patterns, not just the `best' (with
the others being treated as alternatives), then the system will behave
in a monotonic way. But it seems more `correct' to take the current view
that the outputs from different rows are alternatives.

5 Negation may be achieved by table lookup:

	0 1
	1 0

If `composition of functions' can be achieved, then negation may be applied
to any other function. 

It is not clear how this could be extend so that deletion of information may
be accommmodated or inhibition of matching (either or both of which seem
to be needed as part of the concept of negation).

6 The effect of not(not(TRUE)) = TRUE may be achieved by pattern matching but
it also requires deletion of information, something which is not part
of the system (except in unification or in `lossy' compression).

7 The two sides of the `response funtion' definition in Minsky's (1956) 
paper are variables. Tim is not prepared to regard a variable (with its type)
as equivalent to the set of values that may be assigned to the variable
but acknowledges that the equavalence is at least approximately right.

%23 18/3/94

After visit by Prof Tom Anderson (Newcastle): "Can software be safe?"

-> "Can software be (demonstrably) correct?"

Possible article:

* Testing: impossible to test all possibilities.

* Verification: process of 'proof' is unreliable. Never attempted fully in
practice.

* Automatic data capture (eg robot arm): Tom appears to acknowledge that
a 'program' created in this way could be correct (bug free).

There are three possibilities:

- No compression: the 'program' should be correct.

- Lossless compression: the 'program' should still be correct.

- Lossy compression: the program will now generalise and will give
undefined results even with the data it was trained on.

* For many real life problems (controlling an aeroplane; natural language
analysis or understanding), the corpus is too big to be compressed into
anything else but lossy form. In any case, the corpus is continually 
growing which means that we can never be sure that we have lossless
compression of the complete corpus (including parts of it which have
not yet been encountered).

* The impossibility of searching the space of possible unifications 
completely, may be connected with Godel's theorem and the halting problem.

%24 22/3/94

Although there may be opportunities to improve on the conventional way of
doing things in computing (eg SP6 examples of modus ponens deduction compared
with how things would be done in Prolog), it should still be possible
to imitate conventional mechanisms in SP. Here is an example:

1 The matching of actual parameters of a function to formal parameters.

A conventional function may be declared as:

	add(int X, Y)
	{
		...
	}

and then 'called' with:

	add(15, 112) ;

In SP, 'int X' would be represented as something like:

	(int X _)

with an SP definition of 'int' somewhere else (more work needed on how 'int'
may be defined in SP).

For simplicity, consider a one-bit adder:

	ADD1(one_bit carry_in, X, Y, result, carry_out)

The whole function may be defined in SP as:

	[
		(ADD1 0 0 0 0 0)
		(ADD1 0 1 0 1 0)
		(ADD1 0 0 1 1 0)
		(ADD1 0 1 1 0 1)
		(ADD1 1 0 0 1 0)
		(ADD1 1 1 0 0 1)
		(ADD1 1 0 1 0 1)
		(ADD1 1 1 1 1 1)
	]

where the order of the 'columns' is: 'carry_in', 'X', 'Y', 
'result', 'carry_out'.

The function may be 'executed' by adding an 'input' pattern to the corpus:

	[
		(ADD1 0 1 1)
		(ADD1 0 0 0 0 0)
		(ADD1 0 1 0 1 0)
		(ADD1 0 0 1 1 0)
		(ADD1 0 1 1 0 1)
		(ADD1 1 0 0 1 0)
		(ADD1 1 1 0 0 1)
		(ADD1 1 0 1 0 1)
		(ADD1 1 1 1 1 1)
	]

	=>

	[
		(ADD1 0 0 0 0 0)
		(ADD1 0 1 0 1 0)
		(ADD1 0 0 1 1 0)
		(*ADD1* *0* *1* *1* 0 1)
		(ADD1 1 0 0 1 0)
		(ADD1 1 1 0 0 1)
		(ADD1 1 0 1 0 1)
		(ADD1 1 1 1 1 1)
	]

In this case, there is no need for a distinction between formal parameters
and actual parameters. But if two one-bit adders are combined to make
a two-bit adder, there is a need to link the carry-out bit of the 
first one-bit adder with the carry-in bit of the second one-bit adder. And
this seems to require the use of something equivalent to formal parameters:

	[
		(ADD2 CI X Y XX YY CO)
		(ADD1 CI X Y CO1)
		(ADD1 CO1 XX YY CO)
		(CI 0)
		(CI 1)
		(X 0)
		(X 1)
		(Y 0)
		(Y 1)
		(XX 0)
		(XX 1)
		(CO 0)
		(CO 1)
		(CO1 0)
		(CO1 1)
		(ADD1 ...)
		...
	]

Values may be 'carried' from one part of a structure to another by the kind
of 'transposition' mechanism discussed in 'reply'. Here is a simple
example:

	[
		(FUN 1)		This is the 'input'
		(FUN X R)
		(FUN1 X I)
		(FUN2 I R)
		(X 0)
		(X 1)
		(R 0)
		(R 1)
		(I 0)
		(I 1)
		(FUN1 ...)
		...
		(FUN2 ...)
		...
	]

	=>

		(*FUN* X R)
		      (X *1*)
		or      (R *1*)

		or (I *1*)

	=>

		(*FUN* *X* *1* R)	This is the 'best' unification.

	=>

		(FUN1 *X* *1* I)

	=> and so on?

It will probably help if the NL examples of parsing and generation can be
got to work.

%25 29/3/94

More about composition of functions and related questions:

1 Functions without labels:

(X a ; R1 b ;)
(X a1 ; R1 b1 ;)

(R1 b ; R2 c ;)
(R1 b1 ; R2 c1 ;)

If (a) is provided as 'input', this should select first OAO and this, in
turn, should select the third OAO.

But this 'cascading' of inferences is a bit pointless because the OAOs
would be better represented as:

(X a ; R1 b ; R2 c ;)
(X a1 ; R1 b1 ; R2 c1 ;)

'Composition' of functions only makes sense if a given function can be used
in two or more different contexts (including recursion). Otherwise, 
supposedly distinct functions may be joined 'in line'. Use of a function
in two or more contexts means that the name ('tag') of the function
is used (see next).

2 Functions with labels:

(F2 a)
(F2 X1 R2 F1 X1 ; R1 ; F1 R1 ; R2 ; )
(F1 X ; Y ;)
(X a ;)
(X a1 ;)
(a b)
(a1 b1)
(Y b)
(Y b1)
(Z c ;)
(Z c1 ;)

?? (to be completed)

3

(Partial) analogy with 'records', 'forms', 'classes':

[
[(person John London)]
[(person name: address:)
(name: John)
(name: Mary)
(address: London)
(address: New York)]
]

=>

[(*person* name: address:)
(name: *John*)
(name: Mary)
(address: *London*)
(address: New York)]

=>

[(*person* *name:* *John* *address:* *London*)
(name: Mary)
(address: New York)]

If (name: *John*) is to be used elsewhere, it must be on an *alternative*
unification path. 

Is it possible that the *normal* way in which information is passed around
in the execution of functions (or otherwise) is through the use of
alternative unification paths?

4

The system should allow multiple unifications of one pattern (which should
lead to an increase in redundancy?):

[(X ; X ; X ;)
(X a b c ;)]

? => (X a b c ; X a b c ; X a b c ;)

But: this is the exact opposite of the original compression. The original
compression may be assumed to be:

(a b c a b c a b c)

=>

[(X ; X ; X ;)
(X a b c ;)]

Perhaps the correct result is something like this:

[(X ; X ; X ;)
(X a b c ;)]

=>

(X a b c ; X ; X ;)

OR

(X ; X a b c ; X ;)

OR

(X ; X ; X a b c ;) 

Likewise, if an 'input' like this: 

(a b c a b c a b c) 

were to be parsed, the result should be something like this:

[(a b c a b c a b c)
(X ; X ; X ;)
(X a b c ;)]

=>

(X a b c ; X ; X ;)

OR

(X ; X a b c ; X ;)

OR

(X ; X ; X a b c ;) 

How would the system 'know' that the three 'a b c's should be unified with
the three 'X' patterns in that order?

Here is a comparable example:

[
(John loves Mary)
(S NP ; V ; NP ;)
(NP John ;)
(NP Mary ;)
(V loves ;)
(V hates ;)
]

=>

[
(S *NP* *John* ; *V* *loves* ; *NP* *Mary* ;)
(V hates ;)
]

This is OK, but what happens if the example is:

[
(John loves John)
(S NP ; V ; NP ;)
(NP John ;)
(NP Mary ;)
(V loves ;)
(V hates ;)
]

=>

[
(S *NP* *John* ; *V* *loves* ; *NP* *John* ;)
(NP Mary)
(V hates ;)
]

In this case, (NP John ;) is used twice. Should we assume that the first
and second unifications are alternatives? In this case, the 'correct'
result should be:

[
(John loves John)
(S NP ; V ; NP ;)
(NP John ;)
(NP Mary ;)
(V loves ;)
(V hates ;)
]

=>

[
(S *NP* *John* ; *V* *loves* ; NP ;)
(NP Mary)
(V hates ;)
]

OR

[
(S NP ; *V* *loves* ; *NP* *John* ;)
(NP Mary)
(V hates ;)
]

5

Recursion:

(X a b c X ;)

=>

(*X* a b c X *;*)

=>

(*X* a b c X *;*)

etc.

Each time round the loop, the (X a b c X ;) pattern is 'used'. But, in the
case of recursion, it becomes available for use again. 

In general, it looks as if we should look at the output of a system as a
'trace' or 'audit trail' of the 'best' alternative unifications which are
produced as the system seeks compression.

%26 9/5/94

Question: how should tags be assigned to achieve the effect of contextually-
equivalent syntactic categories?

The answer seems to be in line with current practice for assigning tags to
chunks. If there are two or more instances of a given chunk in different
contexts, then they all receive the same tag. Likewise, if there are two
or more instances of a given context (with different chunks inserted in
it), then the contexts all receive the same tag. Since instances of
this tag must be attached to the relevant chunks, they are all marked as
being contextually-equivalent. 

The attraction of this idea for identifying classes of contextually-equivalent
chunks is that it does not require any additional principle. It only requires
a recognition that a 'context' may be a repeated pattern just like a
coherent chunk may be. Then all that is required is the principle that
multiple instances of a given pattern all receive the same tag.

In practice, it may not be possible to achieve category labelling in one
step. It may happen that repeated contexts are only recognised at a relatively
late stage when tags for chunks have been assigned. In cases like this, it
may be necessary revise or re-organise tags in the light of newly-discovered
patterns. (This may link with the idea of revising old in the light of new
information from new).

In the situation described in the first paragraph, the individual chunks
must be distinguishable, one from another. In addition to the context tag,
they may have an individual tag. In this way, combinations of tags may
achieve the effect of sub-categorisation.

%27 15/5/94

How two functions may be combined in the SP framework (eg XOR, NOT, 1-bit adder
etc):

The NOT function:

	[
		(1 0 ;)
		(0 1 ;)
	]


This is almost the simplest possible function and may be taken as a paradigm
for other functions.

If we call this function 'f', then a combined function of two instances of
f (called 'ff') may be made like this:

[
	(ff I ; f I ; O1 ; ; f O1 ; O2 ; ; ;)
	(f 1 0 ;)
	(f 0 1 ;)
	(I 1 ;)
	(I 0 ;)
	(O1 1 ;)
	(O1 0 ;)
	(O2 1 ;)
	(O2 0 ;)
]

If we treat brackets as having the same status as symbols (carrying the same
weight in pattern matching and unification), then the same
structure may be expressed more readably like this:

[
	(ff (I) (f (I) (O1)) (f (O1) (O2)))
	(f 1 0)
	(f 0 1)
	(I 1)
	(I 0)
	(O1 1)
	(O1 0)
	(O2 1)
	(O2 0)
]

The function 'ff' may be executed something like this:

[
	(ff 1) - this is the 'call' to the function ff, with '1' as input.
	(ff (I) (f (I) (O1)) (f (O1) (O2)))
	(f 1 0)
	(f 0 1)
	(I 1)
	(I 0)
	(O1 1)
	(O1 0)
	(O2 1)
	(O2 0)
]

(ff 1) + (I 1) + (ff (I) (f (I) (O1)) (f (O1) (O2))) =>
	(ff (I 1) (f (I) (O1)) (f (O1) (O2)))

=> (ff (I 1) (f (I 1) (O1)) (f (O1) (O2)))

+ (f 1 0) + (O1 0)  => (ff (I 1) (f (I 1) (O1 0)) (f (O1) (O2)))

=> (ff (I 1) (f (I 1) (O1 0)) (f (O1 0) (O2)))

+ (f 0 1) + (O2 1) => (ff (I 1) (f (I 1) (O1 0)) (f (O1 0) (O2 1)))

So the 'answer' (O2) is '1' (which is what one would wish from double
negation).

To make this work, it is necessary to find the 'best' match for three OAOs
simultaneously. For example,
(ff 1) + (I 1) + (ff (I) (f (I) (O1)) (f (O1) (O2))) =>
	(ff (I 1) (f (I) (O1)) (f (O1) (O2))).

This compares with the problem of finding the best unifications for:

[
	(A C)
	(A B)
	(B C)
]

=> (A B C).

It is also necessary to allow a value in one part of the structure to
be 'transposed' to another part, as when the initial value of 'I' is
fed into the 'f' function, or when the 'O1' value from the first instance
of f is fed into the second instance of f. 

This conforms to the rule in Prolog that multiple instances of any variable
refer to a single value. It is not entirely clear at present what this
means in the SP framework.

%28 27/6/94

One of the reservations about using the coding techniques of 'diff' and 
'sccs' is that they use concepts of deletion and substition (the latter
being combined addition and deletion). This has seemed like an arbitrary
additional principle for the SP framework.

But deletion is essentially the same as negation and this has been recognised
as a legitimate part of the SP framework. If deletion/negation were 
introduced into the SP system this would provide an additional coding
technique (with potential for more efficient coding) *and* would be a useful
step towards modelling logical operations in SP.

A possible snag with imitating the coding techniques in diff and sccs directly
is that they appear to use numbers (line numbers) to mark positions and
this certainly would be an additional principle which should not be 
introduced unless it is really justified. It is certainly true that negation
can be used effectively without the use of this kind of position marker
(witness "Last week's shopping list but not soap").

But diff and sccs should be looked at more closely.

If negation is introduced, then the problematic concept of 'coding by
residue' may be replaced by the much more firmly established principle
of 'coding by differences' or 'coding by deltas'.

%29 13/7/94

Ideas from Sheffield meeting (D Wheeler):

* Use table lookup instead of serial scanning.

* Given that it is easier to do table lookup on the query than on the 
database, broadcast the database to the query rather than broadcasting
the query to the database.

A related idea:

If the hit structure is represented as an array rather than a tree (as it
was in SP20), then it may be possible to do table lookup on the hit
structure.

Since table lookup is using an array rather like CAM or SIMD, it may be
possible to use CAM or SIMD for the hit structure and achieve parallel
updating.

%30 30/8/94

More about composition of functions:

Taking NOT as an example of a very simple function, one may define D_NOT 
(double negation) as:

	[(D_NOT I O2 NOT I O1 NOT O1 O2)
	(NOT 1 0)
	(NOT 0 1)
	(I 1)
	(I 0)
	(O1 1)
	(O1 0)
	(02 1)
	(O2 0)]

What happens if this function is given some 'input', eg (D_NOT 1) ?

The 'best' 'multiple alignment' seems to be:

	D_NOT   1
	  |     |
	D_NOT I | O2   NOT I   O1   NOT O1   O2
	      | | |     |  |   |     |  |    |
	      I 1 |     |  I 1 |     |  |    |
	          |     |    | |     |  |    |
	          |     |    | O1 0  |  O1 0 |
	          |     |    |    |  |     | |
	          O2 1  |    |    |  |     | O2 1
	                |    |    |  |     |    |
	               NOT   1    0  |     |    |
	                             |     |    |
	                            NOT    0    1

If a given OAO appears more than once on the same line, it represents 
the *same object*. There are two comments here:

* The judgement that the above alignment is the 'best' out of alternatives
depends on repeated showings of (I 1), (O1 0) and (O2 1) as each being
regarded as the 'same'. If this were not the case, then the above
multiple alignment would be no better than several others, eg:

	D_NOT   1
	  |     |
	D_NOT I | O2   NOT I   O1   NOT O1   O2
	      | | |     |  |   |     |  |    |
	      I 1 |     |  I 1 |     |  |    |
	          |     |    | |     |  |    |
	          |     |    | O1 0  |  O1 1 |
	          |     |    |    |  |     | |
	          O2 0  |    |    |  |     | O2 0
	                |    |    |  |     |    |
	               NOT   1    0  |     |    |
	                             |     |    |
	                            NOT    1    0

In this case, the first O1 in the D_NOT pattern is matched with (O1 0) and
the second is matched with (O1 1) and this leads to the wrong answer.

* The example raises the question, again, about how repeated matchings to
one OAO should be treated (previously considered in connection with
repeated instances of 'NP' in grammars).

This kind of repeated matching to one pattern is the essence of
compression (which depends on the idea of merging multiple instances
of a pattern with one). 

It seems that there should be a distinction between:

	A B C X A B C
	| | |   | | |
	A B C   A B C

and

	A B C C		with		A B C C
	| | |				| |   |
	A B C				A B   C

In the first case, it seems that both matchings to (A B C) may be
accommodated within one hit sequence while in the second case, the
two matchings represent *alternatives*. Question: how to justify
this distinction?

%31 30/8/94

The example in %30 suggests how tables may be represented economically with
the SP notation:


	[(TABLE1 NAME ADDRESS)
	(NAME John)
	(NAME Jane)
	(NAME Mary)
	(NAME Peter)
	(ADDRESS London)
	(ADDRESS Edinburgh)
	(ADDRESS New York)
	(ADDRESS Paris)
	(John Paris)
	(Jane New York)
	(Peter New York)
	(Mary Edinburgh)]

The 8 OAOs after (TABLE1 NAME ADDRESS) serve to define valid values for
the 'NAME' and 'ADDRESS' fields. They are, in effect, type definitions
for those fields. Once these have been defined, the body of the table
may be specified economically without constant repetition of the 
'NAME' and 'ADDRESS' tags.

In more realistic examples, the type definitions would be recursive, with
an infinite range, so that an infinite variety of names and addresses
could be specified. Although the range of legal values in a case like this
is infinite, it is not unconstrained. For example, place names which do
not exist on Earth would normally be regarded as illegal. In effect the
set of all place names on Earth is part of the type definition of the
Address field in any conventional table of names and addresses.

A question remains: should not each entry in the body of the table be tagged
with the name of the table? If so, the proposed solution is less elegant
than it appears at first. Is there a case for bringing back OROs or for
using UAOs as OROs?

One possible anwer to the question is that, given the type definitions,
(John Paris) would be correctly 'parsed' and would thus find its way into
the correct positions in the table.

Another comment: in a conventional table, the values found in the columns
of the table may be regarded as part of an 'intrinsic' type definition
for the column headings. The above proposed solution does not capture
that idea.

In the long run, it may not be possible to capture the idea of a table
properly until the OAO concept has been generalised to include two-
dimensional patterns as well as one-dimensional patterns. This 
generalisation is something which has been on the 'to do' list for some
time.

%32 7/9/94

Notes on negation:

It seems that negation is similar to deletion in systems like diff or SCCS and
has a similar role in effecting economical coding ('Today's shopping list
is (last week's, not soap)').

But systems like diff and SCCS make use of line numbers to identify the
locations of deletions (and additions) and these line numbers must appear
in any representation of the coding.

There are possible snags in using position markers like line numbers in
an SP model:

* It would be a departure from the principle that all the information in an
SP corpus (apart from the meta symbols) should be treated in a uniform
manner. Even the use of meta symbols like brackets is not totally satisfactory
from this point of view. The position markers would have to be 
interpreted by a separate sub-system rather than being interpreted by the
basic compression process.

* A counter-argument is that position markers may be regarded as a kind of
tag. They may be numbers but they could be any other kind of pattern. A 
possible implication of this point of view is that position markers must
be attached to every symbol in an SP corpus thus increasing the size
of the corpus dramatically. Against this it may be argued that the mere fact
that each symbol has a position relative to the start of the corpus means
that the position information is already present in the corpus. But this
position information is implicit, while the proposed position markers would
be explicit and would require special interpretation which would be different
from the other SP information.

* In 'natural' coding systems like the use of natural language, we don't
need position markers (although we may use them if they are available). We
can specify today's shopping list as 'last week's without soap' or we
can identify someone as 'the man with one leg missing'.

It seems that the location of 'deleted' or 'negated' information can be
found without the use of explicit position markers by SP-style pattern
matching on the pattern to be deleted. It may happen that this is
insufficient for unambiguous location of the pattern (eg 'the man with one
leg missing' does not specify which leg is missing). For some purposes this
imprecision may not matter (eg if the purpose of the description is to
identify a particular man rather than specify which of his legs is missing).
If more precise location of a deletion pattern is required, then context
may be added, eg 'the man wih one leg missing on his left side'. 

In all this, it is assumed that the negation operator will be a meta symbol
in the SP notation. But this seems to conflict with the idea of 'not' in
natural language being a word with the same weight and status as other
words in the language.

It seems that the meanings of words like 'not', 'and' and, perhaps, 'or' in
natural language derive from a 'deep' level in brain function - by contrast
with the meanings of words like 'table', 'chair' etc which derive 
entirely from the external world.

For current SP models, it seems reasonable to use meta symbols like 'not',
'()', '[]'. In the long run, it may be possible to develop an SP core which
will handle the recognition of these symbols (although their interpretation,
once recognised will probably have to remain within the core of the system).

See also sp32_od, %127.

%33 10/10/94

Arguments re the use of 'clever' coding schemes in the foundation of the
SP system:

* The foundation of the SP system should include only things that can
be understood in terms of the core theory.

* But, according to the SP theory, *all* kinds of computing should be
comprehensible in terms of PMUS. Therefore, it should be acceptable
to use numerical calculations, vectors etc in the core. A brick works
can be constructed from bricks.

* But, the *first brickworks in the world* could not be made of bricks. There
is a sense in which some things are more fundamental than others and
the core of the SP system should include only the putative fundamentals
of the SP theory.

* There is a connection between these arguments and the argument that 
a conventional computer may be used to model the SP system in the same
way that clay may be used to model the molecular structure of clay.

%34 10/10/94

More about composition of functions (see %30): It may not be necessary
to include 'type definitions' for each 'variable' in the definition
of a function, as they are here:

	[(D_NOT I O2 NOT I O1 NOT O1 O2)
	(NOT 1 0)
	(NOT 0 1)
	(I 1)
	(I 0)
	(O1 1)
	(O1 0)
	(02 1)
	(O2 0)]

	D_NOT   1
	  |     |
	D_NOT I | O2   NOT I   O1   NOT O1   O2
	      | | |     |  |   |     |  |    |
	      I 1 |     |  I 1 |     |  |    |
	          |     |    | |     |  |    |
	          |     |    | O1 0  |  O1 0 |
	          |     |    |    |  |     | |
	          O2 1  |    |    |  |     | O2 1
	                |    |    |  |     |    |
	               NOT   1    0  |     |    |
	                             |     |    |
	                            NOT    0    1

If the SP system can find hits and unifications within OAOs as well as
between them (as it ultimately should), then it should be possible to
define the D_NOT function like this:

	[(D_NOT I ; O2 ; NOT I ; O1 ; ; NOT O1 ; O2 ; ;)
	(NOT 1 0)
	(NOT 0 1)

and to interpret alignments like this:

	(D_NOT I 1 ;)
	  |    |   |
	(D_NOT I   ; O2 ; NOT I ; O1 ; ; NOT O1 ; O2 ; ;)

The corresponding unification is:

	(D_NOT I 1 ; O2 ; NOT I ; O1 ; ; NOT O1 ; O2 ; ;)

This, in turn, may be matched with itself:

	(D_NOT I 1 ; O2 ; NOT I   ; O1 ; ; NOT O1 ; O2 ; ;)
	                      |   |
	               (D_NOT I 1 ; O2 ; NOT I ; O1 ; ; NOT O1 ; O2 ; ;)

In cases like this, where the match is not exact, then unification may
be achieved provided that tags are left in the position of missing information
to show the location of the missing information. In this case, the
size of the tags is the same as the size of the information which is
unified so that there is no net saving. However, the 'implicit' unification
has the effect of 'transposing' the '1' in 'I 1 ;' from one position 
to the other:

	(D_NOT I 1 ; O2 ; NOT I 1 ; O1 ; ; NOT O1 ; O2 ; ;)
	
	               (D_NOT I   ; O2 ; NOT I ; O1 ; ; NOT O1 ; O2 ; ;)

When this has been achieved, the OAO may again be matched with relevant
OAOs. The 'best' result seems to be:

	(D_NOT I 1 ; O2 ; NOT I 1 ; O1 ; NOT O1 ; O2 ;)
	                   |    | |    |
	                  NOT   1 ; 0  ;

???????????????????????? There seems to be a problem!

%35 10/10/94

Here is a summary of current thinking on the rules for unification:

1 Two identical OAOs simply merge:

	A B C
	| | |	=> A B C
	A B C

2 If one OAO is a subsequence of another, then they may be merged:

	A B C
	|   |	=> A B C
	A   C

3 If two OAOs match 'end-to-end' then they may be merged:

	A B C D E F
	      | | |		=> A B C D E F G H I
	      D E F G H I

4 If one part of one OAO matches another part of the same OAO, then they
may be merged but, for lossless compression, tags must be left:

	A B C A B C
	      | | |		=> 1 A B C ; 1 ;
	      A B C A B C	or => A B C ; A ;

In neither example is there any saving. A saving is only obtained with
bigger patterns.

5 If two OAOs match, but with mismatches, then the matching parts may be
merged but tags must be used to preserve the locations of mismatches:

	A B C X D E F
	| | |   | | |	=> A B C D E F, C X D, C Y D
	A B C Y D E F

%36 11/10/94

Notes on the concept of *alternatives* in matching and unification (see
also sp32_od, %128):

1

Where a pattern repeats in new (as will often happen), then there
will be alternative hit structures with the given pattern in old. Eg:

	A B C A B C
	| | |
	A B C

v

	A B C A B C
	      | | |
	      A B C

But, as potential unifications, these alternative matchings are not in
conflict. It is entirely possible for *both* instances of ABC in new to
be unified with the ABC pattern in old (provided the positions are tagged).

There may be case for displaying the hit structure something like this:

	A B C   A B C
	| | |   | | |
	A B C , A B C

There needs to be some way of showing that the two instances
of 'A B C' at the bottom represent *the same* three symbols. A comma
between sequences of symbols in the same line is one possible convention.
There may be a problem with this convention when the model is generalised
so that it can find matches *within* one OAO (because the given OAO may
appear on two different lines). Alternatively, the two instancces of
'A B C' may appear on different lines with something to show that they
are the same OAO.

Question: if alternative hits can be shown on the same diagram in this kind
of way, why not show *all* the alternative possible hit structures on
one diagram?

The tentative answer so far is that there are two different senses in which
hit structures are alternatives:

* Examples like the one above where there is no overlap of the the
repeated instances of a given pattern.

* Examples like this:

	A B B C
	| |   |
	A B   C

v

	A B B C
	|   | |
	A   B C

where the two alternative hit structures overlap.

But the second example is essentially the same as the first if the 'A' and
'C' hits are ignored:

	B   B
	|   |
	B , B

In short, there seems no reason why all alternative hits should not be
shown on one diagram (with a new line for each repeated instance of
any one OAO). The only constraints are readability and convenience.

Question: If this is the case, what is the basis for creating alternative
nodes in the set of hit structures rather than one all-embracing node?
If there is a case for having alternative hits within the scope of one
node, what rule determines when this should happen or when alternative
hits should be recorded in different nodes?

A possible answer is provided by SP32 (v 1.2): nodes represent different
parts of a hit structure. In general, there is mutual inhibition of
overlapping nodes (with constraints on the number of 'winners').
Suppression of overlap in this way will tend to inhibit this

	A B C   A B C
	| | |   | | |
	A B C , A B C

kind of hit structure containing alternative hits.

Since we want the model to find these kinds of hit structure, some answer
is needed. A possible answer is to apply mutual inhibition only when
there is overlap on *all* OAOs of a hit structure. In the example shown,
there is no overlap on the first OAO so inhibition should not be
applied.

2

A key point in this discussion is that:

Alternative hits does not necessarily mean alternative unifications (as
mentioned above).

Since compression is about the reduction of multiple instances of any
pattern to one, it should be regarded as normal for any one pattern in
old to unify with two or more patterns in new.

Question: Is there any sense in which unifications may be regarded as 
alternatives?

%37 12/10/94

DAP Text uses a relatively complex indexing system which is partly a 
discrimination net.

It may be possible to develop a conceptually neater discrimination net
based on single characters on each node with these two attributes:

* Allows the application of many SIMD processors in parallel.

* Provides a best-match capability based on the principles in SP21.

This would make a worthwhile research project.

%38 12/10/94

A tentative thought about when tagging should be 'intrinsic' or 
'system generated' (see also %127 in sp32_od):

Normally, tagging should be intrinsic (why incur the cost of 
system-generated tags if they are not needed).

System-generated tags would be used when intrinsic tags are not capable
of providing unique identification or, more precisely, they are not
capable of providing the required accuracy of discrimination whatever
that may be. There are probably some applications where unique identification
is not required.

With this kind of arrangement, there is no need for a sharp distinction
between systems which use intrinsic tags and those that use extrinsic
tags: there can be a seemless transition between the two depending on
the requirements at any given time.

An example of an intrinsic tag commonly used in computing is 'x' as a
shorthand for Unix. It seems that intrinsic tags should be chosen by
their rarity: rare tags are more discriminating (and informative) than
common ones.

%39 17/10/94

Two points re scoring and coding:

* It looks as if the unification of a sub-sequence with a sequence does not
represent lossless compression. The amount of information lost seems to
depend on the sizes of the gaps. If the gaps are at 'chance' level, the
loss of information is maximal. If gaps are zero, then the loss is zero.
The loss of information may be offset by the use of tags but this may not
provide the smooth function which one might wish.

* For the purpose of preserving sequence information between two symbols
in an OAO from new (eg 'the' and 'boy'), it seems necessary only for
there to be hits *between* the two symbols which establish the sequence, eg:

	    the       boy
	     |         |
	D 1 the ;      |
	        |      |
	        | N 1 boy ;
	        | |
	   NP D ; N ; ;

The argument for seeking a 'full' match and unification for 'D 1 the ;' and
'N 1 boy ;' is, presumably, to achieve greater compression in the whole
structure:

	          the       boy
	           |         |
	      D 1 the ;      |
	      |       |      |
	      |       | N 1 boy ;
	      |       | |       |
	   NP D       ; N       ; ;

%40 11/11/94

Notes on reasoning (deductive and abductive).

1

The 'modus ponens' form of reasoning may be expressed as:

	p -> q
	p
	Therefore, q

It may also be expressed as:

	FORALL x: p(x) -> q(x)
	p(a)
	Therefore, q(a)

Eg:

	mammal(x) -> gives_milk(x)
	mammal(cat)
	Therefore, gives_milk(cat)

In this form, there is 'transposition' of information. It looks as if this
can be handled as discussed in AICOM94.

2

If an unnamed variable is not used, the 'All men are mortal' syllogism
may be represented like this:

	(man ; mortal ;)
	(man Socrates ;)
	=> (man Socrates ; mortal ;)

The conclusion may be read as 'Socrates is a man and he is mortal'.

The alignment is:

	man          ; mortal ;
	 |           |
	man Socrates ;

The principle of 'closeness' dictates that this alignment is better than
this one:

	man ; mortal ;
	 |           |
	man Socrates ;

3

There is inference in the 'inheritance' of attributes in any class hierarchy
or class heterarchy. Eg Saying something is a mammal implies that it
feeds its young on milk.

Inheritance may be represented using multiple alignment:

(person name     profession        gender head body legs eats breathes ...)
  |      |        |                 |
(person  |   Tom  |         tinker  |     male)
         |    |   |          |      |      |
       (name Tom) |          |      |      |
(name Susan)      |          |      |      |
                  |          |    (gender male)
(gender female)   |          |
	        (profession tinker)
(profession taylor)

4

Inference in the interpretation of visual images:

In a typical visual scene, objects in the field of view obstruct each
other. This partial occlusion of one object by another provides useful
clues to depth in the scene. Partial occlusions may define arbitrarily
large numbers of planes.

In interpreting the scene, we make inferences about the parts of objects
which have been obscured from view. We use our knowledge about what would
normally be in the position(s) of the obscured part(s) to infer what
we expect there.

For example, a scene may contain a car passing behind a tree. The car may
itself obscure part of a building. This can be seen as a multiple 
alignment problem:

	B B B B B B C C C C C T T T C C C C B B B B B B B B B
	| | | | | | | | | | | | | | | | | | | | | | | | | | | 
	| | | | | | | | | | | T T T | | | | | | | | | | | | |
	| | | | | | | | | | |       | | | | | | | | | | | | |
	| | | | | | C C C C C C C C C C C C | | | | | | | | |
	| | | | | |                         | | | | | | | | |
	B B B B B B B B B B B B B B B B B B B B B B B B B B B

5

Examples from Copi, Appendix A (Deduction and Induction) as multiple
alignment:

5.1 'All humans are mortal' (see above).

5.2 

	Socrates is human and is mortal.
	Xanthippe is human and is mortal.
	Sappho is human and is mortal.
	Therefore, probably all humans are mortal.

may be represented as:

	(Socrates  human mortal ;)
	            |     |
	(Xanthippe human mortal ;)
	            |     |
	(Sappho    human mortal ;)

=>

	(Socrates H ; ;)
	(Xanthippe H ; ;)
	(Sappho H ; ;)
	(H human mortal ;)


5.3

	All animals are mortal.
	All humans are animals.
	Therefore all humans are mortal.

may be represented as:

	        (animal ; mortal ;)
	          |     |
	(human ; animal ;)

=>	(human ; animal ; mortal ;)


5.4

	If Socrates is human then Socrates is mortal.
	Socrates is human.
	Therefore Socrates is mortal.

may be represented as:

	(Socrates human mortal ;)
	  |        |           |
	(Socrates human        ;)

=>	(Socrates human mortal ;)

??? What is the right way to represent "If Socrates is human then Socrates
is mortal"?

5.5

	All cows are mammals and have lungs.
	All horses are mammals and have lungs.
	All humans are mammals and have lungs.
	Therefore probably all mammals have lungs.

may be represented as:

	(cow   ; mammal lungs ;)
	       |  |      |    |
	(horse ; mammal lungs ;)
	       |  |      |    |
	(human ; mammal lungs ;)

=>	(cow M ;)
	(horse M ;)
	(human M ;)
	(M ; mammal lungs ;)

??? The first ';' (and possibly the second) seems to have been brought
into (M ; mammal lungs ;) wrongly. 

5.6

	Hitler was a dictator and was ruthless.
	Stalin was a dictator and was ruthless.
	Castro is a dictator.
	Therefore Castro is probably ruthless.

may be represented as:

	(Hitler dictator ruthless ;)
	         |        |       |
	(Stalin dictator ruthless ;)
	         |                |
	(Castro dictator          ;)

=>	(Hitler D ;)
	(Stalin D ;)
	(D dictator ruthless ;)
	(Castro dictator ;)

=>	(Hitler D                   ;)
                |                   |
	(Stalin D                   ;)
	        |                   |
	       (D dictator ruthless ;)
	           |                |
	(Castro   dictator          ;)

=>	(Hitler D ;)
	(Stalin D ;)
	(D dictator ruthless ;)
	(Castro D ;)

??? Is the last move really justified (given the mis-match between 'Castro'
and 'D'). If so, how is it justified? It seems to represent lossy 
compression.

5.7

	Most corporation lawyers are Conservatives.
	Bernice Malcolm is a corporate lawyer.
	Therefore Bernice Malcolm is probably Conservative.

may be represented as:

	                (corporate_lawyer ; Conservative ;)
	                  |               |
	(Bernice Malcolm corporate_lawyer ;)

=>	(Bernice Malcolm corporate_lawyer ; Conservative ;)

??? How to represent 'Most'?

Examples from Chapter 12 of Copi (Analogy and Probable Inference)

5.8

	a, b, c, d all have the attributes P and Q.
	a, b, c all have the attribute R.
	Therefore d probably has the attribute R.

may be represented as:

	(a P Q R ;)
	   | | | |
	(b P Q R ;)
	   | | | |
	(c P Q R ;)
	   | |   |
	(d P Q   ;)

=>	(a X ;)
	(b X ;)
	(c X ;)
	(X P Q R ;)
	(d P Q ;)

=>	(a X ;)
	(b X ;)
	(c X ;)
	(X P Q R ;)
	(d X ;)

??? There is a mis-match as in 5.6 above.

6 'Semantic' inferences:

	George approves of Margaret Thatcher.
	Therefore George approves of Conservative policies.

may be represented as:

	(George approve Margaret_Thatcher                       ;)
	                 |                                      |
	               (Margaret_Thatcher Conservative_policies ;)

=>	(George approve Margaret_Thatcher Conservative_policies ;)

7 Geometrical analogies:

	(A small star   left_of         large square)
	    |     |      |               |     |
	(B small star    |      above   large square)
	    |            |       |       |
	(C small circle left_of  |      large triangle)
	    |     |              |       |     |
	(D small circle         above   large triangle)

%41 13/12/94

Discontinuous dependencies as multiple alignment.

A fragment of French syntax:

SE NP ; VP ; ;

NP D ; N ; ;

VP V ; A ; ;

VP V ; P ; NP ; ;

P sur ;

P sous ;

V S est ;

V PL sont ;

D S F DF la ;

D S F IF une ;

D S M DF le ;

D S M IF un ;

D PL les ;

N NS ; S1 ; ;

NS F plume ;

NS M papier ;

S1 S 0 ;

S1 PL s ;

A AS ; S2 ; S1 ; ;

AS noir ;

AS vert ;

S2 F e ;

S2 M 0 ;

D S N S1 S V S A S1 S ;

D PL N S1 PL V PL A S1 PL ;

D F N F A S2 F ;

D M N M A S2 M ;

Key to symbols:

A = adjective;

AS = adjective stem;

D = determiner;

DF = definite;

F = feminine;

IF = indefinite;

M = masculine;

N = noun;

NP = noun phrase;

NS = noun stem;

P = preposition;

PL = plural;

S = singular;

SE = sentence;

S1 = suffix type 1

S2 = suffix type 2

V = verb;

VP = verb phrase;

Alignment in mult_align_figs_1.doc.



==> anc/sp_ideas4.txt <==
IDEAS FOR SP (4)

%1 14/12/94

Execution of composed functions (again).

A one-bit adder

The order of the columns is: carry in, X, Y, result, carry out.

ADD1 0 0 0 0 0 ;
ADD1 0 1 0 1 0 ;
ADD1 0 0 1 1 0 ;
ADD1 0 1 1 0 1 ;
ADD1 1 0 0 1 0 ;
ADD1 1 1 0 0 1 ;
ADD1 1 0 1 0 1 ;
ADD1 1 1 1 1 1 ;

A two-bit adder

ADD2    1 1      0 1 ;

ADD2 Ia     ; Ib     ; R ; C ; ADD1 0 Ia     ; Ib     ; Rb ; Ca ; ADD1 Ca ; 

     Ia 1 1 ;                         Ia 1 1 ;

              Ib 0 1 ;                         Ib 0 1 ;

                               ADD1 0    1 1      0 1

Ia 0 0 ;
Ia 0 1 ;
Ia 1 0 ;
Ia 1 1 ;
Ib 0 0 ;
Ib 0 1 ;
Ib 1 0 ;
Ib 1 1 ;

There seems to be a need to identify the four bits of the input individually.
This needs further work.

Ba 0 ;
Ba 1 ;
Bb 0 ;
Bb 1 ;
Bc 0 ;
Bc 1 ;
Bd 0 ;
Bd 1 ;
ADD1 0 0 0 0 0 ;
ADD1 0 1 0 1 0 ;
ADD1 0 0 1 1 0 ;
ADD1 0 1 1 0 1 ;
ADD1 1 0 0 1 0 ;
ADD1 1 1 0 0 1 ;
ADD1 1 0 1 0 1 ;
ADD1 1 1 1 1 1 ;

(Example is incomplete).

%2 15/12/94

Negation of an XOR function.

In Prolog, the negation of an XOR function may be represented like this:

notxor(X, Y, Z) :- xor(X, Y, T), not(T, Z).

not(0, 1).
not(1, 0).

xor(0, 0, 0).
xor(0, 1, 1).
xor(1, 0, 1).
xor(1, 1, 0).

In terms of multiple alignment, it should be possible to achieve an
equivalent effect like this:

The 'program':

notxor X ; Y ; Z ; xor X ; Y ; T ; not T ; Z ; ;

not 0 1 ;
not 1 0 ;

xor 0 0 0 ;
xor 0 1 1 ;
xor 1 O 1 ;
xor 1 1 0 ;

X 0 ;
X 1 ;
Y 0 ;
Y 1 ;
Z 0 ;
Z 1 ;
T 0 ;
T 1 ;

A 'good' alignment:

notxor   0     1                                                   ;
  |      |     |                                                   |
notxor X | ; Y | ; Z   ; xor X   ; Y   ; T   ; ; not T   ; Z   ; ; ;
       | | | | | | |   |  |  |   | |   | |   | |  |  |   | |   | |
       X 0 ; | | | |   |  |  X 0 ; |   | |   | |  |  |   | |   | |
             | | | |   |  |    |   |   | |   | |  |  |   | |   | |
             Y 1 ; |   |  |    |   Y 1 ; |   | |  |  |   | |   | |
                   |   |  |    |     |   |   | |  |  |   | |   | |
                   Z 0 ;  |    |     |   |   | |  |  |   | Z 0 ; |
                          |    |     |   |   | |  |  |   |   |   |
                         xor   0     1   | 1 | ;  |  |   |   |   |
                                         | | |    |  |   |   |   |
                                         T 1 ;    |  T 1 ;   |   |
                                                  |    |     |   |
                                                 not   1     0   ;

The convention here is that, if a pattern appears more than once on the same line then
it represents the *same* instance of the given pattern, not two or more copies of the
pattern.

It is not clear that the ';' in the 'call' should align at the end and it
is not clear that the termination markers of 'xor' and 'not' are needed
in the body of 'notxor'. Here is an alternative alignment:

notxor   0     1 ;
  |      |     | |
notxor X | ; Y | ; Z   ; xor X   ; Y   ; T   ; not T   ; Z   ; ;
       | | | | | | |   |  |  |   | |   | |   |  |  |   | |   |
       X 0 ; | | | |   |  |  X 0 ; |   | |   |  |  |   | |   |
             | | | |   |  |    |   |   | |   |  |  |   | |   |
             Y 1 ; |   |  |    |   Y 1 ; |   |  |  |   | |   |
                   |   |  |    |     |   |   |  |  |   | |   |
                   Z 0 ;  |    |     |   |   |  |  |   | Z 0 ;
                          |    |     |   |   |  |  |   |   | |
                         xor   0     1   | 1 ;  |  |   |   | |
                                         | | |  |  |   |   | |
                                         T 1 ;  |  T 1 ;   | |
                                                |    |     | |
                                               not   1     0 ;

An argument in favour of the previous version is that the ';' at the end of the 'call'
aligns with the ';' at the end of the notxor 'declaration' because otherwise that
instance of ';' would not align with anything. At present, it is not entirely clear why
that should be better, especially given the much greater gap.

Another possible answer is to use the identifier of a pattern as a 
termination marker for the same pattern:

notxor   0     1                                                       notxor
  |      |     |                                                         |
notxor X | X Y | Y Z   Z xor X   X Y   Y T   T xor not T   T Z   Z not notxor
       | | | | | | |   |  |  |   | |   | |   |  |   |  |   | |   |  |
       X 0 X | | | |   |  |  X 0 X |   | |   |  |   |  |   | |   |  |
             | | | |   |  |    |   |   | |   |  |   |  |   | |   |  |
             Y 1 Y |   |  |    |   Y 1 Y |   |  |   |  |   | |   |  |
                   |   |  |    |     |   |   |  |   |  |   | |   |  |
                   Z 0 Z  |    |     |   |   |  |   |  |   | Z 0 Z  |
                          |    |     |   |   |  |   |  |   |   |    |
                         xor   0     1   | 1 | xor  |  |   |   |    |
                                         | | |      |  |   |   |    |
                                         T 1 T      |  T 1 T   |    |
                                                    |    |     |    |
                                                   not   1     0   not

Another question:

The 'variables' X, Y, Z and T in the example have 'type declarations' like

X 0 ;
X 1 ;

etc

This accords with the practice in conventional programming systems but
;not with Prolog where explicit type declarations are not required for
variables. In this respect, the multiple alignment idea seems to be
more complex than in Prolog. (more below).

Also, the type declarations in the example are extensional and will, in
general, consume a lot of space. In conventional systems, the type
declations are intensional and correspondingly compact. To achieve
intensional type declations in the SP framework, it would be necessary
to use compression principles. This is likely to include the use of
recursive definitions, eg the recursive definition of a natural
number.

'Type declarations': the type of a variable in Prolog is defined
implicitly by its possible instantiations. Could the same be done in an
SP framework?

The tentative answer seems to be 'no'. Prolog can use implicit types
because its pattern matching is relatively constrained. With the more
fluid matching in an SP framework, it seems necessary to have explicit
types as in conventional languages. If intensional and recursive
definitions are used, this is not necessarily a big sacrifice.

%3 15/12/94

Here is a type declaration for the natural numbers ('unary' convention):

With re-write rules:

N -> 0 ;
N -> 1, N ;

With 'patterns':

N 0 ;
N 1 N ; ;

  1   1   1   1           ;
  |   |   |   |           |
N 1 N |   |   |         ; ;
    | |   |   |         |
    N 1 N |   |       ; ;
        | |   |       |
        N 1 N |     ; ;
            | |     |
            N 1 N ; ;

NB With examples like this (with recursion), we need to be able to show
a single instance of a pattern more than once on two or more 
*different* lines. We need some alternative to the convention of
showing the same pattern on the same line. Perhaps the answer is
to use some kind of 'foonote' convention: mark the patterns which 
are the same with a single distinctive symbol.

Question: what justification might there be for putting the terminating ';'
of the unary number at the outer edge of the alignment rather than
aligned with the 'loose' ';' at the bottom?

%4 3/2/95

The role of inhibition in 'recognition':

	      A B C D E F		image (after pre-processing to extract redundancy)
	      | | | | | |
	P Q R A B C D E F X Y Z		stored pattern

In this case, the elements of the image will excite corresponding
elements of the stored pattern. If there are lateral inhibitory links
between the elements of the stored pattern then mutual inhibition
should serve to pick out the part of the stored pattern which has been
recognised. In line with 'SP' thinking, the unrecognised parts are
'inferred'.

This should work for for partial matching:

	      A     B C   D E     F			image (after pre-processing 
	      |     | |   | |     |				to extract redundancy)
	P Q R A H I B C J D E K L F X Y Z		stored pattern
	
In this case, the inhibitory effects will be less strong but they
should be bigger than with any of the other matches that would be
recognised as poorer.

In general, the effect of inhibition should be to pick out the
boundaries of the area which has been recognised.

See Foldiak, Biol. Cybern 64, 165-170 (1990): anti-Hebbian learning.

Could this idea be extended to the building of multiple alignments?

A possible difficulty with the above proposal is that it assumes that
each element in the image is broadcast to all the elements in the
stored patterns and the effect of this would be that, in the first
example, a pattern like 'D B F C A E' would give exactly the same
result as 'A B C D E F'.

At the stored patterns end, lateral inhibition may be seen to have the
effect of linking neighbouring elements and thus keeping control of
sequencing. Is it possible to extend the lateral inhibition idea so
that it will, in effect, keep control of the order of elements in the
image as well as the stored patterns?

%5 6/2/95

Compression in chains of inference:

	smoke      damage	NEW
	  |          |
	smoke fire   |
	       |     |
	      fire damage

If Old contains 256 different symbols, then each symbol or a global
reference to a symbol needs at least 8 bits.

On that basis, the sequence 'smoke damage' requires at least 16 bits.

But, if 'smoke fire' matches 'fire damage' and 'fire light' and if
there are no matches in this context, those two alternatives may
be encoded with just one bit. In that case, the pattern
'smoke damage' may be encoded with 9 bits - 8 bits for 'smoke' and
1 bit for 'damage'. Hence the saving by making a chain of inference.

What about this alignment:

	smoke			NEW
	  |
	smoke fire
	       |
	      fire damage

In this case, the unification of the two instances of 'fire' achieves
no net compression if that tag is already at the minimum size needed
to achieve discrimination. If there is no net compression from this
unification, one may ask if there is any point in forming the
unification.

The answer seems to be that the system may explore these possibilities
as part of the process of hunting for 'potential' savings. The
possibilities suggested by these 'empty' inferences may lead to
investigations or new observations. If these investigations or
new observations confirm the predictions then a real compression
may be achieved.

%6 6/2/95

Is it possible to optimise scheduling tasks by multiple alignment?

Part of the problem of achieving an optimum scheduling of tasks 
seems to be the idea that certain 'resources' have a limited
capacity. For example, as a simplifying assumption, we can suppose
that one person can only perform one task at a time. If there
is only one person available then tasks which need to be done
by a person must be done in series and cannot be done in parallel.

Can this idea be captured in the framework of multiple alignment?

If may have some connection with the idea (execution of composed
functions) that a given pattern may appear more than once in
an alignment but represents *one* instance of that pattern.

Apart from the idea of limited resources, there seems to be an
idea of dependencies: some tasks cannot be started until others
have been completed. This seems to fit the multiple alignment 
framework if the 'post condition' of one task must match the
'pre condition' of another.

It may be possible to accommodate the idea of limited resources in
these kinds of terms. If a task requires, as a condition, that
"resource X is free" then it cannot be scheduled if another task
has caused the condition that "resource X is not free".

Draft text for article:

H2 Task Scheduling

Most tasks may be divided into sub-tasks. For example, to make a cup of tea
we must obtain tea from the cupboard, put it in the tea pot, get water from
the tap, put it in the kettle, put the kettle on the stove, boil the
kettle and so on.

If constraints are ignored, the quickest way to perform any task is to
perform all the sub-tasks in parallel and this may be regarded as the
default configuration of sub-tasks in performing any task.

Of course, there are always constraints which cannot be ignored. In the
case of making a cup of tea, there is no point in putting the kettle on the
stove unless we have ensured that it contains water; we should not pour
water on the tea unless it has boiled; and so on. In addition, there are
often 'resource' constraints. When we are making a cup of tea, many tasks
require the attention or action of a person and if there is only one person
available and we make the simplifying assumption that a person can only
perform one sub-task at a time, then these sub-tasks must necessarily be
performed in sequence.

Each sub-task normally has 'pre-conditions' which must be satisfied before
the task can be begun and each sub-task normally has 'post-conditions'
which become true when the sub-task has been completed.

(to be continued?) ...

%7 9/2/95

Geometric analogy example:

small circle   inside       large triangle
  |              |            |
small triangle   |    above large circle
  |              |      |     |
small square   inside   |   large ellipse
  |                     |     |
small ellipse         above large square

This alignment fails to capture the redundancy between the two instances
of each of 'circle', 'triangle', 'square' and 'ellipse'.

It is not obvious how this could be captured with multiple alignment.

Here is a possible solution:

small          circle                      inside       large        triangle
  |              |                           |            |             |
small triangle   |                   above   |          large circle    |
  |      |       |                     |     |            |     |       |
small    |       |            square   |   inside       large   |       |            ellipse
  |      |       |              |      |                  |     |       |               |
small    |       |    ellipse   |    above              large   |       |     square    |
         |       |       |      |                               |       |       |       |
      triangle   |       |      |    large inside             circle    |       |       |    small
                 |       |      |      |     |                          |       |       |      |
               circle    |      |    large   |    above              triangle   |       |    small
                         |      |      |     |      |                           |       |      |
                      ellipse   |    large inside   |                         square    |    small
                                |      |            |                                   |      |
                              square large        above                              ellipse small

This solution assumes right-to-left matching as well as left-to-right.
Hence, the four patterns are shown twice. No symbol is matched with
itself. All the hits appear twice in the figure.

The answer may be simpler than this! If the example is converted to:

small      circle   inside       large       triangle
  |          |        |            |           |
  |  large circle     |    below   |   small triangle
  |    |              |      |     |     | 
small  |   square   inside   |   large   |   ellipse
       |     |               |           |     |
     large square          below       small ellipse

then the alignment looks better. 

%8 3/3/95

How to encode the redundancy between:

	    A L M B N     C O P Q D R
	    |     |       |       |
	1 2 A 3   B 4 5 6 C 7     D 8

The redundant pattern is 'A B C D'. The locations of the constituent
symbols in each of the two` contexts can only be encoded using tags
which are as big as the original symbols. Therefore, there is no
lossless compression but there can be lossy compression.

However, the picture is different in a case like this:

	    A X Y L M B E F G N     C H I O P Q D J K R
	    | | |     | | | |       | | |       | | |
	1 2 A X Y 3   B E F G 4 5 6 C H I 7     D J K 8

The redundant pattern is: 'A X Y B E F G C H I D J K'. Scope markers may be added thus:

'A X Y ; B E F G ; C H I ; D J K ;

The first of the original patterns may be compressed to:

	A ; L M B ; G N C ; O P Q D ; R

and the second may be compressed to:

	1 2 A ; 3 B ; 4 5 6 C ; 7 D ; 8

In this example there is no net compression but there would be if the
repeated pattern where to repeat in more different contexts or if the
fields were bigger.

The basic principle is that each 'field' of coherent symbols in the
redundant pattern may be shrunk to the minimum size needed for
discrimination. In general, this is log_2 N of the number of
alternatives.

At present, it is not clear how the number of alternatives can be
established except, perhaps, by applying the multiple alignment search
and seeing directly what they are.

It is possible that the maximum possible amount of shrinkage of each
field can be determined empirically: shrink the field until ambiguity
arises.

Question: how to decide which field or fields to shrink?

A possible answer is to 'suck it and see': try different shrinkages
using some kind of rule of thumb and back-track if ambiguity arises.

Question: How to decide which parts of each field to use as tags?

It seems that the *start* of each field is needed unless a scope marker
is to be inserted to mark the start. Likewise for the *end* of each
field.

Otherwise, there seems to be a principle of rarity at work: choose the
symbols which are least frequent in the corpus because they are most
distinctive.

Question: Is it possible that this idea of shrinking each field, leaving only
the boundary symbols could be achieved by lateral inhibition? (see %4,
above).

This looks like an interesting possibility!

%9 3/3/95

More about inhibition (see %4, above):

Consider these two arrangements of 'image' and 'stored pattern':

1

	A   B   C	image
	| X | X |
	v   v   v
	A   B   C	stored pattern

2

	C   A   B	image
	| X | X |
	v   v   v
	A   B   C	stored pattern

In case 1, we may suppose that A, B and C in the stored pattern are excited
and then this excitation is fed back as inhibition to the 'direct' input to
the neighbouring symbols.

(to be completed)


%10 6/3/95

Questions re Turing machine as multiple alignment and unification:

* Any single-tape machine may be imitated by a multi-tape machine but
is the reverse true?

* What is the significance of overwriting of symbols in a Turing machine?
Is it really necessary? Is it possible to prove that any operation 
achieved using the overwriting of symbols could be achieved without
overwriting?

* What is the significance of the L and R movements of the read/write head?
Is it possible to prove that any operation which uses L and R movements
could be done with, say, R movements only?

[Questions posted on Usenet, 6/3/95.]

%11 6/3/95

Default reasoning in a framework of multiple alignment and unification:

Consider the NGC4 example of inheritance:

            John          male                  tinker
             |             |                      |
person name  |   ; gender  |       ; occupation   |        ; ... ;
        |    |   |   |     |       |     |        |        |
       name John ;   |     |       |     |        |        |
                     |     |       |     |        |        |
                   gender male ... ;     |        |        |
                                         |        |        |
                                     occupation tinker ... ;

We know that tinkers were normally male. We also know that the name
'John' is almost always applied to makes and not females. 
Even if John had not been described as male we would naturally infer that
he was male from his occupation and his name.

This kind of 'default' reasoning may be handled something like this:

            John                                     tinker
             |                                         |
person name  |        ; gender          ; occupation   |             ; ... ;
        |    |        |   |             |     |        |             |
       name John male ;   |             |     |        |             |
                          |             |     |        |             |
                        gender male ... ;     |        |             |
                                |             |        |             |
                                |         occupation tinker male ... ;
                                |
                     name John male ;
                                |
             occupation tinker male ... ;

If we were given a description of someone called John who was a *female* tinker, the alignment
would be something like this:

            John          female                  tinker
             |              |                       |
person name  |   ; gender   |        ; occupation   |        ; ... ;
        |    |   |   |      |        |     |        |        |
       name John ;   |      |        |     |        |        |
                     |      |        |     |        |        |
                   gender female ... ;     |        |        |
                                           |        |        |
                                       occupation tinker ... ;

If this was the first time we had encountered a female John and a female tinker, presumably
we would add things to Old like:

name John female ;
occupation tinker female ... ;

It seems that calculations of probabilities (or compression value) of alignments should take
account of the frequencies of patterns. In this way, the relative dominance of maleness amongst
people called 'John' and people who are tinkers may be reflected in probabilities and
compression.

%12 6/3/95

Generalisation and the correction of overgeneralisations (and lossy
compression?).

The argument from the SNPR model was that 'wrong' generalisations might
be distinguished from 'correct' generalisations on the basis that
grammars which accommodate the former would give less overall compression
than ones which accommodate the latter.

Can this argument now be updated in the light of recent thinking about 
multiple alignment, unification and search (MAUS)?

Consider a language like this:

j o h n r u n s m a r y w a l k s j o h n w a l k s j o h n r u n s ...

It can be created from a grammar like this:

	N 0 j o h n ;
	N 1 m a r y ;
	V 0 r u n s ;
	V 1 w a l k s ;
	S N ; V ; ;

even if 'm a r y r u n s' never occurs in the corpus.

Any specific sentence may be encoded with tags. Eg: 'j o h n r u n s' 
may be encoded as: 'S 0 0 ;'.

A grammar which reflects the fact that 'm a r y r u n s' never occurs could be:

	N 0 j o h n ;
	N 1 m a r y ;
	V 0 r u n s ;
	V 1 w a l k s ;
	S N 0 ; V ; ;
	S N 1 ; V 1 ; ;

With this grammar, any one sentence may be encoded with tags. Eg: 'j o h n r u n s'
may be encoded as: 'S 0 0 ;' as before.

Each sentence may be encoded with the same number of symbols as before but the grammar
is bigger. Therefore, the overall size of the (grammar + encoded corpus) is bigger
than with the 'generalised' grammar, above.

It should not be hard to show that a very general grammar (eg one specifying a sentence
as any sequence of characters) would also give a longer (grammar + encoded corpus) than
the first grammar above.

If these things can be demonstrated quantitatively, this should support the argument
for distinguishing correct generalisations from incorrect ones on the basis of MLE.

%13 8/3/95

Notes arising from discussion with Tim Porter, 7/3/95.

1 Is it possible to imitate the effect of overloading of variable names and scoping of variables
in a language like Pascal?

Provisionally, the answer should be provided by the 'nearest is dearest' principle which
applies to partial matching. This should ensure that the 'right' instances of the variable
get used in appropriate contexts. This needs working out in more detail.

2 Discontinuous dependencies:

It is possible that the idea of *one* pattern being aligned to more than one part of another
pattern could be used to control discontinous dependencies. It may not be necessary to
repeat eg 'PL' or 'F' at several points along the length of a sentence. More thought is
needed along these lines.

%14 14/3/95

Notes on multiple alignment with unification and search (MAUS) and Post's normal form
of a canonical production.

A normal production has the form:

	g$ -> $h

'g' and 'h' are strings of characters of arbitrary length and '$' will match strings
of arbitrary length.

For example, with a production like this:

	abc$ -> $pqrs

the string 'abcde' will match the antecedent part of the production
and the result would be 'defpq'.

How to analyse this in terms of MAUS?

One possibility is something like this:

	    a b c   d e ;
	    | | |       |
	    a b c $     ; $ ; p q r s
                  |     |
	a b c $ ; $     ; p q r s

The ';' symbol at the end of 'a b c   d e ;' is like
an explicit marker of a space character. Likewise, the
other instances of ';' may be seen as standing in for
a space character. The '->' symbol is not needed.

The string 'a b c $ ; $ ; p q r s' is matched with itself according
to the normal rules. In particular, no symbol can be matched
with itself.

The trouble with this analysis is that the position of the left hand end
of 'd e ;' is not fixed relative to the '$' in 'a b c $ ; $ ; p q r s'.
It could equally well go to the left of it or overlap it.

To fix positions properly, it seems necessary to provide a 'grammar' for
strings of alphabetic characters. In re-write notation, a grammar
for a string of one or more characters is:

	S -> C S | C
	C -> a | ... | z

or, in more verbose form:

	S -> C S
	S -> C
	C -> a
	...
	C -> z

In SP notation, the grammar may be expressed as:

	S C ; S ; ;
	S C ; ;
	C a ;
	...
	C z ;

If we allow for the possibility of an empty string, the two
versions of the grammar would be:

	S -> C S
	S ->
	C -> a
	...
	C -> z

and

	S C ; S ; ;
	S ;
	C a ;
	...
	C z ;

The variable in Post's notation represents a string of zero or
more characters. So the grammar for a variable is:

	$ C ; $ ; ;
	$ ;
	C a ;
	...
	C z ;

Then, the alignment of 'a b c d e ;' with 'a b c $ ; $ ; p q' may
be something like this:

	    a b c     d       e         ;
	    | | |     |       |         |
	    a b c $   |       |         ; $ ; p q	(1)
                  |   |       |         |
	a b c $ ; $   |       |         ; p q		(1)
	          |   |       |         |
	          $ C | ; $   |       ; ;		(2)
	            | | | |   |       |
	            C d ; |   |       |
	                  |   |       |
	                  $ C | ; $ ; ;			(2)
	                    | | | | |
	                    C e ; | |
	                          | |
	                          $ ;

Patterns with the same number are the same pattern.

The scope marker on 'a b c d e ;' is not really necessary.

[Note: it might look slightly better with 'a b c d e' and 
'a b $ ; $ ; p q r s'.]

To avoid ambiguity between characters and strings, the grammar
might be better expressed something like this:

	$ C % $ ; ;
	$ ;
	C a %
	...
	C z %

In this case the alignment would look like this:

	    a b c     d       e
	    | | |     |       |
	    a b c $   |       |         ; $ ; p q	(1)
                  |   |       |         |
	a b c $ ; $   |       |         ; p q		(1)
	          |   |       |         |
	          $ C | % $   |       ; ;		(2)
	            | | | |   |       |
	            C d % |   |       |
	                  |   |       |
	                  $ C | % $ ; ;			(2)
	                    | | | | |
	                    C e % | |
	                          | |
	                          $ ;

This treatment of variables provides an answer to the problem of how to handle
universal quantification in modus ponens reasoning. In the Unicom paper, the
problem was that the variable would only unify with things that had been
marked with the same tag. The treatment of the variables in the Post rules
shown in this section allows anything to be unified with the variable -
which is the effect of universal quantification.

%15 15/3/95

The 'notxor' example revisited.

The example may be recast as:

	                      notxor   0     1                                       ;
	                        |      |     |                                       |
	                      notxor X | ; Y | ; Z ; xor X ; Y ; T ; ; not T ; Z ; ; ;
	                             | | | | | |
	      notxor X ; Y ; Z ; xor X | ; Y | ; T   ; ; not T ; Z ; ; ;
                                  |  | | | | | | |   | |
	                         xor | 0 | | 1 | | 1 | ;
	                             | | | | | | | | |
	                             X 0 ; | | | | | |
	                                   | | | | | |
	                                   Y 1 ; | | |
	                                         | | |
	                                         T 1 ;
	                                         | | |
	notxor X ; Y ; Z ; xor X ; Y ; T ; ; not T | ; Z   ; ; ;
	                                      |    |   |   | |
                                             not   1   | 0 | ;
	                                               | | |
	                                               Z 0 ;
                                                       |   |
	                                notxor X ; Y ; Z   ; xor X ; Y ; T ; ; not T ; Z ; ; ;


It is not obvious that the last ';' on the 'call' is really needed. And it is not clear that
it should really be aligned at the end as shown. There may be a case for using different
termination markers for different categories to reduce ambiguity. One possibility is
to use the same symbol to mark the left and right ends of patterns. But this appears to 
introduce redundancy and it is not clear at present what this might do to the
working of the system (more in %16).

%16 17/3/95

Notes on the design of 'tags' in MAUS:

* To achieve the effect of a 'variable', it seems that each tag needs to mark the left and
right ends of the pattern which it tags. Provided that the
boundaries are marked, there may be additional tag symbols between the left and
right markers which may provide additional discrimination. An example from
ordinary language is the 'h' in 'B'hm' (which is an abbreviation of 'Birmingham').

* In conventional systems, the use of a single tag for a larger pattern works because 
there is *implicit* marking of the boundaries of the pattern. In an SP system, where
everthing must be explicit and visible, we need to think of stored information
as one single stream of symbols in the one-dimensional case or a continous area
of symbols in the two-dimensional case.

* The idea of marking left and right ends of patterns could be generalised to two dimensions:
redundancy between an incoming pattern and a stored pattern might be encoded by storing the
boundaries of where the two patterns overlap.

* What symbols should be used as tags?

These can be special symbols reserved for the purpose (eg ';' or '(' and ')') or they can
be parts of the original patterns.

To reduce ambiguity, there may be a case for using different termination markers for each
pattern. One possibility is to use the same tag at the left and right of each pattern.
But this has the possible snag of introducing redundancy in the tags, with effects which
are not clear at present.

To avoid having left and right tags the same, it might be possible to make them the same
but combine them with left and right brackets in a 'mirror pair', eg:

	(NP ... NP)

or, to make a strict mirror image:

	(NP ... PN)

which is like 'if ... fi' in some programming languages.

This would reduce ambiguity by avoiding the repetition of ';' in different contexts.
It would avoid having left and right symbols the same. But there may still be
redundancy, depending on the sizes of the tags. With mirror tags, there may
be redundancy which is not detectable, depending on whether the system provides
R-L matching as well as L-R matching. 

If tag symbols are parts of the original patterns, it is not clear, at present
which ones should be chosen - except that left and right boundaries of the
pattern should be marked. Why should 'h' be chosen in the 'B'hm' abbreviation
of 'Birmingham'? The answer seems to be something to do with the fact that 'h'
is relatively rare (compared with 'i', 'r', 'm', 'n', 'g' and 'a') and thus
provides more discrimination. 

* How big should the tag symbols be?

In general, the answer seems to be 'big enough to achieve the discrimination which
is required'.

We should not assume that 'the discrimination which is required' necessarily means
unique discrimination. There may be applications (eg in grammars) where ambiguity
may be tolerated or may be useful. In a grammar like this:

	N ; V ; ;
	N j o h n ;
	N m a r y ;
	V r u n s ;
	V w a l k s ;

it is not necessary to discriminate which 'N' or 'V' is needed - because both
are acceptable in each case.

If unique discrimination is required, then the number of bits required in
the tag is log_2 N, where N is the number of alternatives to be discriminated.

These bits do not need to be in one monlithic tag symbol. They may be distributed
across two or more tags symbols.

If there is redundancy in the tags (eg in the 'mirror pair' idea), this must
be taken account of.

* How to determine the number of alternatives to be discriminated?

It is possible that there is no algorithmic solution to this problem for a
particular context. Like the alignment problem itself, there may only be
'heuristic' solutions with realistically large knowledge bases.

This suggests that the answer may be found for a particular context by running
the SP process itself. One may then observe directly how many alternatives are
found in a particular case. The sizes of the tags may be adjusted accordingly.

%17 17/3/95

More thoughts about negation.

* A 'class' may be defined like this:

	car colour ; leather_trim ; hi_fi ; ;

	colour red ;
	colour green ;
	colour blue ;

	leather_trim yes ;
	leather_trim no ;

	hi_fi yes ;
	hi_fi no ;

and then a particular car may be represented as:

	car blue yes no ;

In short, the proposed system can apparently handle this kind of negation without the need for any 
addition to the primitives in the system.

The symbols 'yes' and 'no' are simply 'selectors' which may be reduced to '1' and '0'.

Fields like 'leather_trim yes ;' may be represented by:

	L 1 leather trim made from the finest cow hide ... ;

* What about the case where we describe a list of 10 people as 'Harriers(not Fred)' (where 'Harriers' are
the village football team)?

....

* Given that the Turing model and Post's systems do not have negation as a primitive part
of the system, it looks as if negation need not be handled by a primitive in the SP
system.

%18 17/3/95

Lateral inhibition in the coding of matching patterns.

Lateral inhibition in the retina can effect the coding of edges of uniform areas
in the image on the retina.

It looks as if a similar mechanism might encode the edges of patterns from
the retina which match patterns in the cortex - and thus achieve the effect
of tagging the boundaries of a pattern.

The 'trick' is to arrange the inhibitory links so that they will sharpen the
edges and suppress the middle of the pattern when the incoming image and
the stored image have their component elements ('symbols') in the same
order. 

The diagram in ~/research/ideas/neural_inhib.doc shows an arrangement of
excitatory and inhibitory links which seems to achieve that effect.

Each incoming channel finishes on an excitatory node on something in the
cortex which records a 'symbol'. If the incoming signal matches the stored
symbol then the stored symbol is excited and the excitatory connection
(small circle) is also excited. The connection sends inhibitory signals
to neighbouring fibres in the *same bundle* of incoming fibres.

It seems that, if the incoming signals are in the same configuration
as the stored symbols, then the edges will be sharpened and the middle
will be suppressed. If they are in some other order, eg B A C, all
the nodes will be excited without any coding of boundaries.

Perhaps there is a need for mutual inhibition of the nodes so that
if they are all excited then they are all suppressed.

Note added 31/3/95:

If the retina maps to the cortex as it seems to do, it may be better
to think of the 'broadcasting' of symbols from the retina to symbols
in memory in terms of interconnections *within* the cortex: the
elements representing the retina in the cortex broadcast to the
elements of memory, also in the cortex.

This is reinforced by the thought that 'Old' information must necessarily
comprise (compressed versions of) *many* snapshots from the retina. However
memories are stored (in the cortex?) they cannot be stored as a simple,
one-layered left-to-right representation of the retina. There must be
many 'layers' of memory.

Given the very high density of neurones and synapses in the cortex, it
seems possible that there is enough inter-connection within the cortex
to achieve the effect of broadcasting. And it seems possible that
the kind of interconnection shown in  ~/research/ideas/neural_inhib.doc
may be found.

%19 28/3/95

Connnections between 'constraint satisfaction' and MAUS:

Constraint satisfaction means finding a set of values for a set of variables
which satisfies a set of constraints.

If variables are treated in the manner of MAUS and if constraints are
cast as patterns, then it should be able to cast constraint problems
in the framework of MAUS.

%20 6/4/95

Notes on pattern matching in the cortex (justification for the
model):

* Inhibition is widespread in NS and has known role in information
compression.

* It would be neat if *one* principle (compression by inhibition)
were universal in nervous systems.

* New model assumes that memories are distributed across the cortex
in line with sensory projection (at least for the retina). This
is a natural arrangement given the form in which information arrives
initially (at least in the case of vision).

* Distributed memory for patterns avoids the problem of the 
'grandmother cell'.

* The new model meets the SP arguments relating to the need to use
tags which mark the boundaries of patterns.

* Coding by boundaries is already recognised in the retina for coding
uniform areas.

* We can recognise things that we have seen only *once* before. Compare
this with the 100s or 1000s of trials for most artificial neural nets.
(see Jim Austin's papers?)

* Extraction of redundancy in the time dimension:

This can be achieved by inhibitory connections which feed back to
earlier parts of an input pathway. This will tend to dampen any
burst of spike potentials and to mark the end of any input signal.
Look up evidence for relevant structure and function.

%21 17/4/95

The arguments re the generality of 'computing as compression':

1 The workings of a Post canonical systems may be understood in terms of
the SP theory.

2 Since there is an equivalent Turing machine for every Post canonical
system, and <italic>vice versa<plain>,[ref] the workings of a Turing
machine may also be understood in terms of the SP theory.

3 The relationship between the Turing/Post concepts and the SP theory:

     Read-write head (Turing) | pattern matching | unification
     tape (Turing)            | simple kinds of  | more ambitious
     variable (Post)          | search           | kinds of search

     Turing/Post                Both, including    SP theory
                                workings of
                                Turing/Post

4 Since the workings of Turing machines (and equivalent systems) are
regarded as computing in its most general sense (the Church-Turing thesis),
the SP theory may be regarded as a general theory of computing.

5 The relative merits of the Turing/Post concepts and the SP theory may be
evaluated in terms of MLE principles: the size of the theory together with
the size of phenomena encoded by the theory should be minimised.

%22 20/4/95

Notes arising from ADT-95 (3-5 April):

* Look up Tarski (Terski) 'projection".

* Potential applications of SP in data fusion and database integration (Sally McLean).

* Chris Wallace: problem of reversal in multiple alignment: how to align

	A X X B

with

	B X X A

There seems to be an answer if a given sequence can appear in an alignment more
than once. Then one could have:

	A X X B			(1)
	  | | |
	  | | B X X A		(2)
	  | |
	B X X A			(2)
	      |
	      A X X B		(1)

The numbers on the right identify the repeated instances of the two patterns.

* Argumentation relating to why one should not infer that "all mortals are human":

The argument would need to be that less compression can be achieved when the
database contains patterns like "birds mortal", "plants mortal" etc than
in the reverse case where one infers that all humans are mortal.

* Look up Vapnink and the VC dimension. Look up modelling of (any?) function using
polynomial equations. Is it possible to model any function with a polynomial
with arbitrary precision?

%23 21/4/95

Notes on MAUS in Post canonical systems:

From Minsky, p 228:

The Even Numbers

[NB Has Minsky made a mistake here? Surely these are
odd numbers in unary notation?]

Alphabet: 1
Axiom: The string 11
Production: $ -> $11

In SP Terms, this can be re-cast as:

$ 1 1 ;
$ ; $ 1 1 ;

Then, an even number like '1 1 1 1 1 1' may be represented as:

	  1 1     1 1     1 1
	  | |     | |     | |
	  | |   $ | | ; $ 1 1 ;
	  | |   | | | |
	$ | | ; $ 1 1 ;
	| | | |
	$ 1 1 ;

or

	  1 1     1 1     1 1
	  | |     | |     | |
	$ 1 1 ;   | |     | |
	|     |   | |     | |
	$     ; $ 1 1 ;   | |
	        |     |   | |
	        $     ; $ 1 1 ;

An alternative:

$ 1 1 ;
$ 1 1 $ ; ;

Then '1 1 1 1 1 1' may be represented as:

	  1 1   1 1   1 1
	  | |   | |   | |
	$ 1 1 $ | |   | |   ; ;
	      | | |   | |   |
	      $ 1 1 $ | | ; ;
	            | | | |
	            $ 1 1 ;

Representation of Post canonical systems in normal form

Some problems:

A Post production like abc$ -> $pqrs needs to be translated into
an SP form which allows the variable to accept any string of zero
or more letters. This means that possible values of the variable
need to be defined as a 'grammar'.

Questions:

* Should the grammar be represented as a Post canonical system?
Provisionally, 'yes'.

* Should the grammar be represented as a Post canonical system in
normal form? For neatness, 'yes'.

* How to translated these things into SP terms so that satisfactory
alignments can be formed?

Here are some possible answwers:

1 A grammar for any string of zero or more letters.

S ->
S -> L S
L -> a
...
L -> z

2 This grammar as a Post canonical system in normal form:

#
S -> S a 
...
S -> S z

('#' is an axiom which represents the null string)

Since the variable in any production may be null, this grammar
may be written more compactly as:

#
S -> S L
L -> a
...
L -> z

3 The grammar in normal form (first version) translated into SP notation:

S ;
S ; S a ;
...
S ; S z ;

('S ;' is intended to represent the axiom which represents the null string)

Alternatively, the grammar in normal form may be represented in
SP notation like this:

S ;
S ; S L % ;
L a %
...
L z %

where 'L a %' to 'L z %' represent the 'alphabet', 'S ;' represents the axiom
and 'S ; S L % ;' represents a production.

The latter representation is more compact (86 symbols v 132, if they are written
out in full).

Given this grammar, a string of letters like 'e t c' may mapped
into the grammar like this:

	        e         t         c
	        |         |         |
	S ;     |         |         |
	| |     |         |         |
	S ; S L | % ;     |         |
	    | | | | |     |         |
	    | L e % |     |         |
	    |       |     |         |
	    S       ; S L | % ;     |
	              | | | | |     |
	              | L t % |     |
	              |       |     |
	              S       ; S L | % ;
	                          | | |
	                          L c %

This version does not entirely capture the idea that the
first 'S' in a production represents the string as it
has been generated so far, or an arbitrary string. (But if
the aim here is to define the grammar of a variable which
has that characteristic, perhaps it is inappropriate to
try to capture this idea here. More below.)

To capture this idea, it may be better to translate the grammar (second version) into 
a form something like this:

S ;
S S ; L % ;
L a %
...
L z %

In this case, the string 'e t c' would be mapped into the grammar
like this:

	            e       t       c
	            |       |       |
	          L e %   L t %   L c %  
	          |   |   |   |   |   |
	    S S ; L   % ; |   |   |   |
	    |           | |   |   |   |
	  S S           ; L   % ; |   |
	  |                     | |   |
	S S                     ; L   % ;

or

	            e       t       c
	            |       |       |
	S S         |       |   ; L | % ;
	  |         |       |   | | | |
	  S S       |   ; L | % ; | | |
	    |       |   | | | |   | | |
	    S S ; L | % ; | | |   | | |
	          | | |   | | |   | | |
	          L e %   L t %   L c %

Another possibility:

S ;
S L % S ; ;
L a %
...
L z %

with alignments like this:

	    e       t       c
	    |       |       |
	S L | % S   |       |         ; ;
	  | | | |   |       |         |
	  L e % |   |       |         |
	        |   |       |         |
	        S L | % S   |       ; ;
	          | | | |   |       |
	          L t % |   |       |
	                |   |       |
	                S L | % S ; ;
	                  | | |
	                  L c %

Another possibility:

S ;
S S L % ; ;
L a %
...
L z %

with alignments like this:

	      e       t       c
	      |
	S S L | % ; ;
	    | | |
	    L e %

	S S L | % ; ;

??? This does not seem to work.

DEFINING A VARIABLE AS SOMETHING WHICH MAY TAKE AN ARBITRARY STRING OF
ZERO OR MORE LETTERS AS ITS VALUE.

Given a definition of a string like this:

S ;
S ; S L % ;
L a %
...
L z %

a variable in its full sense may be defined like this:

$ S ; !

In this case, a Post canonical system with two productions like this:

abc$ -> $pqrs
depq$ -> $xyz

would be represented like this:

a b c $ ! $ ! p q r s
d e p q $ ! $ ! x y z
$ S ; !
S ;
S ; S L % ;
L a %
...
L z %

Given these patterns, an 'input' string like this 'a b c d e' would form an alignment
like this:

	a b c               d         e
        | | |               |         |
	a b c $ ! $         |         |     ! p q r s
                  |         |         |     |
	    a b c $         |         |     ! $ ! p q r s
                  |         |         |     |
	          $ S       |         |   ; !   <-
	            |       |         |   |
	            S ; S L | % ;     |   |
	                | | | | |     |   |
	                | L d % |     |   |
	                |       |     |   |
	                S       ; S L | % ;     <-
	                            | | |
	                            L e %

There are two problems here:

* It is not clear why the ';' should align as shown on where marked with '<-'.
It could just as easily have aligned with the other instances of ';' in
the instances of 'S ; S L | % ;'.

* It appears to be redundant to include the pattern '$ S ; !'. It appears to
be simpler if the variable is defined directly as a string of letters.

If we define the variable directly in this way, the patterns would be:

a b c $ ; $ ; p q r s
d e p q $ ; $ ; x y z
$ ;
$ ; $ L % ;
L a %
...
L z %

with alignments like this:

	    a b c     d       e
	    | | |     |       |
	    a b c $   |       |   ; $ ; p q r s
	          |   |       |   | 
	a b c $ ; $   |       |   ; p q r s     <-
	          |   |       |   |
	        $ $   |   ; L | % ;             <-
	        |     |   | | | |
	      $ $ ; L | % ; | | |
	            | | |   | | |
	            L d %   L e %

The snag here is that it is not clear why the alignment at '<-' should
be where it is. It might equally well be on the other ';'.

Another possible answer is to use this version of the grammar:

a b c $ ; $ ; p q r s
d e p q $ ; $ ; x y z
$ ;
$ L % $ ; ;
L a %
...
L z %

In this case, alignments would look like this:

	    a b c     d       e
	    | | |     |       |
	    a b c $   |       |         ; $ ; p q r s
	          |   |       |         | 
	a b c $ ; $   |       |         ; p q r s
	          |   |       |         |
	          $ L | % $   |       ; ;
	            | | | |   |       |
	            L e % |   |       |
	                  |   |       |
	                  $ L | % $ ; ;
	                    | | | | |
	                    L e % | |
	                          | |
	                          $ ;

In this case, the ambiguity in alignment of ';' at the end of the string
may not matter - because, in all cases, the position of the string
'd e' in relation to the variable in the 'main' production would be
the same. However, this ambiguity is still 'messy'.

A possible answer is to introduce a termination marker for the variable
in the 'main' production, something like this:

a b c $ ! $ ! p q r s
d e p q $ ! $ ! x y z
$ ;
$ ; $ L % ; !
L a %
...
L z %

giving alignments like this:

	a b c             d         e
        | | |             |         |
	a b c $ ! $       |         |     ! p q r s
                  |       |         |     |
	    a b c $       |         |     ! $ ! p q r s
	          |       |         |     |
	          $ ; $ L | % ; !   |     |
	              | | | | |     |     |
	              | L d % |     |     |
	              |       |     |     |
	              $       ; $ L | % ; !
	                          | | |
	                          L e %

No! This is also ambiguous!


Another possible answer:

To define an infinite string my multiple alignment, scope markers are not needed.
For example, a pattern like this:

S L S

allows an alignment to be formed like this:

	S L S
	    |
	    S L S
	        |
	        S L S
	            |
	            S L S

and so on!

If we want it to terminate, we need to provide a 'null' item like this:

S
S L S

giving an alignment like this:

	S L S
	    |
	    S L S
	        |
	        S L S
	            |
	            S L S
	                |
	                S

This seems like an opportunity to introduce a termination marker! It
may be something like this:

S !
S L S

giving an alignment like this:

	S L S
	    |
	    S L S
	        |
	        S L S
	            |
	            S L S
	                |
	                S !

Then, a 'main' production may be defined like this:

a b c $ ! $ ! p q r s
d e p q $ ! $ ! x y z
$ !
$ L % $
L a %
...
L z %

giving alignments like this:

	a b c         d       e
        | | |         |       |
	a b c $ ! $   |       |     ! p q r s
                  |   |       |     |
	    a b c $   |       |     ! $ ! p q r s
	          |   |       |     |
	          $ L | % $   |     |
	            | | | |   |     |
	            L d % |   |     |
	                  |   |     |
	                  $ L | % $ |
	                    | | | | |
	                    L e % | |
	                          | |
	                          $ !

Given the simplicity of this definition of a string, there is no need
to define letters separately. The set of patterns can be simplified
to:

a b c $ ; $ ; p q r s
d e p q $ ; $ ; x y z
$ ;
$ a $
...
$ z $

giving alignments like this:

	a b c       d   e
        | | |       |   |
	a b c $ ; $ |   |   ; p q r s
                  | |   |   |
	    a b c $ |   |   ; $ ; p q r s
	          | |   |   |
	          $ d $ |   |
	              | |   |
	              $ e $ |
	                  | |
	                  $ ;

This seems to be the best answer so far!

Here is an alternative:

a b c $ $ $ $ p q r s
d e p q $ $ $ $ x y z
$ a $
...
$ z $

giving alignments like this:

	a b c       d   e
        | | |       |   |
	a b c $ $ $ |   | $ p q r s
                  | |   | |
	    a b c $ |   | $ $ $ p q r s
	          | |   | |
	          $ d $ | |
	              | | |
	              $ e $

The previous version is probably better, reducing ambiguity between

	a b c $ $ $ $ p q r s
                  | |
	    a b c $ $ $ $ p q r s

and

	  a b c $ $     $ $ p q r s
                  |     |
	    a b c $ $ $ $ p q r s


The trouble with these ideas is that the rules for forming strings do
not fit in with the normal form of Post canonical productions. On that
basis, arbitrary strings of symbols should be defined as:

S -> Sa
...
S -> Sz

With rules like this, the rules can be applied to the whole of the pattern
on each right side.

This translates into:

a b c $ ; $ ; p q r s
d e p q $ ; $ ; x y z
$ ;
$ $ a
...
$ $ z

giving alignments like this:

	a b c         d e
        | | |         | |
	a b c $ ; $   | | ; p q r s
                  |   | | |
	    a b c $   | | ; $ ; p q r s
	          |   | | |
	          $ $ d | |
	            |   | |
	            $ $ e |
	              |   |
	              $   ;

The difficulty here is that the relative positions of 'e' and ';' 
are not defined. 

In summary, the arguments seem to be:

* There is 'hidden' mechanism in Post canonical systems, mainly in the
way that variables work.

* In the SP version of Post canonical systems, the possible 'values'
of 'variables' can be defined using 'productions' which lack variables.

* It seems that these latter productions cannot be in a form which
maps directly onto 'normal' form Productions. However, since the
proposed mechanisms are *within* the mechanism of Post productions,
this does not matter. It is not necessary for this proposal that the
SP 'productions' should be in normal form.

%24 27/4/95

Some questions and issues re modelling of PCSs:

1 Is it necessary to repeat the '$ ;' representation of a 'variable' in
each 'production'? In the alignment version, repeating the variable
does not seem to add anything.

If repeating the variable is not necessary here, is it necessary for
'composition of functions'? If it is necessary for composition of
functions, why should there be a difference in the two cases?

2 Is a 'variable' needed at all? The answer seems to be 'yes' to fix
the trailing string relative to the rest of the matched production.

3 If the same symbols are used for the 'variable' in each production,
is this not likely to cause productions to be aligned on those symbols
rather than the 'correct' alignments?

The tentative answer here is that there is no net compression to be 
gained from the alignment of the variable symbols so the other alignments
should normally win. This may not be true if there is no net compression
from the other alignments.

4 If different symbols are used for the 'variable' in each production,
does this not mean that the 'type definition' must be repeated with
appropriate symbols for each variable?

It should be possible to declare 'variables' with 'type definitions'
something like this:

a b c $ ; p q r s
$ S % ;			<- 'Type definition'
d e & ! x y z
& S % !			<- 'Type definition'
S %
S a S
...
S z S

giving alignments like this:

	a b c     d   e
        | | |     |   |
	a b c $   |   |     ; p q r s
	      |   |   |     |
	      $ S |   |   % ;
	        | |   |   |
	        S d S |   |
	            | |   |
	            S e S |
	                | |
	                S %

If the second production is brought in, the alignment should look 
something like this:

	a b c     d   e
        | | |     |   |
	a b c $   |   |     ; p   q   r   s
	      |   |   |     | |   |   |   |
	      $ S |   |   % ; |   |   |   |
	        | |   |   |   |   |   |   |
	        S d S |   |   |   |   |   |
	          | | |   |   |   |   |   |
	          | S e S |   |   |   |   |
	          |   | | |   |   |   |   |
	          |   | S %   |   |   |   |
	          |   |       |   |   |   |
	          d   e &     |   |   |   |     ! x y z
	                |     |   |   |   |     |
	                & S   |   |   |   |   % !
	                  |   |   |   |   |   |
	                  S   p S |   |   |   |
	                        | |   |   |   |
	                        S q S |   |   |
	                            | |   |   |
	                            S r S |   |
	                                | |   |
	                                S s S |
	                                    | |
	                                    S %

This looks 'neat' but one may ask why this alignment is better than one
in which the 'S' symbols are aligned, eg:

	a b c     d   e
        | | |     |   |
	a b c $   |   |     ; p   q   r   s
	      |   |   |     |     |   |   |
	      $ S |   |   % ;     |   |   |
	        | |   |   |       |   |   |
	        S d S |   |       |   |   |
	        |   | |   |       |   |   |
	        |   S e S |       |   |   |
	        |   |   | |       |   |   |
	        |   |   S %       |   |   |
	        |   |   |         |   |   |
	  d e & |   |   |         |   |   |     ! x y z
	      | |   |   |         |   |   |     |
	      & S   |   |         |   |   |   % !
	            |   |         |   |   |   |
	            S p S         |   |   |   |
	                |         |   |   |   |
	                S         q S |   |   |
	                            | |   |   |
	                            S r S |   |
	                                | |   |
	                                S s S |
	                                    | |
	                                    S %

One would need to argue that the previous version gives more compression
in terms of the input sequence.

Given that there is potential ambiguity from the use of 'S' symbols, one
might argue that some ambiguity from using '$ ;' in all productions would
only be some additional ambiguity. In both cases, it may be possible to
argue that the intuitively 'correct' alignment gives more compression
of the input string than alternative alignments.

Here is a (modified) version without using different type definitions
for different instances of the variable:

a b c $ ; p q r s
d e p q $ ; x y z
$ ;
$ a $
...
$ z $

giving alignments like this:

	a b c   d   e
        | | |   |   |
	a b c $ |   |   ; p   q   r   s
	      | |   |   | |   |   |   |
	      $ d $ |   | |   |   |   |
	        | | |   | |   |   |   |
	        | $ e $ | |   |   |   |
	        |   | | | |   |   |   |
	        |   | $ ; |   |   |   |
	        |   |     |   |   |   |
	        d   e     p   q $ |   |   ; x y z
	                        | |   |   |
	                        $ r $ |   |
	                            | |   |
	                            $ s $ |
	                                | |
	                                $ ;

In a case like this, it appears that the 'correct' alignment of the
first part may be obtained without the need for '$ ;' in the first
production. The alignment may be formed like this:

	a b c d e
        | | | | |
	a b c | | p q   r   s
	      | | | |   |   |
	      d e p q $ |   |   ; x y z
	              | |   |   |
	              $ r $ |   |
	                  | |   |
	                  $ s $ |
	                      | |
	                      $ ;

But this is only because 'p' and 'q' appear on the right side of
one rule and the left side of the other. In general, this is not
true so '$ ;' seems to be needed.

%25 27/4/95

One possible way round the problem of ambiguity in alignments is to
assume that each input symbol is a relatively big pattern which can
be compressed to fewer bits by alignment with stored symbols. On this
basis, it should be possible to argue net compression from the alignment
of trailing symbols with symbols in the 'type definition' of the variable.

It is not possible to design a computing system which does not contain
some redundancy. Any system without redundancy would be incompressible
in the sense of AIT and would thus be totally random and unstructured.
***Any*** model of computing ***must*** contain some redundancy.


==> anc/sp_ideas5.txt <==
IDEAS FOR SP (5)

%1 15/5/95

Two thoughts:

* There are *three* ways in which tagging may be done:

- Use part of the redundant pattern as a tag for the pattern.

- Use part of the *context* of the redundant pattern as a tag
for the pattern (cf 'N 1 ;' as a tag for 'the'). This only works
if all instances of the pattern are unified with the given pattern
in that context.

- Create new tags.

* Discontinuous constraints (cf discussion with Rispoli):

The MAUS proposal seems to provide for the possibility of *using*
equality constraints within a structure. It is less clear how
the system would *discover* such constraints. This needs more thought.

The answer may lie simply in the assignment of tags: if two patterns
are the same in two or more parts of a structure then they should
have the same tag pattern. This should automatically ensure that
the same two patterns are retrieved.

But this will not work if the tag pattern is for a disjunctive *set* of
alternative values. However, given that those two patterns are likely
to be aligned, this should naturally constrain the system to
have the same values in two or more parts of a structure, as shown
in this example:

	                      notxor   0     1                                       ;
	                        |      |     |                                       |
	                      notxor X | ; Y | ; Z ; xor X ; Y ; T ; ; not T ; Z ; ; ;
	                             | | | | | |
	      notxor X ; Y ; Z ; xor X | ; Y | ; T   ; ; not T ; Z ; ; ;
                                  |  | | | | | | |   | |
	                         xor | 0 | | 1 | | 1 | ;
	                             | | | | | | | | |
	                             X 0 ; | | | | | |
	                                   | | | | | |
	                                   Y 1 ; | | |
	                                         | | |
	                                         T 1 ;
	                                         | | |
	notxor X ; Y ; Z ; xor X ; Y ; T ; ; not T | ; Z   ; ; ;
	                                      |    |   |   | |
                                             not   1   | 0 | ;
	                                               | | |
	                                               Z 0 ;
                                                       |   |
	                                notxor X ; Y ; Z   ; xor X ; Y ; T ; ; not T ; Z ; ; ;


This can be simplified to:

	      notxor       0     1 
	                   |     |
	      notxor xor X | ; Y | ; T   ; ; not T ; Z ; ; ;
                      |  | | | | | | |   | |
	             xor | 0 | | 1 | | 1 | ;
	                 | | | | | | | | |
	                 X 0 ; | | | | | |
	                       | | | | | |
	                       Y 1 ; | | |
	                             | | |
	                             T 1 ;
	                             | | |
	notxor xor X ; Y ; T ; ; not T | ; Z   ; ; ;
	                          |    |   |   | |
                                 not   1   | 0 | ;
	                                   | | |
	                                   Z 0 ;

%2 16/5/95

Notes on SP32/33.

The main problem at present seems to be to develop a search method which:

* Is systematic in the sense that, without pruning or purging, it will
search the entire search space.

* Is not 'redundant' in the sense that it will never re-enter any given
part of the search space.

Search methods in SP32 and before may be deficient in the first aspect
and are certainly deficient in the second: the frequently find the same
alignment more than once.

Re the avoidance of 'redundancy':

* MK10 avoided this by the way the parser worked: alternatives for a given
structure at a given location were suppressed (only the best at a given
location was chosen).

* Choosing only *one* best pair on each cycle also seemed to have the 
effect of avoiding the recreation of the same structures.

* These effects appear to be analogous to competitive learning by mutual
inhibition in neural nets.

* Ways of preventing the formation of repeat alignments:

- No two alignments should have any symbols in common. But this would
prevent the system finding alignments in which a given pattern appeared
two or more times.

- A better restriction might be to insist that no two alignments have the
same *hit* in common. This would prevent the system finding alternative
alignments.

- An alternative is to insist that no two alignments have the same symbol
from New in common. This would prevent the system finding alternative
ways of compressing New.

%3 22/5/95

Problems needing more thought:

* Intepretation of metrics like 'length', weight etc in terms of compression?
It would be neat if searching for minimum length (eg in the Travelling
Salesman problem) could be interpreted in terms of searching for compression.
(see %4, below).

* Scheduling problems in which a given 'resource' (eg a person) can
be doing only one thing at any one time. It would be neat if these
problems could be interpreted in terms of compression.

* How to accommodate default reasoning in MAUS framework.

* How to model Boolean OR and NOT in expert system rules? (OR can be
modelled by providing repeats of the same tag. NOT has been discussed
elsewhere and needs more attention. It may possibly be handled by a 
single bit on each 'object', perhaps each symbol).

%4 30/5/95

Ideas from hearing Richard Dawkins talk (with ? from Daily Telegraph) at
Hay on Wye, 29/5/95:

There are links between biology/evolution and the SP ideas:

* Search as key feature in evolution by natural selection and in
SP framework. GAs are only one of several possible search mechanisms
(that share their core features).

* Biological origins of SP ideas (Barlow).

* Evolution means finding a 'good fit' between an organism and (part of)
its environment. A 'good fit' means pattern matching.

* Simplicity and power in computing echoes simplicity and power in
the evaluation of the 'design' of an organism, the design of an
engineering artifact and in the evaluation of scientific theories (cf
'elegance' and 'effectiveness' or 'fitness for purpose').

This relates to the first point under %3, above. Any measure like
length or weight may be seen as a 'pattern'. In this case, given that
the criterion for a route between cities is 'SHORT', a route which
actually is short gives a better match with the criterion - and thus
more compression - than a route which is long.

This can be seen more clearly if measures of things like length, weight
etc are made using something like the unary system. In this case, 
degrees of shortness could be expressed by the number of 'S's in a unary
measure of shortness like this: 'S S S S S S S S'. If each possible route
is evaluated in the same terms then finding a short route translates into
finding a good match between measures of shortness which translates
into unification and compression.

Likewise for evolution: goodness of fit translates into pattern matching
and unification which translates into compression.

Question from audience and reply: is it possible that artificial evolution
(on a computer) could be used to evolve intelligence? To do this one would
need a criterion of intelligence. On a simple scale one might try to 
see whether one could evolve a function like a square route function.

%5 31/5/95

Solving the Travelling Salesman problem by information compression.

If each path between two cities in the TSP is represented by a sequence
of marks, these may be interpreted as a representation of the length of
the path in unary notation.

Each of these unary measures may be compressed by reducing them to 
a recursive 'rule'. Unless steps are taken to preserve the actual
number in each case, there will be lossy compression and all lengths
will come out the same.

If steps are taken to preserve the non-redundant information, then the
result of compressing the unary length of each path may be an
expression of length in, say, binary or decimal notation. This suggests
a systematic difference in the expressive power of unary as against
binary or decimal. This is unlikely: the resolution of the paradox
appears to lie in the fact that each symbol in the binary or decimal
notation carries more information than each symbol in the unary
notation. In short, the appearance of redundancy in each unary measure
of length is illusory.

If that is so, then the unary measures may be used directly in the process
of solving the TSP. In this case, the solution with the shortest length
would also be the solution with the fewest unary 'marks', which is
the solution which is most compressed.

%6 4/6/95

Further notes on apparent connections between the SP theory and
evolutionary theory.

[Any persistent structured entity in the universe such as an organism is a
repeating pattern which represents *redundancy* in the universe (in the
sense of Shannon's information theory and in the sense of Algorithmic
Information Theory). In a totally random universe there would not be any
redundancy and thus no persistent structured entities such as organisms.

The universe and anything within it may be 'digitised' and represented as
a pattern of binary digits in one, two or more dimensions. Any
(one-dimensional) pattern like this is a number.]

1 Evolution by natural selection may be seen as a process of searching the
abstract space of possible organisms for ones which are a 'good fit' to the
environment.

2 A 'good fit' between an organism and the environment means that the
pattern of information which is the organism is a good match for a pattern
of information in the environment.

3 More specifically, a 'good fit' between an organism and the environment
means that the pattern of information which is the organism is a good match
for a pattern of information which appears *repeatedly* and *frequently*
in the universe. For example the fins and tail of a fish are a good fit for
the persistent (repeating) hydro-dynamic properties of water. It would make
no sense for an organism to be adapted to some feature of the environment
which appears only once or twice.

4 Patterns which repeat relatively frequently in a body of information
represent redundancy. Thus, the genetic code of an organism which is
adapted to its environment may be seen to embody or reflect one or more
aspects of the redundancy in the environment.

5 More specifically, (any one copy of) the genetic code of an adapted
organism may be seen to be a compressed representation of the environment
to which that organism is adapted. It is a compressed representation
because repeated occurrences of the environmental pattern have been reduced
to a single genetic code.

6 The fact that the genetic code of an organism is normally repeated many
times in each of many cells in each of many individual instances of the
organism should not invalidate the argument. When the persistent, redundant
features of the environment have been discovered, it makes sense to make
multiple copies of this distilled 'essence' of the environment partly as a
protection against loss of this information and partly to facilitate its
use. This is comparable to the way we may make multiple copies of computer
programs or data in a computer system to protect against loss or damage of
the information or to speed up operations.

7 If these points are accepted, then evolution may be seen as a process of
developing or discovering compressed representations of (parts of) the
universe.

8 Developing or discovering compressed representations of parts of the
universe means searching for patterns which match each other and merging or
'unifying' patterns which are the same.

9 Since the number of possible ways in which patterns may be matched and
unified is normally astronomically large, this abstract space cannot be
searched exhaustively. It is necessary to use 'heuristic' techniques which
concentrate search in areas where there has been success and ignore parts
which have proved sterile. Natural selection (and 'genetic algorithms'
which borrow ideas from natural selection) may be seen as part of a family
of such techniques which include 'hill climbing', 'beam search' and
'simulated annealing' and which may be described generically as
'metrics-guided search'.

10 Although it is currently out of fashion, there is a respectable
literature dating back to the nineteenth century which recognises
information compression as a pervasive feature of information processing in
brains and nervous systems.

10.1 The principles described above may be applied in essentially the same
way in the context of information compression in brains and nervous
systems.

10.2 One may make a case that information processing in brains and nervous
systems is an echo of similar processes operating in the evolution of
organisms by natural selection. This is at least partly recognised in
discussions of 'cultural evolution' compared with 'biological evolution'.

11 The SP programme of research, which draws its inspiration from concepts
of information compression in brains and nervous systems, is based on the
conjecture that the same principles may provide the basis of a new theory
of computing.

Notes added 14/6/95:

An apparent difference between evolutionary theory and the SP theory is
that evolution by natural selection requires a copying mechanism and
there seems to be no corresponding requirement in the SP theory.

But it may be argued that the process of search in the SP theory
implies a process of copying because, when a given pattern is compared
with several other patterns, it is, in effect, copied to the locations
of the other patterns with which it is compared.

Returning to the evolution case, each copy of a genetic pattern for a 
species in each individual of that species may be seen as providing
a means of matching the given pattern against that part of the
environment in which the given individual lives. On this view,
the variation required for natural selection has two elements:

* Variation amongst individuals (commonly recognised as the variation
required for evolution). In this case, a given part of the environment
selects the genes which fit it best.

* Variation amongst parts of the environment (not normally recognised
as part of the variation required for evolution?). In this case, 
a given genetic pattern selects those parts of the environment which
fit it best.

If search implies copying of information, then we have the paradox that
compression of information (by reduction of redundancy by PMUS) requires the
copying of information (which means increases of redundancy).

In general, there is a need to define the concept of search (and other
aspects of PMUS) as a bit string comparable with any other arithmetised
representation of a computing system.

%7 12/6/95

More thought needed:

* Negation, default reasoning, inheritance, non-monotonic reasoning,
  defeasible reasoning:

  These topics are interconnected and it appears that they can be 
  accommodated in the MAUS framework.

  More thinking is needed in this area to put flesh on the outline.

* More thought also needed about measures of compression and determining
  the sizes and nature of tags.

%8 19/6/95

SP and the possible origin of mathematical concepts (cf "Pi in the Sky").

1 The concept of a 'line' may originate with edge detection and compression
by 'run length coding' in the retina.

2 The concept of 'straight line' is the concept of a line containing the
least possible non-redundant information about the path followed by the
line.

3 The concept of an 'object' is implicit in the concept of a set and in
the concept of counting. It is also regarded as a 'given' in theories
in physics (eg relativity). But this concept may be interpreted in terms
of information compression, eg the discovery of words by MK10.

4 The concept of a 'set' implies the concept of an object (cf item 3). Pattern
matching and unification are implicit in the idea that any given member
of a set appears only once in the set.

5 The concept of a 'class' implies shared attributes which are inherited by
the members of the class. This is intimately related to information 
compression.

6 Concepts of 'union' and 'intersection' of sets may be understood in terms
of information compression.

%9 29/7/95

Notes on negation and default values in the ICMAUS framework.

As with the concept of a 'variable', it seems that it is *not* necessary
to introduce negation as a primitive construct. Remember that the Turing
model, widely accepted as a general model of computing, does not have a
concept of negation.

A shopping list (SL) can serve to illustrate how negation may be modelled
in the ICMAUS framework:

     SL soap x ; tooth_paste x ; oranges x ; biscuits x ; spaghetti x ; #

     x 1 ; YES

     x 0 ; NO

Given these patterns, a particular shopping list may be specified
economically as, for example:

     SL 0 1 1 0 1 #

Here is the corresponding alignment:

SL        0                 1             1              0               1   #
|         |                 |             |              |               |   |
SL soap x | ; tooth_paste x | ; oranges x | ; biscuits x | ; spaghetti x | ; #
        | | |             | | |         | | |          | | |           | | |
        x 0 ; NO          x 1 ; YES     x 1 ; YES      x 0 ; NO        x 1 ; YES

Here '0' means 'NO'. The symbol 'NO' represents whatever is implied by *not*
buying soap and biscuits on this shopping expedition: passing by those items
as one tours around the supermarket and not putting them in the basket.

This example shows how negation, with affirmation, can be a powerful aid
to economical encoding of information.

The concept of 'negation' is related to the concept of 'default values':
when Nixon said "I am not a crook" he was implicitly accepting that
crookedness was one of his default attributes.

It seems that the concept of default values can be modelled with ICMAUS
if each symbol instance carries some kind of 'weight', perhaps reflecting
the number of unifications that have given rise to that symbol, ie the
frequency of the symbol in the given context.

With the example above, the pattern 'x 1 ; YES' may have more weight than
the pattern 'x 0 ; NO'. This is appropriate if items on the shopping list
normally are bought and only exceptionally omitted. It would not be
appropriate if, for example, the shopping list comprised the entire
inventory of items in the super-market; in this case, 'x 0 ; YES' would
be the default.

Whatever the default is, it may be overidden in specific cases by supplying
appropriate context. Thus, if the default for the shopping list is
'x 1 ; YES', then a specific shopping list which is everything except
soap may be encoded economically as:

     SL soap 0 #

The alignment in this case would be:

SL soap   0                                                                  #
|         |                                                                  |
SL soap x | ; tooth_paste x   ; oranges x   ; biscuits x   ; spaghetti x   ; #
        | | |             |   |         |   |          |   |           |   |
        x 0 ; NO          x 1 ; YES     x 1 ; YES      x 1 ; YES       x 1 ; YES

What happens if the overidden items are shown in an order that is different
from the order in the master shopping list, eg 'SL biscuits 0 oranges 0 #'.?
Given the idea that a given pattern may appear more than once in an
alignment, this may be handled something like this:

SL biscuits 0                   oranges   0                                    #
|                                 |       |                                    |
SL soap x   ; tooth_paste x   ; oranges x | ;   biscuits x   ; spaghetti x   ; #
|       |   |             |   |         | | |      |     |   |           |   | |
|       x 1 ; YES         x 1 ; YES     x 0 ; NO   |     x 0 ; NO        x 1 ; | YES
|                                                  |       |                   |
SL                                              biscuits   0   oranges 0       #

There are two issues here:

* The 'SL' and '#' symbols in 'SL biscuits 0 oranges 0 #' appear to be
matched with themselves. However, this is an artifact of the fact that they
are both matched with the 'SL' and '#' symbols in the master list. There
is a need for some means of showing that this is so.

* It appears that there is a 'loose' '0' associated with 'biscuits' in
the top line and another one associated with 'oranges' in the bottom
line which would overide the defaults in, for example, the 'soap x ;' or
'tooth_paste x ;' sub-fields in the top line, or the default for the
'spaghetti x ;' sub-field in the bottom line. However, this is not so
because the symbols in question have already been matched with the '0'
symbol in 'x 0 ; NO' pattern and are not 'available' for matching
elsewhere (except in an alternative alignment).

There seems to be an asymmetry in matching in this kind of situation:

* A given symbol in Old may be matched to zero or more symbols in New.

* A given symbol in New may be matched to not more than one symbol in Old.

The justification for this asymmetry is that, in unification, symbols from
New are, in some sense, 'assimilated' to Old and not vice versa. This needs
more thought.

In the context of a model which treats the corpus as a single sequence,
the asymmetry may be expressed as the rule that "A given symbol, S, can
be matched to not more than one symbol that is older than S but it
may be matched to any number of symbols which are younger than S."

There seems to be a case for arranging alignments so that newer symbols
are always shown above older symbols to which they are matched.

This discussion of defaults should apply in essentially the same way to
the notion of defaults in inheritance.

There is a need for a quantitative analysis of these ideas in terms of
probabilities and compression.

%10 29/7/95

Notes on 'type definitions'.

So far, type definitions of variables have been modelled with ICMAUS by
providing definitions in which the name of the variable appears, eg:

     A B C x ; D E
     x ;
     x 1 ;
     ...
     x 9 ;

But this is at variance with the practice in ordinary programming languages
where a type definition may be expressed independently of any given
variable and may then linked to relevant variables by means of an
appropriate identifier.

With ICMAUS, this separation of type definitions from variable declarations
may be modelled something like this:

Declaration of type:

     boolean # 1 ;
     boolean # 0 ;

Declaration of variable:

     boolean x #

Instance of variable:

     A B C x ; D E

Given these patterns, the variable instance may acquire a value by
alignment of the patterns something like this:

       A B C     1   D E
       | | |     |   | |
       A B C x   | ; D E
             |   | |
     boolean x # | |
        |      | | |
     boolean   # 1 ;

In this proposal, the pair of symbols 'boolean #' is, in effect, a
'meta-variable' which may take a variable name as its value.

Here is a second possibility:

Declaration of type:

     boolean ; 1 ;
     boolean ; 0 ;

Declaration of variable:

     boolean x ;

Instance of variable:

     A B C x ; D E

Given these patterns, the variable instance may acquire a value by
alignment of the patterns something like this:

       A B C     1   D E
       | | |     |   | |
       A B C x   | ; D E
             |   | |
     boolean x ; | |
        |      | | |
     boolean   ; 1 ;

In this version, the ';' symbol may be interpreted as a space character
separating symbols in conventional systems. But there seems to be
ambiguity because the ';' in 'A B C x ; D E' might align on the ';'
to the left of the '1'. It does seem necessary to use different boundary
markers '#' and ';' to avoid this ambiguity.

Alternatively, markers may be arranged something like this:

Declaration of type:

     boolean ; 1 ;
     boolean ; 0 ;

Declaration of variable:

     boolean x

Instance of variable:

     A B C x ; ; D E

Given these patterns, the variable instance may acquire a value by
alignment of the patterns something like this:

       A B C     1   D E
       | | |     |   | |
       A B C x ; | ; D E
             | | | |
     boolean x | | |
        |      | | |
     boolean   ; 1 ;

%11 29/7/95

Discussion in %10 gives a handle on how to model the mapping of
actual parameters to formal parameters of a function:

Declaration of a function, with its formal parameter:

     f(bool x)

A call to this function, with its actual parameter:

     f(1)

In SP terms:

The declaration of the function may be represented as:

     f ( bool x ; ; )

The call to this function may be represented as:

     f ( 1 )

The definition of the bool type may be represented as:

     bool ; 1 ;
     bool ; 0 ;

Here is an alignment of patterns showing how the actual parameter is
mapped to the formal parameter:

     f (          1   )
     | |          |   |
     f ( bool x ; | ; )
          |     | | |
         bool   ; 1 ;

Here is an alternative:

The declaration of the function may be represented as:

     f ( bool x ; )

The call to this function may be represented as:

     f ( 1 )

The definition of the bool type may be represented as:

     bool # 1 ;
     bool # 0 ;

Here is an alignment of patterns showing how the actual parameter is
mapped to the formal parameter:

     f (          1   )
     | |          |   |
     f ( bool x # | ; )
          |     | | |
         bool   # 1 ;

Here is another alternative:

Definition of type

     bool 1 ;
     bool 0 ;

The declaration of the function:

     f ( bool x ; )

The call to this function may be represented as:

     f ( 1 )

An alignment of patterns showing how the actual parameter is
mapped to the formal parameter:

     f (        1   )
     | |        |   |
     f ( bool x | ; )
          |     | |
         bool   1 ;

In this case, the relative positions of '1' and 'x' seem to be undefined
but this may not matter!

%12 31/7/95

More thoughts about modelling of conventional concepts with ICMAUS.

1 The aim of this modelling is *not* to reproduce conventional concepts
exactly as they are. For example:

* The universal and existential quantifiers seem to be more usefully
translated into Skolemised form. Insofar as the latter is seen to be
equivalent to the former and insofar as the latter can be modelled with
ICMAUS, then the former has, in a sense, been modelled with ICMAUS. But
it has not been 'slavishly' reproduced.

* Likewise, the aymmetry in an implication like 'FORALL x: p(x) => q(x)'
may be handled by asymmetries in the relative frequencies of p(x) and q(x)
in the entire database. With ICMAUS, each 'implication' is simply an
association between two things and the implication arrow ('=>') is not
necessary.

%13 31/7/95

Modelling a system of nested brackets with ICMAUS.

With re-write rules, a system of nested brackets may be expressed like this:

	o ->
	o -> 0
	o -> 1
	o -> ( b )
	b ->
	b -> o b

In the SP framework, this may recast as:

	o ;
	o 0 ;
	o 1 ;
	o ( b # ) ;
	b #
	b o ; b # #

Given these patterns, a specific object with nested brackets may be
aligned like this:

	  (     (     1         )         )
	  |     |     |         |         |
	o ( b   |     |         |       # ) ;
	    |   |     |         |       |
	    b o |     |         | ; b # #
	        |     |         | | | |
	      o ( b   |       # ) ; | |
	          |   |       |     | |
	          b o | ; b # #     | |
	            | | | | |       | |
	            o 1 ; | |       | |
	                  | |       | |
	                  b #       b #

This looks OK but there is plenty of scope for getting the 'wrong'
alingment of brackets, unless searching is done in a manner similar to
the way it is done in a conventional system.

It is not entirely obvious why the '#' in 'b #' does not align with the
first '#' in 'b o ; b # #' rather than the second one. One possible
answer is that, with this kind of tail recursion, it is not necessary
to have a termination marker on the recursive pattern.
The patterns and alignment could be something like this:

	o ;
	o 0 ;
	o 1 ;
	o ( b # ) ;
	b #
	b o ; b

and

	  (     (     1       )       )
	  |     |     |       |       |
	o ( b   |     |       |     # ) ;
	    |   |     |       |     |
	    b o |     |       | ; b |
	        |     |       | | | |
	      o ( b   |     # ) ; | |
	          |   |     |     | |
	          b o | ; b |     | |
	            | | | | |     | |
	            o 1 ; | |     | |
	                  | |     | |
	                  b #     b #

If there were two or more items in the body of an object, the alignment
could look something like this:

	  (     1       0       1       )
	  |     |       |       |       |
	o ( b   |       |       |     # ) ;
	    |   |       |       |     |
	    b o | ; b   |       |     |
	      | | | |   |       |     |
	      | | | b o | ; b   |     |
	      | | |   | | | |   |     |
	      | | |   | | | b o | ; b |
	      | | |   | | |   | | | | |
	      o 1 ;   | | |   | | | | | 
	              | | |   | | | | |
	              o 0 ;   | | | | |
	                      | | | | |
	                      o 1 ; | |
	                            | |
	                            b #

Here is another possibility:

	o ;
	o 0 ;
	o 1 ;
	o ( b b ) ;
	b b
	b o ; b

and

	  (     1       0       1     )
	  |     |       |       |     |
	o ( b   |       |       |   b ) ;
	    |   |       |       |   |
	    b o | ; b   |       |   |
	      | | | |   |       |   |
	      | | | b o | ; b   |   |
	      | | |   | | | |   |   |
	      | | |   | | | b o | ; b
	      | | |   | | |   | | |
	      o 1 ;   | | |   | | | 
	              | | |   | | |
	              o 0 ;   | | |
	                      | | |
	                      o 1 ;

This suggests revisions to ICMAUS(2) and POSTMAUS articles.

%14 14/8/95

Notes arising from visit by Martin Beer and Graham Brookes re BCS Awards,
14/8/95.

There is a need to spell out more fully why the SP proposals may have
benefits for:

* The user interface.

* Productivity and quality in software development.

Re the latter:

- Elimination of the need to reprogram search methods for different 
applications.

- Full or partial automation of the process of software development.

Re the user interface:

- More compatibility between the way the computer works and the way humans
work.

- Seamless integration of different kinds of computing and thus fewer
awkward incompatibilities between different kinds of system.

- The possibility of automatic tracking of patterns of the human
operators' useage and thus anticipation of what user may do. Part of this
might be the automatic construction of 'scripts' or 'BAT' files.

- Potential benefits for useability of rationalisation and
simplification of system compared with bolting existing systems
together to make a hybrid system. Measure useability by keystrokes
or basic operations to achieve a given effect.

The need to evaluate new proposals in terms of human factors.

More generally, the need to establish criteria for evaluation of SP
system compared with other systems. Graham Brookes: measuring bits
in the system (for a given level of functionality) not necessarily
the best measure. Alternatives may take into account cost per bit and
the cost of retraining of humans (the QWERTY phenomenon).

Summary of points in favour of SP:

* Saving the cost of reprogramming the search method for different 
applications.

* Saving the errors introduced everytime the search method is reprogrammed
(thus better quality of software in the sense of conformance to
requirements).

* The possibility of full or partial automation of software development
leading to lower costs and better quality.

* The user interface:

- More compatibility between the way the computer works and the way humans
work may lead to greater ease of use by humans.

- An expectation is that the system will be able to support communication
using natural language (text and/or speech). Many ideas for the system
originated in work on unsupervised learning of natural language. Such
learning seems to be necessary for a fully-adequate capability with
natural language.

- The possibility of automatic tracking of patterns of the human
operators' useage and thus anticipation of what user may do. Part of this
might be the automatic construction of 'scripts' or 'BAT' files.

- Seamless integration of different kinds of computing and thus fewer
awkward incompatibilities between different kinds of system. Potential
benefits for useability of rationalisation and simplification of system
compared with bolting existing systems together to make a hybrid
system. Measure useability by keystrokes or basic operations to achieve
a given effect.

* Part of the SP 'vision' is of a system which can do things which no
existing system can do, eg learn a natural language from raw input
(text or speech), full human-like capabilities for vision etc etc.
How to justify this vision? The argument would be that, if the SP theory
is a truly general theory of the nature of computing and cognition (a 
possibility for which there is quite a lot of supporting evidence), it
may give a firmer grip on a range of AI problems than other approaches
have so far achieved.

%15 15/8/95

For notes on 'Information compression and logic' and 'Multiple
alignment and logic' see .../docs2/IC_logic and .../docs2/MA_logic.

%16 31/8/95

Notes on tags, variables, compression measures etc.

* It seems that there is a case for putting tags on each side of
the *variable* parts of any pattern (see latest version of Unicom paper).

* This falls out naturally if there is a termination marker at *both*
ends of any pattern.

* This in turn falls out naturally if the corpus is treated as a single
sequence. In this case, the end of one pattern is automatically the
start of the next pattern: all patterns have a marker at their beginnings
and ends.

* If a repeating pattern has been assembled from variously-distributed
discontinous patterns (cf the 'rules' example in NGC2 article), then
it should not be broken up with tags. The tags should be attached to
the variants and should match elements of the constant pattern. That 
said, the interpolation of tag patterns into a 'redundant' pattern
need not be a problem if tags are used which the system can recognise
as 'internal'.

* Compression measure: the size of a tag required to identify a pattern
uniquely increases with the frequency of the pattern (log_2 N
where N is the number of copies of the pattern). But unification of 
repeated instances of a pattern reduces its frequency. This should
reduce the size of the tag required to identify it. This may be 
a mechanism which favours multiply unified patterns over non-unified
patterns without the need to measure frequencies and take account of
them explicitly.

* Fragmented patterns are less compressible than non-fragmented patterns
because of the extra symbols required to code 'deltas'.

%17 15/9/95

A Prolog query like this:

	?- canfly(X).

can be matched to the first clause here:

	canfly(Z) :- haswings(Z).

	haswings(bird).

and the variable 'X' will map to the variable 'Z' and, ultimately, to
any value that 'Z' may acquire, eg 'bird' in this example.

It is not immediately obvious how this mapping may be modelled with
ICMAUS.

The query and the clauses may be translated into patterns like these:

	canfly ( X ; ; ) %
	canfly ( Z ; ; ) haswings ( Z ; ; ) %
	haswings ( ; bird ; ) %

leading to a 'best' alignment like this:

	                   canfly ( X ;      ; )                    %
	                     |    |   |      | |                    |
	                   canfly ( Z ;      ; ) haswings ( Z ; ; ) %
	                            | |      | |
	canfly ( Z ; ; ) haswings ( Z ;      ; ) %
	                    |     |   |      | | |
	                 haswings (   ; bird ; ) %

Two points arise from this proposed solution:

* The concept of a 'named variable' seems to need a name, eg 'Z',
together with *two* left and right delimiters for the variable,
eg ';' and ';'. Otherwise, the variable 'Z' in '... haswings(Z).'
cannot acquire the value 'bird' by matching and unification with
'haswings(bird).'.

* If this proposed solution is to work, it seems necessary to accept
that there will be some mismatch between 'X' and 'Z'. Having said
that, it may be possible to avoid a mismatch something like this:

	                   canfly ( # # X #     ;      ; )                          %
	                     |    |   |   |     |      | |                          |
	                   canfly (   #   # Z # ;      ; ) haswings ( # # Z # ; ; ) %
	                                    |   |      | |
	    canfly ( Z ; ; ) haswings ( # # Z # ;      ; ) %
	                        |     |         |      | | |
	                     haswings (         ; bird ; ) %


In this case, instances of the symbol '#' act as a 'dummy' unnamed variable to 
accommodate the names of variables when two patterns are aligned.

%18 10/10/95

NOTES ON MEASURING COMPRESSION

For the unification of two identical patterns:

Compression = size of pattern - 2 * size of tag

Each tag for a coherent pattern should be split so that it takes in the
beginning and end of the pattern. It may also take in other parts
of the pattern.

Re-use of existing tagged patterns will automatically favour frequent
patterns (cf Zipf tools analogy).

The size of the tag needed for unique identification depends on the
size of the corpus. Tentatively, the size of the tag required
is:

     t = log_2 T

where T is the number of different tags in the corpus. This assumes that
tags can be distinguished from other information.

If tags cannot be distinguished from other information, then:

     t = log_2 N_t

where Nt is the number of disjoint tag-sized patterns in the corpus
which is:

     N_t = S / t

where S is the size of the corpus. There is circularity here because N_t
depends on t which in turn depends N_t. In fact there are two simultaneous
equations:

     t = log_2 N_t
     t = S / N_t

The picture is more complicated that this because:

* Typically, the corpus will be continually expanding.

* The length of a tag required for unique identification depends on
the context. 'Dave' may identify someone unambiguously in a restricted
context, whereas in a larger context it may be necessary to use
first name, second name, address and date of birth.

* Smaller tags should be used for the more frequent patterns (this Huffmann
principle applies to fixed-length patterns but probably also applies to
variable-length patterns).

Regarding the last point, there may be a case for shortening tags which
come into more frequent use. For example, TV is now often used instead of
'television', 'bus' is used instead of 'omnibus', 'pram' instead of
'perambulator'.

PROPOSAL: THE EVOLUTIONARY PRINCIPLE

There may be a case for determining the length of tags by evolution
rather than calculation:

* If a tag does not identify a pattern unambiguously, then it may be
lengthened.

* If a tag does identify a pattern unambiguously, then it may be
shortened judiciously until it does not identify the relevant pattern
unambiguously - and then lengthened a little until it does identify
the pattern unambiguously.

PROPOSAL: HOW TO ACHIEVE VARIABLE LENGTH TAGS WITHOUT THE NEED FOR
SPACE MARKERS

Normally, symbols in an infomation system are of two kinds:

* Fixed-length symbols which do not require any kind of end-of-symbol
marker.

* Variable-length symbols which do require end-of-symbol markers.

It may be possible to achieve the effect of variable-length symbols
without end-of-symbol markers by providing copies of the symbols
in the corpus against which other symbols in a stream of information
may be 'parsed'. This is analogous to the 'parsing' of the words
in a sentence against words and other structures in a 'grammar' without
the need for boundary markers in the sentence.

PROBLEM: The best match for a tag pair is, surely, another tag pair,
rather than the two tag symbols with some other infomation in between.

The answer to this conundrum seems to be that this assertion is true
if there is no other data. But in any situation where tags are going
to be de-referenced (and thus decompressed), then there will be
additional information (as in the parsing and generation examples
in the ICMAUS articles).

In the ICMAUS examples, there are alternatives to be discriminated by
that 'extra information'. There seems to be a case for providing some
extra information for de-referencing even when there are no alternatives
to be discriminated.

This 'other information' is not necessarily between the start and end
tags of the tag pattern. An example from books and articles is that we
retrieve a particular reference from the list of references by using
the pattern:

	'REFERENCES Wolff(1995) ;'

Here, the addition of the word 'REFERENCES' tilts the balance in favour
of references in the reference section rather than any other instance
of 'Wolff(1995) ;' in the text.

MAKING TAGS UNIQUE:

As with meta-symbols, tags may be made unique by assembling each one
from a number combined with a distinctive character - used only
in tags.

%19 13/10/95

MORE NOTES ON TAGS AND COMPRESSION

There seems to be a case for applying a rule which says:

"Within one pattern (eg a grammatical 'rule'), don't allow nesting of
tag pairs which are the same (eg ';')."

If the tag pairs are not nested, this does not seem to be a problem.

The reason for this rule is that, otherwise, there may be too much
ambiguity to resolve 'correct' alignments effectively.

NB It is not possible to apply this rule in the case of a recursive
structure!

One way to ensure that there is no nesting of tag pairs which use the
same symbol is make the end tag always a 'mirror' of the start tag,
as in 'if ... fi'. For example:

	#NP ... PN#

or, perhaps better for the sake of readability:

	#NP ... #NP

The '#' character is needed to ensure that single-character tags like 'N'
can be reversed. It also helps to ensure that all tag symbols are
distinctive.

WHAT ABOUT THE USE OF BRACKETS (AS IN CONVENTIONAL SYSTEMS)?

If nested brackets are to be used, it seems necessary to provide a
definition of the system of nested brackets in the database alongside
the other information in the database. For example, the system of
nested brackets may be defined with rewrite rules like this:

	f -> ( )
	f ( b )
	b -> f
	b -> f b

These rules can be translated into 'patterns' like this:

	f ( ) $
	f ( b ; ) $
	b f $ ;
	b f $ b ; ;

Then, the combined database looks like this:

	( NP ( D ) ( N ) )
	( D the )
	( D a )
	( N boy )
	( N girl )

	f ( ) $
	f ( b ; ) $
	b f $ ;
	b f $ b ; ;

A parsing should then look like this:

	              the             boy
	               |               |
	          ( D the )       ( N boy )
	          | |     |       | |     |
	    ( NP  ( D     )       ( N     )       ) 
	    |     |       |       |       |       |
	  f ( b   |       |       |       |     ; ) $
	      |   |       |       |       |     |
	      b f |       | $ b   |       |   ; ;
	        | |       | | |   |       |   |
	        f (       ) $ |   |       |   |
	                      |   |       |   |
	                      b f |       | $ ;
	                        | |       | |
	                        f (       ) $

Regarding the rule (above) about nested tags, in the case of tail recursion,
there is probably nothing to choose between:

	b f $ b ; ;

and

	b f $ b ;

In the latter case, the last end symbol for 'b ;' is merged with the
end symbol for 'b f $ b ; ;'. This does not seem to upset the overall
alignment.

%20 19/10/95

Notes on rarity of symbols, compression and classes:

In the SP framework, the relationship between 'low level'
elements of a grammar and 'higher level' elements is essentially the
same as the relationship between 'objects' or 'low level' classes
and 'higher level' classes.

In all cases, the patterns representing these grammatical patterns,
objects and classes are the result of unification which makes each
pattern rarer than it was in the original information.

From the standpoint of economical coding, there seems to be a benefit
if any given pattern can be coded by rarer symbols or patterns rather
than frequent symbols or patterns. For example, in a 'linguistic'
case, 'NP ... ;' is less common than 'D ... ;' or 'N ... ;'.

In ordinary experience, if one is trying to identify some individual
person, it is more effective to choose a rare characteristic (eg the
person with red hair) than a common characteristic (eg the person with
two legs).

An entity can be identified by its context as well as its 'intrinsic'
features, and the 'rarity' principle seems to apply to that too.

In general, larger patterns are rarer than smaller patterns. Thus rarity
can be achieved by extending the identification pattern but at the
cost of more symbols. The greatest economy is achieved by choosing 
patterns that are both small and rare.

%21 30/10/95

FURTHER THOUGHTS ON HOW TO SEARCH THE SPACE OF POSSIBLE ALIGNMENTS

1 At first sight the space of possible alignment seems to be defined by
the number of combinations of hits. It should be possible to search
this space by adding one hit at a time to each of a relatively small
set of candidate alignments. But the abstract space of possibilities
is larger than the number of combination of hits:

* For a pair of hits, A and C (where a letter represents a symbol),
                      B     D

there are arrangements like this:

	A C    A D    A      A        C      D
	B D    B C    B C    B D    A D    A C
	                D      C    B      B

* For a hit paired with an alignment containing two or more hits,
the possible arrangements explode.

The complexity of these many ways of arranging the hits makes
attractive the relative simplicity of comparing only two sequences at
any one time (which can be achieved if explicit unifications are
made (SP34)).

2 The explicit unifications can take the form of OAOs which are held
in some 'provisional' location separate from Old:

There is a need to keep track of the history of the provisional 
unifications so that the corresponding alignments can be constructed. This
means keeping track of the how each individual symbol has been unified.

3 If these provisional unifications enter into further unifications
(with patterns in New, Old or Provisional), there is a risk of unifying
one or more given symbols each with itself - because the given symbol
is represented in New or Old and in one or more provisional unifications.

%22 6/11/95

DIVISION OF CORPUS INTO OAOS V CORPUS AS ONE OAO

The case for making the corpus a single OAO is:

* It avoids having end-of-line symbols as meta symbols in the
system and thus adheres to the principle of 'no meta symbols'.

* It reflects the fact that the corpus must, presumably, be stored
as a single sequence of symbols.

* Termination symbols can serve as end-of-segment markers without the
need to introduce meta symbols.

The case for having a corpus composed of separate OAOs with some kind
of meta symbol separating one from the next:

* We can't assume that information from the environment arrives in one
unbroken stream. There is a need to be able to mark breaks in the
input.

* When unifications of coherent 'chunks' are formed, this naturally
marks off one segment from another.

* Without meta symbols to mark one segment from another, the corpus
records spurious sequences (bridging from one segment to another)
which were not in the original data. Also, if there are contiguous
segments with equal frequencies greater than 1, this suggests that
the two segments occurred together with the given frequency.

* Termination symbols are needed to ensure 'correct' alignment when
segments are de-referenced. Their function is different from separating
one segment from another and separate 'meta' symbols seem to be needed for
that purpose.

* We cannot assume that segments are always identified by symbols at
their start and finish. If they are identified by symbols somewhere
in the middle of a segment, there is a problem in knowing how
far the 'inference' of associated symbols should extend. If there are
termination markers for segments, then they naturally provide that
boundary.

In general, the arguments in favour of having separate segments with some
kind of meta symbol to mark one from another seem to be stronger than
the arguments for an OAO composed of a single stream without any meta
symbols.

%23 6/11/95

CALCULATING/ESTIMATING COMPRESSION FROM ANY GIVEN ALIGNMENT/UNIFICATION

The minimum size of a tag to identify uniquely any given OAO in a corpus
is:

	S_t = log_2 N

where N is the number of OAOs in the corpus.

If two patterns are unified to create a new chunk then 3 tags are needed
if the chunk is abstracted as a new OAO, 2 are needed if it is left
in place. The reasons in favour of abstracting the chunk as a separate
OAO seem to be similar to the reasons for having the corpus composed
of separate OAOs rather than a single stream of symbols.

If this is accepted, then the compression achieved by unification of
two patterns is:

	C = S_p - ((S_t + S_m) * 3)

where S_p is the size of the chunk (pattern) and S_m is the size of
the termination marker.

If a small set of characters is reserved for use as termination markers
then the size of any termination marker is 8 bits. If termination markers
are constructed from reversed tags, then they would typically be larger
than 8 bits.

Any given tag may be *distributed* through the pattern that it identifies.
For example, 'IBM' may be regarded as a tag which is distributed through
'International Business Machines'.

'Higher level' patterns in a grammar provide examples of the distribution
of tags through patterns and they are also examples of 'context' for
identification.

The minimum size of tag required for identification in a context is
log_2 N_c bits where N_c is the number of different patterns that can
occur in that context. During the hunt for matching patterns, N_c can
be measured for any given context.

During the search for matching patterns/unifications there is a small net
gain when, for example, 'D 0 the ;' is (tentatively) unified
with 'NP D ; N ; ;' because a larger pattern is referenced by a global
tag ('NP'). The real gain comes when 'N 0 boy ;' is merged with 
'NP D 0 the ; N ; ;' because the same amount of tag identifies a 
signficantly larger pattern.

%24 17/11/95

New/Old symmetry/asymetry?

There seems to be a genuine asymmetry between New and Old:

A systematic means of searching a corpus of a single OAO implies this
asymmetry:

	for (i = 0; i < corpus_size: i++)
		for (j = 0; j < i; j++)
			match i and j symbols

This implies that New is encoded in terms of Old, not vice versa.

But, systematic matching of symbols may be achieved by binary chop and
probably other means. The method as shown fits in with the idea that the
corpus is normally not all available at one time but is supplied
progressively by the 'environment'.

The asymmetry, if it is accepted, seems to mean that any given pattern from
Old may appear two or more times in any given alignment but patterns from
New can appear only once. (What about the situation where all the corpus
is New?)

%25 6/12/95

Notes on probabilities and alignments:

The probability of any alignment depends on the information in the
knowledge base. For example, if the knowledge base contains only:

	bird canfly

then knowing that something is a bird leads to the conclusion with
probability 1 that it can fly.

However, if the knowledge base contains:

	bird canfly
	aeroplane canfly
	flying_squirrel canfly
	bat canfly

Then there is an asymmetry: knowing that something is a bird means
that it can fly with probability 1. But knowing that something
can fly means that it is a bird with probability 0.25, and likewise
for planes, flying squirrels and bats.

In general, it seems that the probability of any given matching between
a query string and a string in the database is:

	P_m = 1 / number of strings in DB with the same degree of matching

The probability of any inference is the same but weighted by the
frequency of the given inference relative to the other inferences
for the same matching.

%26 10/12/95

SCHEMA PLUS CORRECTION BY PMUS

This is the basis of class hierarchies and heterarchies
(see Multiple Alignment and Logic).

And it may be the basis of a 'universal' system for economical coding.

A schema is any kind of recurrent pattern, including discontinuous
patterns (cf patterns formed by SP20 in lossy mode where the missing
or additional elements may be scattered at varying points through
the pattern).

Corrections may be of three kinds: Addition, Deletion and Substitution.
Substitution may be treated as Addition and Deletion combined.

ADDITION

Eg:

     A B C D E F   G H I J K L
     A         F X G         L

This may be read as: "Add 'X' between F and G in the pattern 'A ... L'.

DELETION

     A B C D E F G H I J K L

     A B C D E F H I J K L

This deletion may be achieved by (at least) four methods:

1 'Standard' method.

     1 A B C D E F ;
     2 H I J K L ;
     1 ; G 2 ; #
     1 ; 2 ; #

The original 23 symbols is 'reduced' to 26. Gains from this method are
only achieved when identical runs of symbols are relatively large.

1a Standard method without system-generated tags:

     A B C D E F
     H I J K L
     A F G H L
     A F H L

The original 23 symbols is reduced to 20.

2 Treat deletion as addition in reverse:

     A         F G H       L

     A B C D E F   H I J K L

The original 23 symbols are reduced to 16.

3 Use negation meta symbol:

     A B C D E F G H I J K L

     A          ~G         L

The original 23 symbols is reduced to 16.

Question: how to choose between 2 and 3. In principle, it seems that 2 may
always be used and it has the advantage that it does not require the
introduction of a meta-symbol.

The use of an explicit negation operator seems to be needed if one wants to
avoid disturbing existing knowledge structures. It may be that initial use
of 3 can later be replaced by 2 when knowledge structures are
'consolidated'.

Also, explicit negation seems to be required if there is addition and
deletion in the same sequence:

     A B C   D E F G H I J K L

     A   C X D    ~G         L

versus:

     A           F G H       L

     A B C X D E F   H I J K L

In the former case, all symbols in each of the two patterns may be of the
same frequency. In the latter case, this does not seem to be possible
(X is lower frequency than its neighbours).

%27 10/12/95

How to handle nested brackets in languages built on SP foundation.

It seems that partial matching in itself will lead to 'wrong' matches:

     ( ( ( ) ) )
     |     |
     (     )

On the 'nearest is dearest' principle, this correct.

It seems that this kind of anomaly may be avoided if every knowledge
base contains a simple 'grammar' for nested brackets, something like
this:

     b ( ) ;
     b ( b ; ) ;

which is modelled on rewrite rules like this:

     b -> ( )
     b -> ( b )

Given this grammar in the knowledge base, it should have the effect of
ensuring 'correct' parsing of brackets in New, something like this:

       (   (   ( )   )   )
       |   |   | |   |   |
       |   | b ( ) ; |   |
       |   | |     | |   |
       | b ( b     ; ) ; |
       | |             | |
     b ( b             ; ) ;

and likewise for any other brackets to be aligned with '((()))'.

The argument is that the presence of the grammar in the knowledge base,
coupled with the principle that New information is always encoded in
terms of Old, whenever that is possible, means that nested brackets
will always be aligned with patterns in the grammar and this 'enforces'
correct alignment. Any other alignment would be less economical, Eg:

   ( ( (         )   )   )
       |   |   | |   |   |
       |   | b ( ) ; |   |
       |   | |     | |   |
       | b ( b     ; ) ; |
       | |             | |
     b ( b             ; ) ;


In this discussion, it looks as if the grammar could be reduced to
'b ( b ; ) ;' without 'b ( ) ;'.

%28 9/1/96

Ideas related to SP34 and more generally from vacation and beyond.

1 log (x^y) = (log x) * y. (yes!)

2 There may be a case for generalising SP34 so that the 'core' search
includes 1:many and many:1 matching of patterns (as in later versions
of SP21?). This would allow the system to find matches like:

	    t h e       b o y       l o v e s       s o m e       g i r l
	    | | |       | | |       | | | | |       | | | |       | | | |
	D 0 t h e ; N 0 b o y ; V 0 l o v e s ; D 1 s o m e ; N 1 g i r l ;

3 More thoughts about the measurement of compression for each alignment:

	Compression = (bits in 'raw' data) - (bits in 'coded' data)

The bits in the 'raw' data are the bits in the data when it is parsed
exclusively as atomic symbols.

The bits in the 'coded' data are the sum of the bits required to code
each pattern in the alignment, allowing for the effect of context.

3 The bits required to code a pattern when there is no context are:

	B_nc = log_2 N_nc, rounded up

where N_nc is the number of different patterns in the corpus.

The bits required to code a pattern in a given context are:

	B_c = log_2 N_c, rounded up

where N_c is the number of patterns which match the context symbols.

Example:

[ 
	[(t h e b o y l o v e s s o m e g i r l)]
	[
		(D 0 t h e ;)
		(D 1 s o m e ;)
		(N 0 b o y ;)
		(N 1 g i r l ;)
		(V 0 l o v e s ;)
		(V 1 h a t e s ;)
		(NP D ; N ; #)
		(S NP # V ; NP # %)
	]
]

In this case, N_nc = 9 and B_nc = 4 for any of the patterns in the corpus.

For this parsing:

	NP D         ; N ; #
	   |         |
	   D 0 t h e ;

N_c for 'D 0 t h e ;' is 2 and B_c = 1.

There are 25 different symbols so the bits per symbols are 5.

The raw bits for the pattern 't h e' are 3 * 5 = 15.

The B_nc for 'D 0 t h e ;' are 4 so the compression in this case
is 5 - 4 = 1.

But B_c for 'D 0 t h e ;' are 4 + 1 = 5. Thus, ***there is no net
gain in compression*** from the parsing compared with the encoding
as 'D 0 t h e ;'.

For this parsing:

	NP D         ; N         ; #
	   |         | |         |
	   D 0 t h e ; N 0 b o y ;

The raw bits for 't h e b o y' are 6 * 5 = 30.

The coded bits for encoding as ' D 0 t h e ;', ' N 0 b o y ;' are 4 + 4 = 8.

The coded bits for the parsing with 'NP D ; N ; #' are:

	4	(for 'NP D ; N ; #')
	1	(for 'D 0 t h e ;')
	1	(for 'N 0 b o y ;')

Total:	6

In this case, there ***is*** a net gain in compression compared with the
encoding as ' D 0 t h e ;' ' N 0 b o y ;'.

If the second parsing is to be discovered via the first parsing (or
the equivalent parsing with 'N 0 b o y ;', the search process must
be able to accommodate reductions in compression. This is likely to
throw it open to a large amount of 'rubbish'.

4 The net compressions that can be achieved and the search properties
of the system may be improved by taking account of the 'Huffmann' 
principle that: ***frequent patterns should receive shorter codes than
less frequent patterns***.

In any grammatical system, the most frequent patterns are those for
sentences, phrases and other 'abstract' grammatical structures. Likewise,
in any object-oriented system, the most frequent patterns are those
describing the higher level classes.

In short, patterns may be given codes in descending order of their
frequency of occurrence. For the example grammar, the likely (binary)
codes are shown next to each pattern:

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	1 0 0 0
	[
		(D 0 t h e ;)				0 0 0
		(D 1 s o m e ;)				0 0 1
		(N 0 b o y ;)				0 1 0
		(N 1 g i r l ;)				0 1 1
		(V 0 l o v e s ;)			1 0 0
		(V 1 h a t e s ;)			1 0 1
		(NP D ; N ; #)				1
		(S NP # V ; NP # %)			0
	]
]

Notice that some possible codes have been 'skipped'. This is to preserve
the correspondence between 'D' and '0 0', 'N' and '0 1', and 'V' and
'1 0'.

As before, the 'raw' bits for 't h e' are 3 * 5 = 15.

B_nc for 'D 0 t h e ;' is 3.

B_c for:

	NP D         ; N ; #
	   |         |
	   D 0 t h e ;

is

	1	(for 'NP D ; N ; #')
	1	(for 'D 0 t h e ;')

Total:	2

This time, there ***is*** a net gain from encoding 't h e' in terms
of 'D 0 t h e ;' and 'NP D ; N ; #' compared with using 'D 0 t h e ;'
by itself.

For this parsing:

	NP D         ; N         ; #
	   |         | |         |
	   D 0 t h e ; N 0 b o y ;

The raw bits for 't h e b o y' are 6 * 5 = 30.

The coded bits for encoding as 'D 0 t h e ;', ' N 0 b o y ;' are 3 + 3 = 6.

The coded bits for the parsing with 'NP D ; N ; #' are:

	1	(for 'NP D ; N ; #')
	1	(for 'D 0 t h e ;')
	1	(for 'N 0 b o y ;')

Total:	3

Given the use of variable-length codes, it is also necessary to use some
kind of space symbol to separate one code from the next, eg '!'.

In this case, the grammar may be translated into this form:

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	1 0 0 0
	[
		(! 0 0 ! 0 ! t h e ;)			0 0 0
		(! 0 0 ! 1 ! s o m e ;)			0 0 1
		(! 0 1 ! 0 ! b o y ;)			0 1 0
		(! 0 1 ! 1 ! g i r l ;)			0 1 1
		(! 1 0 ! 0 ! l o v e s ;)		1 0 0
		(! 1 0 ! 1 ! h a t e s ;)		1 0 1
		(! 1 ! 0 0 ! ; ! 0 1 ! ; #)		1
		(! 0 ! 1 ! # V ; ! 1 ! # %)		0
	]
]

Since ' ' is already in use as a spacing symbol in this notation, the
grammar may, better, be shown as:

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	1 0 0 0
	[
		(00 0 t h e ;)				0 0 0
		(00 1 s o m e ;)			0 0 1
		(01 0 b o y ;)				0 1 0
		(01 1 g i r l ;)			0 1 1
		(10 0 l o v e s ;)			1 0 0
		(10 1 h a t e s ;)			1 0 1
		(1 00 ; 0 1 ; #)			1
		(0 1 # V ; 1 # %)			0
	]
]

Here, a symbol like '01' means a symbol of those two bits, bounded by
spaces. Any symbol like 't' or ';' means a symbol represented, as
usual, by eight bits.

Question: Does '0' in (01 0 b o y ;) mean 'S'? The answer seems to be
'no' because of the disambiguating context.

More work is needed here on the role of spaces and other spacers.

Also, more work is needed on the role of termination
markers like ';', '#', '%' etc.

5 ***All*** compression may be handled by the extraction of a 
'most general pattern' with the *addition* of corrections, tied to
the the raw data in the general pattern. This avoids the problems
arising from 'irregular' corrections of a general pattern.

It seems that subtraction (negation) of a correction may *always*
be handled by the above mechanism. Question: does this eliminate
the need for a 'negation operator'? At one abstract level, the tentative
answer is 'yes'. At a level nearer to practical use of the system, there
may be a case for 'constructing' something which has the effect of
a negation operator.

6 Generation of language: if '0 0 0 0 1 1' is the minimum encoding of
't h e b o y l o v e s s o m e g i r l', where is the compression
from unifying this with Old and replacing it with the same code?

Answer: it is the symbols 'S' and '#' which provide the extra info
whose unification with Old achieves compression. It seems that the
symbols in between must also be unified with symbols in Old to achieve
net compression.

Another answer (not exclusive with the first): if the symbols in
'S 0 0 0 0 1 1 #' are slightly larger than is required for the most
efficient compression of the original sentence, then there can be
net compression by unifying these symbols with Old, even without
'S' and '#'.

%29 10/1/96

More thoughts on measuring compression:

With variable-length identifiers for patterns, possible codes and 'cost'
in bits for the example grammar are shown here:

							code	cost
[ 
	[(t h e b o y l o v e s s o m e g i r l)]	
	[
		(D# 0 t h e #D)				000	3
		(D# 1 s o m e D#)			001	3
		(N# 0 b o y #N)				010	3
		(N# 1 g i r l #N)			011	3
		(V# 0 l o v e s #V)			100	3
		(V# 1 h a t e s #V)			101	3
		(NP# D# D# N# #N #NP)			1	1
		(S# NP# #NP V# #V NP# #NP #S)		0	1
	]
]

Here is a possible scheme:

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	
	[
		(0 0 0 t h e 0 0)			000	3
		(0 0 1 s o m e 0 0)			001	3
		(0 1 0 b o y 0 1)			010	3
		(0 1 1 g i r l 0 1)			011	3
		(1 0 0 l o v e s 1 0)			100	3
		(1 0 1 h a t e s 1 0)			101	3
		(1 0 0 0 0 0 1 0 1 1)			1	1
		(0 1 1 1 0 1 0 1 1 0)			0	1
	]
]

The trouble here is that symbol boundaries are confused with code boundaries
leading to ambiguity. To get round this, code boundaries may be added
something like this:

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	
	[
		(0 0 ! 0 ! t h e 0 0 !)			000	3
		(0 0 ! 1 ! s o m e 0 0 !)		001	3
		(0 1 ! 0 ! b o y 0 1 !)			010	3
		(0 1 ! 1 ! g i r l 0 1 !)		011	3
		(1 0 ! 0 ! l o v e s 1 0 !)		100	3
		(1 0 ! 1 ! h a t e s 1 0 !)		101	3
		(1 ! 0 0 ! 0 0 ! 0 1 ! 0 1 ! 1 !)	1	1
		(0 ! 1 1 ! 1 0 ! 1 0 ! 1 1 ! 0 !)	0	1
	]
]

In effect, the code boundary symbol adds more information to each code
so that is not confused with other codes.

A comparable effect can be achieved by using variable-length atomic symbols.
In this case, the symbol boundaries can also serve as code boundaries. This
brings us back to our original example but with 'cost' values assigned
to each atomic symbol (which need not correspond with the real cost of
the characters used since these are merely there to serve readability).

The cost for each symbol is computed as:

	((bits needed to discriminate pattern) * constant) + (bits for spacer)

If ASCII characters are taken to be the minimum unit, then the constant
may be taken to be 8. The bits for the spacer (which is ' ') may also
be taken to be 8.

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	
	[
		(D# 0 t h e #D)				000	3
		(D# 1 s o m e #D)			001	3
		(N# 0 b o y #N)				010	3
		(N# 1 g i r l #N)			011	3
		(V# 0 l o v e s #V)			100	3
		(V# 1 h a t e s #V)			101	3
		(NP# D# D# N# #N #NP)			1	1
		(S# NP# #NP V# #V NP# #NP #S)		0	1
	]
]

	symbol	cost

	S#	1 * 8 + 8 = 16
	NP#	1 * 8 + 8 = 16
	D#	2 * 8 + 8 = 24
	N#	2 * 8 + 8 = 24
	V#	2 * 8 + 8 = 24
	0	1 * 8 + 8 = 16
	1	1 * 8 + 8 = 16

On this basis, the compression achieved by different kinds of 
parsing should be:

Size of alphabet = 25

Bits per symbol = 8 + 8 = 16 (this is 8 bits for the symbol plus
8 bits for the following space (or bracket)).

The number of 'raw' bits for 't h e' is 3 * 16 = 48.

B_nc for (D# 0 t h e #D) is bits for 'D#' plus bits for '#D' which
is 24 + 24 = 48. There is no net saving when the terminating '#D' is
included in the cost of encoding this pattern.

B_c for:

	NP# D#         #D N# #N #NP
	    |          |
	    D# 0 t h e #D

is

	16 + 16 = 32	(for (NP# D# D# N# #N #NP))
	8 + 8 =   16	(for (D# 0 t h e #D))

Total:		  48

Again, there is no net saving!.

For this parsing:

	NP# D#         #D N#         #N #NP
	    |          |  |          |
	    D# 0 t h e #D N# 0 b o y #N

The number of raw bits for 't h e b o y' is 6 * 16 = 96.

The number of coded bits for encoding as
(D# 0 t h e #D), (N# 0 b o y #N) are 48 + 48 = 96. (No net saving!).

The coded bits for the parsing with 'NP D ; N ; #' are:

	16 + 16 = 32	(for (NP# D# D# N# #N #NP))
	8 + 8 =   16	(for (D# 0 t h e #D))
	8 + 8 =   16	(for (N# 0 b o y #N))

Total:		  64

This time there is a net saving compared with encoding as raw data
or parsing with (D# 0 t h e #D) and (N# 0 b o y #N).

The above analysis seems to be wrong because it assumes that the
cost of encoding patterns like (D# 0 t h e #D) is the cost of the
first and last symbols. If anything, it should be the cost of
encoding the first two symbols.

There may be a case for including a symbol to separate the 'code'
symbols from the rest of a pattern. Thus, (D# 0 t h e #D) would
become (D# 0 ! t h e #D) and (NP# D# D# N# #N #NP) would become
(NP# ! D# D# N# #N #NP). In this case, parsings would look like this:

	NP# ! D#           #D N#           #N #NP
	      |            |  |            |
	      D# 0 ! t h e #D N# 0 ! b o y #N

Notice that it is no use identifying 'code' symbols within a pattern
by some rule such as 'non-lower-case alphabetic symbols' because
this would not work for (NP# D# D# N# #N #NP).

If (D# 0 t h e #D) is encoded as 'D# 0 ' the cost is 24 + 16 = 40, which is
less than 3 * 16 = 48.

If (D# 0 ! t h e #D) is encoded as 'D# 0 ! ' the cost is 24 + 16 + 16 = 56,
which is more than 3 * 16 = 48.

If the 'code' symbols are not terminated by a special marker, the main
alternative seems to be to assign the cost of a unique coding to
each pattern at the start of parsing. This seems less satisfactory
than some method of assigning cost which can be derived from the
patterns themselves.

A possible way out of the problem is to allow symbols to have less than
the minimum 8 bits. In this case, the cost of (D# 0 ! t h e #D) could
be:

	2 + 8 + 1 + 8 + 8 + 8 = 35
	D#  _   0   _   !   _

This is substantially less than 3 * 16 = 48.

Here is a NEW ANALYSIS on this basis:

							pattern cost

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	
	[
		(D# 0 ! t h e #D)			2+8+1+8+8+8 = 35 
		(D# 1 ! s o m e #D)			2+8+1+8+8+8 = 35
		(N# 0 ! b o y #N)			2+8+1+8+8+8 = 35
		(N# 1 ! g i r l #N)			2+8+1+8+8+8 = 35
		(V# 0 ! l o v e s #V)			2+8+1+8+8+8 = 35
		(V# 1 ! h a t e s #V)			2+8+1+8+8+8 = 35
		(NP# ! D# D# N# #N #NP)			1+8+8+8 = 25
		(S# ! NP# #NP V# #V NP# #NP #S)		1+8+8+8 = 25
	]
]

	symbol	cost

	S#	1 + 8 = 9
	NP#	1 + 8 = 9
	D#	2 + 8 = 10
	N#	2 + 8 = 10
	V#	2 + 8 = 10
	0	1 + 8 = 9
	1	1 + 8 = 9

On this basis, the compression achieved by different kinds of 
parsing should be:

Size of non-code alphabet = 13

Bits per non-code symbol = log_2 13 = 4.

If the following space or bracket is included, the bits per non-code symbol
is 4 + 8 = 12.

The number of 'raw' bits for 't h e' is 3 * 12 = 36.

B_nc for (D# 0 ! t h e #D) is 35 (see above). There is only a very
small net saving compared with encoding as raw bits.

B_c for:

	NP# ! D#           #D N# #N #NP
	      |            |
	      D# 0 ! t h e #D

is

		  25	(for (NP# ! D# D# N# #N #NP))
	1 + 8 =    9	(for the distinguishing '0_' in (D# 0 ! t h e #D))

Total:		  34

Compared with the encoding as 'D# 0 ! ' there is a very small saving.

For this parsing:

	NP# ! D#           #D N#           #N #NP
	      |            |  |            |
	      D# 0 ! t h e #D N# 0 ! b o y #N

The number of raw bits for 't h e b o y' is 6 * 12 = 72.

The number of coded bits for encoding as
(D# 0 ! t h e #D), (N# 0 ! b o y #N) are 35 + 35 = 70. There is a 
small saving compared with encoding as raw data.

The coded bits for the parsing with (NP# ! D# D# N# #N #NP) are:

		  25	(for (NP# ! D# D# N# #N #NP))
	1 + 8 =    9	(for the distinguishing '0_' in (D# 0 ! t h e #D))
	1 + 8 =    9	(for the distinguishing '0_' in (N# 0 ! b o y #N))

Total:		  43

This time there is a net saving compared with encoding as raw data
or parsing with (D# 0 ! t h e #D) and (N# 0 ! b o y #N).

Here is a ANOTHER ANALYSIS:

It is not clear that '!' is really needed since its *only* function
is to enable the cost of each pattern to be calculated. Since, in
principle, this can be derived from the frequency of the pattern
or built up progressively during learning, it should be possible
to leave it out.

In any case, it seems that the cost of '!_' should not be included in
the calculations, above.

Also, there seems to be a case for allowing at least 8 bits per symbol
for 'data' symbols on the grounds that in a realistic setting where
sound waves are being encoded, the cost of data would be substantially
greater than the cost of codes.

Here is a revised analysis, omitting the cost of '!_' and increasing
the cost of each data symbol to 8 bits.

							pattern cost

[ 
	[(t h e b o y l o v e s s o m e g i r l)]	
	[
		(D# 0 ! t h e #D)			2+8+1+8 = 19 
		(D# 1 ! s o m e #D)			2+8+1+8 = 19
		(N# 0 ! b o y #N)			2+8+1+8 = 19
		(N# 1 ! g i r l #N)			2+8+1+8 = 19
		(V# 0 ! l o v e s #V)			2+8+1+8 = 19
		(V# 1 ! h a t e s #V)			2+8+1+8 = 19
		(NP# ! D# D# N# #N #NP)			1+8 = 9
		(S# ! NP# #NP V# #V NP# #NP #S)		1+8 = 9
	]
]

	symbol	cost

	S#	1 + 8 = 9
	NP#	1 + 8 = 9
	D#	2 + 8 = 10
	N#	2 + 8 = 10
	V#	2 + 8 = 10
	0	1 + 8 = 9
	1	1 + 8 = 9

On this basis, the compression achieved by different kinds of 
parsing should be:

Bits per non-code symbol = 8.

If the following space or bracket is included, the bits per non-code symbol
is 8 + 8 = 16.

The number of 'raw' bits for 't h e' is 3 * 16 = 48.

B_nc for (D# 0 ! t h e #D) is 19 (see above). There is a substantial
saving compared with encoding as raw bits.

B_c for:

	NP# ! D#           #D N# #N #NP
	      |            |
	      D# 0 ! t h e #D

is

	 9	(for (NP# ! D# D# N# #N #NP))
	 9	(for the distinguishing '0_' in (D# 0 ! t h e #D))

Total:	18

Compared with the encoding as 'D# 0 ' there is a very small saving.

For this parsing:

	NP# ! D#           #D N#           #N #NP
	      |            |  |            |
	      D# 0 ! t h e #D N# 0 ! b o y #N

The number of raw bits for 't h e b o y' is 6 * 16 = 96.

The number of coded bits for encoding as (D# 0 ! t h e #D),
(N# 0 ! b o y #N) are 19 + 19 = 38. There is a big saving compared
with encoding as raw data.

The coded bits for the parsing with (NP# ! D# D# N# #N #NP) are:

	 9	(for (NP# ! D# D# N# #N #NP))
	 9	(for the distinguishing '0_' in (D# 0 ! t h e #D))
	 9	(for the distinguishing '0_' in (N# 0 ! b o y #N))

Total:	27

This time there is a large net saving compared with encoding as raw data
and a significant saving compared with parsing with (D# 0 ! t h e #D) and
(N# 0 ! b o y #N).

ANOTHER IDEA for establishing the scope of the 'coding' symbols:

For any pattern, scan symbols from left to right, testing the combination
of symbols from the beginning to see whether it achieves unique identification
of the pattern. If not, scan some more. If unique identification achieved,
the symbols which have been scanned may be taken to be the 'code' symbols.

%30 11/1/96

An apparent answer to the 'synonym' problem:

	... concurrency ...			New
	         |
	    concurrency parallel processing
	                   |         |
	            ... parallel processing ...

If 'concurrency' appears in New, it is not clear what gain in 
encoding there is from finding that 'parallel processing' is a
(near) synonym which matches other texts (or other parts of New).

The gain may appear if semantic structures are brought into the 
picture. There may, for example, be a semantic stucture something
like this:

	CONCURRENCY MANY_COMPUTERS FAST_PROCESSING

If 'currency' and 'parallel processing' both appear in one text then
knowing that they are (near) synonyms and knowing that both are
connected to the concept CONCURRENCY should facilitate the mapping
of other parts of the text to the semantic structure, above. This
semantic structure may then play a part like (NP D ; N ; #) or
(S NP # V ; NP # %) in purely syntactic material in compressing
the overall body of knowledge.

The integrated structure would look something like this (expand the window):

	... concurrency ... parallel processing    ...         multiple processors   ...  high speed computing		(New)
	         |              |        |                           |                          |
	    concurrency     parallel processing CONCURRENCY          |                          |
	                                            |                |                          |
	                                        CONCURRENCY    MANY_COMPUTERS            FAST_PROCESSING	         

%31 15/1/96

How to compute compression score for any alignment:

* Alignments with mismatches score zero (as a stop-gap policy
for the parsing problem).

* Assign bits 'value' to each symbol in Old as in %28 to %30, above. 
Also, for each pattern, mark the symbols which serve as the 'code'
for the pattern. As an interim measure, these things will be done
by 'hand' and supplied to the model at the start of processing.

* For a given pattern in Old, count how many symbols from New have been
matched to it (in sequence). This number multiplied by the cost per
symbol is the cost of this section of New.

* For the same pattern, the cost of the 'coded' version of the same
symbols from New is the cost of the pattern. The difference between
the cost of the symbols from New and the cost of the encoding symbols
is the saving or 'compression score' for this alignment of a pattern
in Old with (part of) New.

* For all patterns from Old in the alignment, the 'cost' of the
encoding in terms of Old is the cost of the 'code' symbols which
have not been matched to another code symbol from Old. The compression
score is the difference between this cost and the cost of the
symbols from New which are covered by the alignment. The rationale behind
this is that if a given code symbol from Old has been matched by another
code symbol from Old then it is 'covered' by that symbol and does
not need to be included in the overall encoding.

* There may be a need for a convention that 'code' symbols are always
at the beginning of patterns. This needs looking at, especially in 
relation to patterns like those for singular and plural dependencies.

%32 17/1/96

To avoid ambiguity in variable-length codes, the appropriate
system for assigning codes is something like a prefix code as described
in Storer.

%33 30/1/96

Outstanding questions:

1 'No' or 'not' has (at least) two meanings:

- Reversing the sign as in the examples in "Computing as compression
by multiple alignment, unification and search (2)" and the LS example
in "Multiple alignment and logic".

- Deletion of one or more symbols as in "Penguins cannot fly": the LR
example in "Multiple alignment and logic".

The meaning of 'no' as used in "Multiple alignment and logic". As it
stands, it is not satisfactory. What needs to be achieved is the
deletion of one or more symbols as in "Harriers (not Fred)". Contrary
to what was suggested earlier, it is not always or even commonly
satisfactory to replace the general pattern with another pattern in
which the negated symbol(s) has been deleted: this is because deletion
is normally only valid in a specific context (eg penguins cannot fly) and
the general pattern remains valid for most other contexts.

Deletion may be achieved something like this:

	A ; not x ; B ; A ; B ;

This should work so that 'A ;' matches everything before 'not x ;' and
'B ;' should match everything after. 'not x ;' shoud match everything
in betweenn. Then 'A ; B ;' represents the same material but with the
material matching 'not x ;' omitted. More work is needed here.

2 More work is needed on the relation between the 'nearest is dearest'
principle as related to the probability of the null hypothesis (see
article on best-match info retrieval) and an alternative path to the
same principle in terms of the cost of coding fragmented material compared
with the cost of coding coherent patterns.

3 More work is needed on the 'cost' relation between the 'code' symbols
for each pattern (in SP34) and the terminator symbols. A provisional
conclusion is that they are independent: the code symbols must discriminate
between patterns throughout Old, whereas there are relatively few different
terminator symbols so their discrimination function is minimal. Their
chief role is to mark the ends of patterns rather than distinguish patterns
from each other.

4 Try parsing of arithmetic functions (-> Louise Graham).

%34 15/2/96

New ideas:

Find out about autocorrelation hardware.

Find out about dedicated hardware for dynamic programming.

Optical pattern matching:

1 Project patterns to be matched at right angles. Intersections of
beams can register hits. A hit is 0 + 0 = 0 or 1 + 1 = 2. A miss is
0 + 1 = 1 or 1 + 0 = 1. There is a need for some means of detecting
hits and misses and recording them in a hit structure.

2 It may be possible to represent patterns as standing waves in an
optical fibre. With two standing waves together, it may be possible
to record hits and misses as above.

3 Other possibilities are light beams shining through hardware imitating
the effect of the knitting needle trick for separating out cards.

%35 22/2/96

Making the connection between compression and probabilities:

Old:

	b i r d c a n f l y

	b a t c a n f l y

	p l a n e c a n f l y

Alignment:

	b i r d
	| | | |
	b i r d c a n f l y

The probability of 'c a n f l y' is 1.0

Alignment:

	        c a n f l y
	        | | | | | |
	b i r d c a n f l y

The probability of 'b i r d' is about 0.3.

These probabilities seem to be independent of the amount of compression.

%35 6/3/96

Outstanding problems:

* The link between (conditional) probability and compression (see %35)
and a comprehensive analysis of alignment in terms of probabilities
and compression which does not depend on the use of arithmetic devices
in the compression.

* Negation in the context of non-monotonic reasoning ("Multiple alignment
and logic") - how to make negation achieve the effect of deletion using
multiple alignment?

* Pruning the search tree in a left-to-right version of the model (SP35).

* Scoring of alignments when one or more patterns from Old is used one
or more times.

* Resolving the apparent anomaly in the (lossless) compression of a number
using a recursive structure, that any given number cannot be expressed
with fewer bits than the number itself and yet the inherent redundancy
of the number system suggests that all numbers should compress to
the same recursive representation.

%36 6/3/96

If a variable-length coding scheme is being used for information in a 
corpus (which seems reasonable, given the need to take advantage of
the Huffman principle in the encoding of individual symbols) and if,
as is often the case, this means introducing 'separator' symbols, then
it seems reasonable to introduce a separator symbol between 'code'
symbols and 'data' symbols (as well as using another separator symbol
at the end of each pattern).

A potential advantage of this idea is that 'complex symbols' like 'D 0'
or 'N SING' may be built up by adding the number of bits required for
discrimination, according to need.

Let '!' be the 'code' separator, then any sequence of bits which ends with
the bit pattern for '!' is a 'code'. Then N! is the code for 'all nouns',
N0! is the code for the first noun, N1! is the code for the second noun,
N10! is the code for the third noun, N11! is the code for the fourth,
N100! is the code for the fifth - and so on.

Two comments:

* This scheme does not take advantage of possibilities like N000!, N001!
and similar patterns.

* The scheme looks economical but there may be too much ambiguity when
subclass patterns (eg, the bit pattern for 'singular') are used in
other contexts.

%37 8/3/96

Note on the method of calculating probabilities in "Computing as compression
by multiple alignment, unification and search (1)":

The probability of a hit is given as: 1/((A x A) / A) which is 1 / A
but this does not take account of gaps where a symbol in one sequence 
is not aligned with any symbol in the other sequence.

The lack of a symbol may be counted as a symbol in itself ('blank') and
thus the relevant size if the set of symbols is A + 1. Presumably we
need to forbid the matching of a blank with a blank in this case.

%38 20/3/96

Information compression using grammars (see article on compression):

* Existing 'parsing' methods use hierarchical dictionaries but these
are not grammars because they do not allow choice.

* It should be possible to demonstrate advantage of grammar with
MML principle: overall information cost of grammar and coded data is
smallest if a grammar is used.

* Show advantages of grammar with small example, eg:

	S -> NP VP
	NP -> John
	NP -> Mary
	VP -> runs
	VP -> walks
	
Alternatives are:

1 All strings:

	1 John runs
	2 Mary runs
	3 John walks
	4 Mary walks

2 Hierarchical strings:

	1 2
	3 2
	1 4
	3 4
	1 John
	2 runs
	3 Mary
	4 walks

With this simple example, the grammar may have no advantage because the
number of possible strings is the same as the number of words. It looks
as if a bigger grammar would be needed to show the advantage.

Try this one:

	S -> NP V NP
	NP -> D N
	D -> t h i s
	D -> t h a t
	N -> b o y
	N -> g i r l
	V -> l o v e s
	V -> h a t e s

This grammar generates 32 possible strings:

	1 t h i s b o y l o v e s t h i s b o y
	...

	32 t h a t g i r l h a t e s t h a t g i r l

With 'hierarchical strings' this could be expressed as:

	1 t h i s
	2 t h a t
	3 b o y
	4 g i r l
	5 l o v e s
	6 h a t e s
	7 1 3 5 1 3
	...

	40 2 4 6 2 4

Is there any advantage in using constructs like 'S -> NP V NP' and
'NP -> D N' ?

Using a simple prefix code, the grammar may be translated into:

	1 2(A, B), 3(C), 2(D, E)
	2 1(A), 2(B)
	1(1) t h i s
	1(2) t h a t
	2(1) b o y
	2(2) g i r l
	3(1) l o v e s
	3(2) h a t e s

The sentence 'This boy loves that girl' may be expressed as:

	1 1 1 1 2 2

The number of each code expresses the number of bits required for the
code. So the total number of bits in this case is 8.

With numbered strings:

	1 t h i s
	2 t h a t
	3 b o y
	4 g i r l
	5 l o v e s
	6 h a t e s

the sentence may be expressed as:

	1 3 5 2 4

The total number of bits in this case is 15.

Question: the significance of 'punctuation' (eg brackets, commas etc)? The
above calculations do not take account of the cost of punctuation and
probably they should do.

%39 20/3/96

The dice model for deciding whether two strings are related or not:

It is not correct to take account only of matches between symbols and
ignore all other configurations because there may be a systematic
relationship between the two strings as, for example, when there is 
a T symbol for every A symbol (and vice versa) and when there is a G
symbol for every C symbol (and vice versa).

However, the kind of redundancy just described (which occurs in the linked
chains bases in a DNA molecule) may be translated into redundancy in the
form of matching if we say that there are two basic patterns:

	A T
and
	G C

(and their mirror images)

and that the sequence of ***pairs*** of symbols can be aligned with these
patterns, provided the SP generalisation is allowed - that a given pattern
may appear 2 or more times in a given alignment.



%40 26/3/96

Dice rolling analogy: comparison of two strings.

The number of possible combinations of symbols is

     (A + 1) x (A + 1) - 1

The '+1' is to allow for blanks.
The '-1' is because two blanks together is not allowed.

The null hypothesis is that all possibilities are equally
likely for one throw of the die. Thus we may reject the
null hypothesis if combinations like 'AT', 'TA', 'GC', 'CG'
occur disproportionately often, as they would if the two
strings were the two sides of one DNA molecule.

Superficially, this kind of redundancy does not depend on
matching and does not fit into the multiple alignment framework.
But, if the four patterns above are part of Old, then the
alignment of two sides of a DNA molecule can be cast as
multiple alignment, with repeated alignment of pairs of bases
with the four patterns in Old.

Question: can the 1, 3 or 5-state models handle the kind of
redundancy that one would find in an example like this:

     A B C D E F G H I J K
     | | | | | | |
     A B C D E F G 

Since the pairs 'HH', 'II', 'JJ' and 'KK' have never occurred,
any one of these models should predict that they are 
vanishingly rare. This is assuming that the 'alphabet' of
double symbols was derived from the data and had not
been supplied in advance.

The above 4 pairs would be predicted if there were a class
of 'matching symbols' but there is nothing in the 1, 3 or 5-state
models to accommodate such a class.

By contrast, the multiple alignment model predicts the 'H I J K'
extension of the second string (assuming that the second string
followed the first one). No implicit knowledge of the alphabet
is required.

Thesis: matching is more fundamental than frequency or probability.

It is not possible to arrive at a frequency value for any symbol
or pattern of symbols without matching symbols (with implicit
unification of symbols).

There are two ways of looking at redundancy:

* Patterns of a given length are more frequent than one would expect
by chance.

* Patterns of a given frequency are longer than one would expect by chance.

In general, one must take account of *both* frequency and length in
assessing redundancy. The second view allows one to assess redundancy
when frequencies are as small as 2.

%41 26/3/96

Identifying the locations of patterns in a corpus:

* Any one location in a corpus, together with a termination symbol
should require a constant number of bits. This means that there
is no need to identify the actual boundary symbols when costs
and savings are calculated. Eg the saving from mapping 't h a t'
in a sentence to 't h a t' in Old may be calculated without reference
to the actual symbols which flank 't h a t' in Old.

* If a pattern in Old which has been matched to part of a pattern
in New is matched to another pattern in Old, we can look to see
if the start and finish are marked. If the answer is 'yes'
(give or take one or two symbols), the may be entered into the
calculation, with or without the addition of differentiating symbols.

* The advantages of 'knock on' unifications only appears if the higher
level structures can encode ***two or more*** lower level structures (?)
What happens if a given higher level structure can encode two or more
*alternative* lower level structures? It seems that there is only
an advantage in this case if part of New matches part of this higher
level structure.

%42 March 96

SCHEMA PLUS CORRECTION BY PMUS

This is the basis of class hierarchies and heterarchies
(see Multiple Alignment and Logic).

And it may be the basis of a 'universal' system for economical coding.

A schema is any kind of recurrent pattern, including discontinuous
patterns (cf patterns formed by SP20 in lossy mode where the missing
or additional elements may be scattered at varying points through
the pattern).

Corrections may be of three kinds: Addition, Deletion and Substitution.
Substitution may be treated as Addition and Deletion combined.

ADDITION

Eg:

     A B C D E F   G H I J K L
     A         F X G         L

This may be read as: "Add 'X' between F and G in the pattern 'A ... L'.

DELETION

     A B C D E F G H I J K L

     A B C D E F H I J K L

This deletion may be achieved by (at least) four methods:

1 'Standard' method.

     1 A B C D E F ;
     2 H I J K L ;
     1 ; G 2 ; #
     1 ; 2 ; #

The original 23 symbols are 'reduced' to 26. Gains from this method are
only achieved when identical runs of symbols are relatively large.

1a Standard method without system-generated tags:

     A B C D E F
     H I J K L
     A F G H L
     A F H L

The original 23 symbols is reduced to 20.

2 Treat deletion as addition in reverse:

     A         F G H       L

     A B C D E F   H I J K L

The original 23 symbols are reduced to 16.

3 Use negation meta symbol:

     A B C D E F G H I J K L

     A          ~G         L

The original 23 symbols is reduced to 16.

Question: how to choose between 2 and 3. In principle, it seems that 2 may
always be used and it has the advantage that it does not require the
introduction of a meta-symbol.

The use of an explicit negation operator seems to be needed if one wants to
avoid disturbing existing knowledge structures. It may be that initial use
of 3 can later be replaced by 2 when knowledge structures are
'consolidated'.

Also, explicit negation seems to be required if there is addition and
deletion in the same sequence:

     A B C   D E F G H I J K L

     A   C X D    ~G         L

versus:

     A           F G H       L

     A B C X D E F   H I J K L

In the former case, all symbols in each of the two patterns may be of the
same frequency. In the latter case, this does not seem to be possible
(X is lower frequency than its neighbours).

%43 March 96

How to handle nested brackets in languages built on SP foundation.

It seems that partial matching in itself will lead to 'wrong' matches:

     ( ( ( ) ) )
     |     |
     (     )

On the 'nearest is dearest' principle, this correct.

It seems that this kind of anomaly may be avoided if every knowledge
base contains a simple 'grammar' for nested brackets, something like
this:

     b ( ) ;
     b ( b ; ) ;

which is modelled on rewrite rules like this:

     b -> ( )
     b -> ( b )

Given this grammar in the knowledge base, it should have the effect of
ensuring 'correct' parsing of brackets in New, something like this:

       (   (   ( )   )   )
       |   |   | |   |   |
       |   | b ( ) ; |   |
       |   | |     | |   |
       | b ( b     ; ) ; |
       | |             | |
     b ( b             ; ) ;

and likewise for any other brackets to be aligned with '((()))'.

The argument is that the presence of the grammar in the knowledge base,
coupled with the principle that New information is always encoded in
terms of Old, whenever that is possible, means that nested brackets
will always be aligned with patterns in the grammar and this 'enforces'
correct alignment. Any other alignment would be less economical, Eg:

   ( ( (         )   )   )
       |   |   | |   |   |
       |   | b ( ) ; |   |
       |   | |     | |   |
       | b ( b     ; ) ; |
       | |             | |
     b ( b             ; ) ;


In this discussion, it looks as if the grammar could be reduced to
'b ( b ; ) ;' without 'b ( ) ;'.

%44 24/4/96

How to handle conditional probability in the ICMAUS framework:

Any given query pattern may match in a very large number of ways with
a typical database. But, if a minimum level for the 'goodness' of the
match is set (relatively high) then the number of alternative matches
in a typical database will typically be quite small. Matters may
be simplified further if we only consider 'disjoint' matches which do
not have any database symbols in common and, where 'good' matches are
not disjoint, we choose the best.

Let us call such matches 'good' matches and confine our attention
to such matches.

An 'inference' is the symbols which are close to the match after unification
but are not unified with query symbols. Such an inference is conditional
on the query.

This view of inference generalises directly to cases where there are
two or more patterns in the alignment.

For any set of good alignments/unifications for a given query and database,
the probability of any one inference given the query is:

	p_i = 1 / N

where N is the number of good alignments found in a search through the
entire database (assuming no bias in favour of one part of the
database over others).

This assumes that the database is comprehensive. If the database may not
be comprehensive then we are faced with essentially the same set of
issues as with 'negation as failure'.

In this case, all our inferences must be qualified with 'as far as is
known by the knowledge base'.

For any given knowledge base, we may make an estimate of how comprehensive
it is. This may be expressed as a percentage or proportion of the
relevant knowledge that we think is contained in the database, let us
call it P.

Given a value of P for any given knowledge base, we may estimate the
number of good alignments that would have been found in a comprehensive
database:

	E = N * (1 / P) = N / P

So we may generalise the formula for p_i to:

	p_i = 1 / E = 1 / N / P.

See also end of %45 and %52.

%45 24/4/96

The relationship amongst frequency, probability, Huffman principle,
compression and the sizes of tags (also recency and context):

The Huffman principle provides the connection between concepts of
frequency and probability and concepts of compression.

It seems that there is no need to store the frequencies of patterns
explicitly - the frequency of any pattern can be expressed by the
size of the tag pattern used to identify the pattern.

*But*, in the SP scheme, there is no formal distinction between tag symbols
and other symbols. Any combination of symbols may be used to identify
a pattern. That said, there may be a case for the system making
a distinction between 'code', 'data' and 'termination markers' - the
first and last of these may be added by the system so the system is
entitled to distinguish it from the data.

If there is no formal distinction between 'code' symbols and data symbols and
if there are no termination markers this raises the question: how can
Huffman principles be applied in the SP framework? For any pattern
there is likely to be some combination of symbols which identifies it
uniquely and the number of such symbols required for any given pattern
does not seem to have much to do with the frequency of that pattern
in the raw data (ie how many instances of the pattern have been 
unified to make the given pattern in the database).

If words in ordinary language are regarded as codes for associated 
concepts, they may give us some guide. There are many instances
where the name of some concept starts long and, when it becomes
apparent that it is a common word, it is shortened. Examples include
'television' shortened to 'TV', 'omnibus' shortened to 'bus',
'motorised carriage' shortened to 'car'. On the other hand, there
seem to be contrary instances where something which is common needs
to have a longer name to discriminate any one instance: 'Jones the butcher'
instead of 'Jones' (which is likely to be ambiguous in Wales).

It looks as if there *is* a need to store frequencies of patterns in the
SP scheme, at least implicitly (perhaps via the ordering of patterns
in the knowledge base) because otherwise, given the need to avoid
a formal distinction between 'code' and 'data', there is no other
way of exploiting the Huffman principle. Here some supporting evidence:

If we hear the name 'Michaelangelo' we naturally assume, given no other
information, that this refers to the sculptor and painter of the ceiling
of the Sistine Chapel, although there are many people with that
name in the world. It seems that fame (= frequency of useage) is what
draws us to this interpretation. If we wish to refer to some other
Michaelangelo, we would need to add their family name or given some
other information to show that we do not mean the sculptor.

[Note added 28/11/96: the high frequency of the pattern which describes
Michaelangelo *and his attributes* may have a relatively short code, which
means high compression, which is equivalent to high probability. It appears
that it is possible to encode frequency/probability using the length of
the code.]

There is abundant evidence that people are sensitive to the frequencies
of words in language - and this means that this frequency information
is stored, at least implicitly.

People are sensitive to both frequency and *recency*. This can be 
'explained' by Zipf's tool-using analogy ("Human Behaviour and the
Principle of Least Effort"). It is not entirely clear how recency would
figure in coding theory unless it is via some kind of context effect.

If frequencies are attached to patterns in the corpus, this raises
the question of how they may influence the conditional probabilities
calculated in %44, above.

A tentative answer is that any such probability may be 'weighted' by
the frequency of the pattern that yields the inference relative
to the sum of the frequencies of all stored patterns:

	          j
	W = f_i / SUM f_j
		  n=1

However, this analysis assumes matching of a query pattern against a 
single database pattern, whereas the result of matching may be an
alignment amongst three or more patterns. More thought needed here (see %50).

%46 25/4/96

Meta symbols in the SP system.

There does seem to be a case for regarding the patterns in an SP knowledge
base as separate patterns rather than one long pattern. This is
because there is a distinction between transitions from one symbol
to the next which are meaningful in terms of the real world (eg those
within a single object) and those which are not (transitions from one
object to another). If we don't make this distinction then there
is no way of defining the scope of inferences and we are likely to
make many spurious inferences across the natural boundaries between
patterns.

If we recognise separate patterns in this way, this seems to mean that
we must allow there to be at least one kind of meta symbol: the
symbol which marks one pattern from its neighbour in the KB - which
would typically be an end-of-line character.

The use of this meta symbol may be justified on the basis that it
has been added by the system. In a sense, it may be regarded as not
part of the knowledge in the system but part of the mechanism for
managing the knowledge.

There may be a case for using a special symbol to separate 'code'
from 'data' in each pattern. This is more dubious but could possibly
be justified on the basis that it is added to the data by the system.

A possible alternative to the use of a separator between code and
data is the use of distinctive symbols (eg capital letters and numeric
symbols for code and alphabetic symbols for data).

%47 25/4/96

Questions for csw (at Royal Holloway)
 
1 As we discussed, it is possible to draw a graph relating the length (L)
of a (binary) sequence of symbols (S) to its expected frequency (F) in a
(relatively large) random sequence (I_r) of finite size. From such a graph
it is possible to make a judgement about whether a sequence which repeats
within some 'database' (I_d) represents redundancy or not: if its length and
frequency places it above the line in the graph then it (probably)
represents redundancy; if it falls below the line then it (probably)
does not represent redundancy.

In general, my question is: do you know any publication(s) where this kind
of issue is discussed? I have not seen this graph presented or
discussed anywhere.

More specific questions:
 
1.1 In the above case, we assumed that instances of S appear as
substrings of I_r or I_d where the the symbol instances in each instance
of S are contiguous (ie there are no gaps). But it is also possible to
consider the case where instances of S within I_r or I_d are subsequences
in which the constituent symbols are not necessarily contiguous. In all
cases, the instances are disjoint (ie no symbol in I_r or I_d appears in
more than one instance of S). And to keep things simple, one would assume
that instances of S do not overlap, one with another.
 
Do you know if/where this kind of case is described or discussed.
of a (binary) sequence of symbols (S) to its expected frequency (F) in a
1.2 As we discussed, the line on the graph is 'fuzzy' in the sense that
a judgement about whether some combination of L and F represents redundancy
is probabilistic. We can imagine other lines above and below the 'main'
line on the graph, each one with an associated probability that the
instances of S do (or do not) represent redundancy.
does not represent redundancy.
Do you know if/where these probabilistic issues are described or discussed?
In general, my question is: do you know any publication(s) where this kind

2 My next question is about the examples of deductive and abductive
reasoning that we discussed.
 
Here is an example of a syllogism as it normally discussed:

        If something is a bird then that something can fly.
        Tweety is a bird.
        Therefore Tweety can fly.
 
In logic notation this would be:
 
        FORALL x: bird(x) => canfly(x).
        bird(Tweety).
        Therefore, canfly(Tweety).
 
As you know, I have been trying to analyse this kind of deductive reasoning
and also 'abductive' reasoning in terms of partial matching and the
alignment of patterns.
 
Let us assume that the totality of one's knowledge (the 'corpus', C) is this:
 
        name ; bird canfly ;
        name ; plane canfly ;
        name ; bat canfly ;
 
And let us assume that each word in C is long enough so that as few as
two instances takes us 'above the line' so that we can accept the two
instances as representing redundancy.
 
Then if we add the 'query' pattern
 
        name Tweety ; bird ;
 
to C, search for redundancy and 'unify' the best match, the result is:
 
        name Tweety ; bird canfly ;
 
which we can interpret as "Tweety is a bird and it can fly" - which
includes the 'correct' deduction.
 
If, instead of 'name Tweety ; bird ;', we add the pattern:
 
        name Tweety ; canfly ;
 
Then there are (at least) three 'abductive' conclusions - that Tweety is
a bird, a plane or a bat. And these possibilities seem to be equally good
(if we ignore anything we might know about names like 'Tweety').
 
Intuitively, the 'probability' of the deduction is nearly 1 whereas,
intuitively, the 'probability' of each of the three possible abductive
conclusions is about 0.3 (or a bit less if we allow for the possibility
that Tweety could be something other than a bird, plane or bat).
 
Assuming that you agree with these intuitions, my question is: is there
a mathematically rigorous way of calculating probabilities in cases
like these?
 
%48 25/4/96

To avoid excessive ambiguity and pattern matching in the 'twilight zone',
there seems to be a need to retain some residual redundancy in the
codes used to compress patterns.

Existing coding schemes like 'prefix' codes do have quite a lot of
redundancy. Often there is some hidden redundancy in the context
symbols used in queries. And there can be redundancy between a query
and the coded information if the query is sufficiently large.

[Note added 28/11/96: see discussion in decompression_posting and
decompression_replies in ~/research/newsgroups.

%49 25/4/96

The paradox of numbers:

The number system is highly redundant and may be compressed into a few
simple rules.

But any one number does not seem to contain any
redundancy. There does not seem to be any way of encoding any
number except with the bits contained in the number itself.

%50 26/4/96

Continuation from %46

The frequency of each pattern in the corpus translates into the length
of the smallest pattern required for unambiguous identification if
each candidate code for a given pattern is always checked against
patterns with the same frequency as the given pattern or a higher
frequency (cf discussion of 'Michaelangelo', above). 

The lengths of codes translate into the amount of compression that
can be achieved in any given alignment of two or more patterns.

Conditional probabilities like those discussed in %44: these are based
on the existince of one or more alignments for a given 'query' pattern
at or above a given threshold value for compression. The analysis in
%44 ignores variations of compression above this threshold. Is this
reasonable? Perhaps the amount of compression should be translated
into probability and combined with the conditional probability value.

%51 9/5/96

Generalisation of ideas to two dimensions:

1 Do edge detection by looking for regions of rapid change in luminance.
At a very abstract level this may be seen as ICMAUS by the alignment
of neighbouring pixels repeatedly until a change is found.

2 Within edges, look for zones of rapid change (angles, curves).
Again, at a very abstract level, this can be seen in terms of ICMAUS.
The angles and curves that are picked out may be stored in a 
dictionary of 'features'.

3 Do a systematic matching of features to remove redundancy (matching
features). Use fuzzy matching.

4 For the encoding of any new picture:

- Do steps 1 and 2.

- Compare every extracted feature with every feature in the dictionary to
find the best match (use David Marr's algorithms?).

- Encode the picture in terms of the features (in correct relative 
positions). Use some kind of primitive length measure between features
to show their relative positions.

5 To compare two pictures:

- Encode each picture as described.

- Do fuzzy matching to compare encoded pictures (try David Marr's algorithms?).

How to handle values which would normally be expressed with numbers
(eg lengths, luminances or colours):

The problem with doing fuzzy matching on numbers is that the high value
digits are much more significant than the low value digits. Also, it
is difficult to handle the concept of 'close match' unless numbers
are interpreted as numbers.

One answer seems to be to encode scalar values in a form which is nearer
to unary arithmetic: use some distinctive symbol for a particular scale
(eg length) and encode values on that scale with the number of instances
of the symbol.

%52 18/5/96

Continuation of discussion of deriving probabilities from compression in
%44.

It looks as if the same principles may be applied in 'expert system'
applications where the order of the symbols in each pattern is not
significant, eg medical expert systems. In this case, each pattern
is simply an 'association' of the relevant characteristics.

Let

* the alphabet of symbol types be set A,

* the size of the alphabet be |A|, lets call it a,

* the knowledge base comprise a set of patterns P,

* where each pattern is a sequence of symbols, <s_1, ..., s_n>
  or a bag of symbols [s_1, ..., s_n] (where any one symbol type may
  appear more than once in the bag), or a set of symbols {s_1, ..., s_n}.

On the null hypothesis that information is random, the information
conveyed by one sequence is:

	I_seq = ceil(log_2(a^n)).

The information conveyed by one bag is:

	I_bag = ceil(log_2(number of possible alternative bags of size n)).

This is misleading because some possible alternative bags are much more
likely than others. Eg 10 red balls and 10 white balls in a bag of
20 balls should be much more likely than 20 red balls or 20
white balls (see Lowry, p 78).

Given compression, all bags which contain > 1 symbol of a given type should
reduce to a set in which no symbol type appears more than once.

Under the null hypothesis, the information conveyed by one set is:

	I_set = ceil(log_2(number of possible sets of length n))

The number of possible sets of length n is the number of possible 
combinations of a symbol types taken n at a time which is:

	C_n = a! / (n!(a - n)!).

In general, a pattern which is treated as an unordered set of symbols
contains less information than a pattern with the same number of
symbols which is treated as a sequence.

Unordered patterns seem to be needed for info like signs and symptoms
for medical diagnosis.

In principle, a given knowledge base may contain patterns of both kinds:
ordered and unordered:

* This implies the existence of some kind of
meta symbol to distinguish one kind from the other kind.

* If both kinds of pattern are going to be included, there is the
possibility of hierarchical nesting through arbitrarily many levels.
It is tempting at first sight to provide brackets for this purpose.
It is probably better, for the sake of overall simplicity, to model
all kinds of hierarchy using reference symbols or patterns.

* But this raises the question of how these would work with unordered
patterns. With this kind of pattern, it would not make sense to provide
start and end markers. If end markers are not used, then there will
be ambiguity if, for example, an unordered pattern is referenced from
within an ordered pattern.

An alternative idea is to keep all patterns as ordered but to model
unordered matchings by allowing a given pattern to appear more than
once in an alignment (already allowed). For example, (A B C) may be
matched to (C B A) like this:

	    A B   C
	    | |   |
	C B A |   |
	      |   |
	    C B A |
	          |
	          C B A

In general, any pattern P1 which contains the same symbols as some
other pattern P2 but in a different order captures some of the information
in P2. Any code pattern for P1 serves as a code for P2 with the
qualification that order is not encoded. It is not clear at present
how the this qualification might be encoded.

Rather than talk about 'ordered patterns' or 'unordered patterns',
it might be better to talk of patterns (in which the symbols are
ordered) which may be matched in an ordered way or an unordered way.

One possible difficulty is the recognition of spurious order in patterns
which should normally be treated as unordered. For example, patterns
of signs, symptoms and diagnoses in a medical ES may by chance, from
time to time, be matched in an ordered sense. This may suggest
that there is a better match than is really justified. It is
not clear at present how this should be handled.

A stop-gap solution to some of these problems is always to place symbols
in patterns in order of their alphanumeric value. This will ensure
consistency in ordering from one pattern to another. It also means
that start and end markers may be used as in SP34.

MAKING AN ES BASED ON UNORDERED PATTERNS

It should be relatively straightforward to create an ES based on
unordered patterns (or ordered patterns which may be matched without
regard for order):

* Treat *all* patterns as unordered. Or, possibly better, preprocess the
patterns to ensure that symbols are always in the same alphanumeric order.

* Since the 'input' pattern is not ordered, matching with patterns throughout
the knowledge base may be done in a uniform way.

* Use 'references' between patterns. Eg a collection of symptoms may
identify 'fever' and the code for fever may be part of the other
patterns. In this way, 'chains' of inferences may be built up.

In a medical ES, it is likely that many inferences will contain symbols
(eg 'raised_temperature') which can be tested. These may be regarded
as requests for more information. When that information has been 
obtained, the ES can be run again with the original query pattern together
with the additional information which has been obtained. This process
may be repeated until no more answerable queries have been raised.

This approach should work because of the simple idea that a 'pattern'
is significant if it represents a relatively large combination of
frequency and length. There is a need for a general discussion of
those issues.

%53 19/5/96

Continuation of discussion in %44.

The first idea for deriving 'probabilities' from compressions is to
divide up the probability space amongst the alternative alignments
so that the 'probability' of any alignment is proportional to the
amount of compression achieved relative to the other alignments.

This should work reasonably well in many cases but could be misleading
if the maximum amount of compression which was achieved was very small.
This would happen, presumably, when there were no strong inferences
to be drawn from a given body of information.

To take account of this kind of possibility, it may be better if the
results obtained from the first analysis were scaled down in proportion
to the maximum possible compression. In the limit, the maximum possible
compression is 100% (for a totally redundant very large sequence of
identical symbols). If the best compression in a given case were
60%, then all the probabilities would be multiplied by 0.6.

%54 19/5/96

An alternative analysis of 'probability':

1 Under the null hypothesis of random information, the probability of
any sequence of symbols is:

	P = 1 / |A|^n

where n is the number of symbols in the sequence, A is the alphabet
of symbol types and |A| is the size of the alphabet.

The number of bits needed to express a sequence is:

	B = ceil(log_2(|A|^n))

2 After the sequence is compressed, it is shorter - so P is bigger.

3 In the limit, |A|^n is 0 and P is 1.

4 As before, we need an analysis which takes account of the *relative*
values for alternative compressions *and* the absolute amount of
compression achieved.

%55 19/5/96

Notes for a paper: "On the detection and extraction of redundancy in
information by pattern matching, unification and search"
(For Computer J? or JACM?)

* References to AIT MLE, data compression literature etc. SP conjecture.

* Review of standard techniques. Lossless v lossy.  Division between
techiques which can be interpreted in terms of PMUS and those which, at
the present time, cannot. The first group includes most of the standard
methods (inc Lempel-Ziv). The latter group includes arithmetic coding,
coding by vectors (eg drawings), fractal encoding

* Hypothesis: *all* kinds of compression may be reduced to pattern matching,
unification and search.

* Hypothesis: it may be possible to develop a general theory of compression.
(Multiple alignment?).

* The trade-off between length and frequency (in I): draw graphs.

	- Contiguous patterns.

	- Distributed patterns.

	- These graphs are probabilistic: the need for other graphs showing
	expected frequencies at other confidence levels.

What is the probability of obtaining the observed number of instances
of a pattern under the null hypothesis that the data is random?
What is the probability of observing the given number of instances
of a pattern OR MORE under the null hypothesis that the data is random?

* Mirror images, rotations.

* Frequency may be coded in terms of the lengths of tags (Huffman).

* Frequency and probability. Lengths often ignored? Bayesian concepts.
Look up CSW paper ( with Lloyd Allison) on Bayesian statistics,
probability and compression.

* Trade-off between speed of compression and amount of compression
achieved: the distinction between 'data compression' techniques
and techniques which are of interest in inductive learning etc.

* For a given number of instances of a pattern in I, clumped instances
are better than distributed - because *local* frequencies are higher.

* Dice rolling arguments.

* Other models (eg Wallace and Allison FS models, Bell and Whitten,
Gammerman).

%56 19/5/96

A possible answer to the problem of how to build alignments which have
mismatches:

* Break the alignment into parts, each of which does not have any
mismatches?

* And/or treat the pattern from New as dominant and ignore parts of
patterns from Old which may not match with it. This does not work
for mismatches between two patterns in Old.

%57 21/5/96

Given an alphabet of size A and a sequence of length L1 to be matched one
or more times against another sequence of length L2, what is the
probability of a given configuration of hits?

The problem may be treated as one of drawing balls *with replacement* (?)
from a bag of balls where each ball has two symbols, either two
symbols from the alphabet or one symbol from the alphabet and one
blank.

???

%58 21/5/96

Optical pattern matching:

1 Project one pattern onto a screen.

2 Project multiple copies of the 'search' pattern onto the same
screen.

3 Look for 'hot spots' where there is a good match.

Here are some possibilities:

1 Both images are 'positive':

	P1	P2	Result
	0	0	0	match
	0	1	1	mismatch
	1	0	1	mismatch
	1	1	2	match

2 One image is 'positive' and the other is 'negative':

	P1	P2	Result
	0	0	0	mismatch
	0	1	1	match
	1	0	1	match
	1	1	2	mismatch

3 Pixels are polarised at 90 degrees for 0 and 1:

	P1	P2	Result
	0	0	bright	match
	0	1	dark	mismatch
	1	0	dark	mismatch
	1	1	bright	match

Bright areas would signal a match.

4 Pixels are in complementary colours for 0 and 1:

	P1	P2	Result
	0	0	bright	match
	0	1	dark	mismatch
	1	0	dark	mismatch
	1	1	bright	match

Bright areas would signal a match.

With schemes 3 and 4, the system could hunt for coherent strings of
pixels by repeated matches, shifting the search pattern by one pixel
on each match. The brightest areas found over the series of matches
would be the matches for the string. There would be a degree of
partial matching because partial matches would be brighter than non-matches.

Question: is this any quicker than broadcasting the search pattern along
a bus and making the matches electronically?

Another possible scheme:

1 Store bits in the database as polarising filters at 90 degree, or
as complementary colours.

2 Broadcast the bits in the search pattern, one bit at a time but in
parallel, to all bits in the database. This can be done by shining a light
over the whole database, using polarisation or colours to discriminate
the bits.

3 Keep track of sequences of hits in a 'hit structure' (?).

Question: is it possible to encode sequential information using (say) colour
so that all the bits in the search pattern may be broadcast at one time?

Perhaps sequential information might be coded as 'addresses'. A pixel
would only be allowed through to make a yes/no match if its address
were in the right relative position compared with other pixels. This
might allow all the pixels in the query to be broadcast at one time.

Question: is it possible to use 'interference' for optical matching. This
may imply frequency-modulated or amplitude-modulated encoding.
Resonance as a matching mechanism?

%59 22/5/96

Notes on the calculation of the probability of a given number of hits,
or more, between two strings of symbols (cf probable_hits.c).

A program to calculate the probability of a given number of 'hits'
*or more* between two sequences of symbols, Q and D, under the null
hypothesis that there is no redundancy between Q and D. The analogy is
with drawing balls from a bag, with replacement. Any column in an
alignment between Q and D contains two symbols or one symbol and a
blank. If effect the blank is an additional symbol. So the number of
possible pairs is

	possible_pairs = (a + 1) * (a + 1) - 1,

where a is the size of the alphabet of symbols (A). The '-1' is
because two blanks together are not allowed. Of these 'balls', only
a are hits.

Out of the set of possible_pairs, there are a hits. So the probability
of a hit on any one selection would be:

	prob_hit = a / ((a + 1) * (a + 1) - 1).

For any given hit sequence, the number of balls drawn from the bag
corresponds to the position of the last symbol in Q or D where there is
a hit, whichever is the larger. The start position is the start of Q
and D, or the position one place after the last hit of the previous hit
sequence.

Following R Lowry, the probability of r hits in a sequence of n 
alignments (balls from the bag) is:

	P_rn = n!/r!(n-r)! * p^r * q^(n-r)

where p is prob_hit and q is (1 - prob_hit).

The probability of r *or more* hits in a sequence of n alignments is:

	                  n
	P_(r or more n) = SUM P_(x_i n)
		          x=r

Generally speaking, this is too 'expensive' to compute.

We can obtain an estimate of this value from the binomial distribution
as described in R Lowry, Chapter 4.

To apply the normal distribution, both of np and nq must be >= 5.

There should be an adjustment for continuity (see p 86 of Lowry).

Note added 28/5/96: If we are dealing with unordered attributes, then
the appropriate probability is for drawing balls from a bag *without*
replacement.

If the 'strength' of a symbol or pattern in an otherwise unordered list
of attributes is to be shown by repetition, then the appropriate model
is for drawing balls from a bag *with* replacement.

Frequency and recency: we sense that frequencies of things can change
as we receive more information. What this means is that we do not always
pay attention to the frequency of patterns from birth. This means that
the 'corpus' can be (and is) changed. This may 'explain' the relative
importance of recency in perception/cognition. This has a bearing on
the calculation of probabilities of sequences of hits. There may be
a case for calculating the probability of a sequence of hits from
the first hit to the last hit in the sequence rather than from the
beginning of the corpus to the last hit.

%60 24/5/96

SP and "The Matching Principle"

A working hypothesis is that *all* computing in the SP framework
is to be done by PMUS. An implication of this viewpoint is that
*all* codes used for compression should be simple patterns of
one or more symbols. None of them should be numeric codes or
any other kind of code which requires 'interpretation' in a 
framework which is currently outside the SP framework.

The reason for this implication is that codes themselves should
be able to enter into matching and unification, either in the
learning of new structures or in the de-referencing of structures
required for decompression of information.

Note added 28/5/96: The 'matching principle' is closely connected to
the 'learning principle': it should always be possible to trace a
connection between 'raw' information and how it became 'encoded'
by 'learning'.

%61 28/5/96

Thoughts about negation in formal systems:

1 The Turing machine, Post Canonical System etc do not have a concept
of negation.

2 A 'model' for a logical system simply provides for each proposition to
have a value which is '0' or '1'. The real 'meaning' of '0' or '1' is
not defined.

3 If one is allowed to use symbols for TRUE or FALSE whose 'real' meaning
is not defined then it should be acceptable to handle the negation of
'canfly' in the birds/penguin example by simply showing how a symbol for
FALSE (or 'NO') can be brought into the description of a penguin without
upsetting the description for birds or other descriptions in the
database.

4 However, things are not so easy if one wants to show that the 'real'
meaning of 'FALSE' or 'NEGATION' is equivalent to the deletion of a 
symbol or pattern from the database.

One possible way of doing this is by analogy with the way other meanings
are shown in the SP framework: by association in a pattern. For example,
the meaning of 'table' can be shown by associating it with some semantic
structure showing what a table is:

	Name table # Meaning TABLE ;

(The trouble with this is that it is introducing a more-or-less formal
distinction between names and meanings - contrary to the idea that any
symbol may play either role.)

The negation of something might be shown something like this:

	FALSE Name #

The absence of 'Meaning ;' may have the effect of deletion of the
meaning when this pattern is aligned with a list of named items. (?)

Question: is there a valid analogy with the use of 'NULL' in systems
of rewrite rules?

%63 28/5/96

Continuation from %53.

Dividing up the probability space for a set of alternative alignments:

Is it reasonable to split the probability space between two alternative
alignments when they are very similar? How can one take account of
the similarity of alignments in dividing up the probability space?

It might be possible to take account of similarity by drawing 
dendrodgram of how they were built up. Then one could choose
which level of the tree was the most appropriate.

An alternative view:

The probability space should be divided up *only* between alignments
which encode the same symbols from New. If different sets of symbols
are encoded, then the probability space cannot be sensibly divided
between them. In general, one should be considering only cases which
encode *all* the symbols from New.

%64 5/6/96

In an incremental learning system, there is likely to be a need to 
shorten tags which have been assigned initially if a pattern
turns out to be frequent.

If tags have been assigned in ascending order of a prefix code with
no gaps, it is not possible to shorten a code without creating
ambiguity - because the code will become the same as another code.
In this case, the only way to shorten a code is to swap codes. But
this would mean readjustments to references throughout the corpus.

It is possible to shorten 'television' to 'TV', 'omnibus' to bus etc
because words in English have a lot of redundancy. There may be a case
for using a lot of redundancy in 'internal' codes to allow shortening
without reassignment of references.

%65 11/6/96

Notes on matching, unification and coding (re SP50)

Here are suggestions about how unification and coding should be done
for various kinds of matches.

1 Driving pattern matches the target pattern completely

1.1 Driving pattern and target pattern are identical

	A B C D
	| | | |   
	A B C D

	=> 'A D' and 'A B C D'

or	=> '%1 ;' and '%1 A B C D ;'.

1.2 Driving pattern is a coherent subsequence of the target pattern

1.2.1
	   A B C D
	   | | | |   
	%1 A B C D ;

	=> '%1 ;' and an updating of the frequency of '%1 A B C D ;'.

1.2.2

	           A B C D
	           | | | |
	%1 P Q R S A B C D T U V W ;

	=> '%1 #' and '%1 P Q R S %2 A B C D # T U V W ;'

1.3 Driving pattern is a distributed subsequence of the target pattern

	  A   B   C   D
	  |   |   |   |
	P A Q B R C S D T

	=> P T    (???)

or	=> '%1 ;' and '%1 P A Q B R C S D T ;'   (???)

or	No (lossless) compression is possible because any (lossless)
	encoding would be as big as the original.

2 Driving pattern does not match the target pattern completely

2.1 Part of the driving pattern is a coherent subsequence of the target pattern

2.1.1

	P Q R S A B C D T U V W
	        | | | |   
	        A B C D

	=> 'P Q R S A D T U V W' and 'A B C D'

or	=> 'P Q R S %1 ; T U V W' and '%1 A B C D ;'.

or	=> '%1 P Q R S 1% %2 T U V W 2%' and '1% A B C D %2'.

or	=>  We may assume that the left and right ends of the
		larger sequence have already been marked)

2.1.2

	P Q R S A B C D T U V W
	        | | | |   
	     %1 A B C D ;

	=> 'P Q R S %1 ; T U V W'

2.1.3

	 P Q R S A B C D T U V W
	         | | | |   
	%1 L M N A B C D X Y Z ;

	=> 'P Q R S %2 # T U V W ;' and '%1 L M N %2 A B C D # X Y Z ;

2.2 A distributed part of the driving pattern is a coherent subsequence
of the target pattern - together with other patterns.

2.2.1 

	   D 0 ; N 1 ;
	   |   | |   |
	NP D   ; N   ; #

	=> 'NP 0 1 #'.   (???)

As it stands, this encoding is ambiguous because it is not clear whether the
result of decompression would be 'D 0 ; N 1 ;' or '0 D ; 1 N ;' or
any other permutation of these symbols which preserves the relative
order of '0' and '1'.

The encoding is not ambiguous if Old also contains patterns like
'D 0 ... ;' and 'N 1 ... ;'. If Old contains *only* those other patterns
then the driving pattern in this case may be encoded as 'NP #'. If Old
contains more than one pattern like 'D 0 ... ;' and more than one
pattern like 'N 1 ... ;' then the encoding of the driving pattern should
be as shown.

The lesson from this example seems to be that: ***the economical encoding
of New in terms of Old may require more than one pattern from Old to
achieve the best result.***

2.2.1 A distributed part of the driving pattern is a coherent subsequence
of the target pattern - *without* other patterns,

	   D 0 ; N 1 ;
	   |   | |   |
	NP D   ; N   ; #

	=> 'NP D 0 ; N 1 ; #'.

But this unification does not, apparently, achieve any compression of
the driving pattern and loses information about what was in the driving
and target patterns.

%66 2/7/96

More thoughts about negation:

At some stage there seems to be a case for a version of the SP model where
the system searches for repeating patterns, including discontinuous
patterns and then codes specific patterns by differences, something
like this:

	#1 A B C D E F G H I J K L M N 1#       <- repeating pattern
	|                    |   |     |
	#1                   J X L     1#

In this case, the encoded pattern may be taken to represent:

	#1 A B C D E F G H I J X L M N 1#

It seems that 'X' in the difference pattern 'overides' 'K' in the 
original pattern and thus, in effect, deletes it.

Could this could be used as a means of achieving negation? It is not
clear at present how this may be done.

Here is another idea:

	     Harriers                           # not H ;
	        |                               |  |    |
	name Harriers ; A B C D E F G H I J K L #  |    |
	 |            |                         |  |    |
	 |            |                         |  |    |
	name          ;                         # not   ; name ; # not ;

????

or some scheme which collects up everything before H and everything
after H and then glues them together without H.

%67 19/8/96

An argument against making a formal distinction between CODE and DATA
in an SP system: words in natural language are code at one level but
they are data at another.

Another argument is that in a dictionary (eg French/English), equivalent
words are 'codes' for each other and may exchange roles.

A possible answer to this conundrum is to determine codes dynamically by
finding 'distinctive features' of any pattern at run time.

Another possible answer is to use 'higher level' patterns to define codes
at lower levels, eg 'NP D ; N ; #' serves to define 'D ;' and 'N ;' as
the codes for determiners and nouns.

%68 21/8/96

Some thoughts prompted by reading about wavelets:

The key idea in wavelets is that coding may be done at varying 
resolutions. This suggests that matching in an SP system may be
done at varying resolutions - with the possible advantage that the
amount of matching and searching required can be reduced until
one is in the right region of the search space and then resolution
can be progressively cranked up, as far as is required for a particular
problem.

This may connect with the notion of class hierarchies. The high level
classes are, in some sense, coarse grained. Perhaps matching could
start with high level classes (where they exist) and progress down
to more specific matches. Eg "All I could tell in the instant that
I had to see was that it was a person". With more time you could
tell that it was a man. With more time you could tell that it
was John.

%69 21/8/96

The Texas Tnstruments chip with tiny mirrors (designed for use in
displays) might be adapted for use in a system for fuzzy optical matching
because the little mirrors could scan tiny beams of light across
patterns looking for good matches.

%70 21/8/96

A recurring problem with the idea that all coding should be done in
terms of matching patterns is that it does not seem to give enough
sensitivity when pattens are highly fragmented. For example,
on a simple version of this principle, all these matches would give
the same score (zero):

  A         B C 
  *         * * 
P A C Q B A B C R 

  A B C 
  *   * 
P A   C Q B A B C R 

  A     B     C 
  *     *     * 
P A C Q B A B C R 

The reason for retaining this principle is that it seems to provide a
firm foundation for any theory of compression and it means that the
same principles can be applied through arbitrarily many levels (codes
can be matched and unified in the same way as raw data).

If 'A B C' is a relatively frequent stored pattern with a relatively
short tag (eg '%1') then 'P A C Q B A B C R' could be coded as something like:

	%1 P 0 C Q 1 A B 2 R

(assume that the codes for '0', '1' and '2' are significantly shorter
than for 'A', 'B' and 'C'.)

The 'trick' seems to be to make use of the fact that short tags can
be used where there is a disambiguating context.

Question: How can we achieve compression if each of the above hit
sequences is treated in isolation (and we cannot assume that 'A B C'
is a recurrent pattern)?

Consider this hit sequence:

  A     B     C 
  *     *     * 
P A C Q B A B C R 

It ought to be possible to encode this in some way which takes advantage
of the fact that there is a recurrent pattern even though its frequency
is only 2. Perhaps, something like this:

	A B C, P 0 C Q 1 A B 2 R

Any coding system like this should be best when the symbols in each
instance of the recurrent sequence are contiguous and should give
progressively smaller amounts of compression as the gaps between
symbols increases.

Another idea is to code the matching sequence like this:

	P Am C Q Bm A B Cm R

where 'm' means that there is a matching symbol ('m' could be as little
as one bit). This is similar to the coding techniques used by Allison
and Wallace (where a new alphabet is constructed composed of inserts,
deletes, indels and matches).

In this case, 'm' may be treated as a tag which may be matched at
higher levels (?)

What about mis-matches? Eg:

  A     B X   C 
  *     *     * 
P A C Q B A B C R

These ideas still do not take account of the fact that, on the null
hypothesis, there is a certain rate at which matches would naturally
occur by chance and anything more frequent than this means depature
from randomness and the possibility of compression.

Here is another idea:

  A     B X   C 
  *     *     * 
P A C Q B A B C R

may be compressed into: A0 B1 X C2 and P 0 C Q 1 0 1 R

This still does not take account of the closeness of matching instances.

A possible lead on this is that the hits must be discriminated from the
non-hits between them. The greater the variety of non-hits between
each hit, the larger the tag for a hit must be to discriminate it
from the intervening non-hits. This supposes some kind of matching
geared to context.

Here is an old idea again in modified form:

  A     B X   C 
  *     *     * 
P A C Q B A B C R

may be coded as

	A1 B2 C3
	2X
	P 1 C Q 2 A B 3 R

This only works if 1, 2, 3 are quite small compared with A, B, C etc.

Here is a possible general scheme:

1 For any pattern which repeats (regularly or irregularly) two or
more times, extract it and store it with a (global) reference number
and with (local) numbers for each constituent symbol.

2 Code any pattern that contains that pattern by including the global
reference number near where the contained pattern begins and substituting
the local reference numbers for the symbols.

For example:

  A     B X   C 
  *     *     * 
P A C Q B A B C R

may be recoded as:

	%1 A1 B2 C3
	%1 2 X
	P %1 1 C Q 2 A B 3 R

This coding scheme depends on the global reference number being smaller
than the repeated pattern and the local reference numbers being smaller
than the symbols or blocks that they represent. It also depends on
'correct' punctuation with spaces etc.

Another thought:

There is no need to be inhibited about giving large global identifiers
to small patterns because, if that pattern is identified within a
broader context, much of the global identifier may be subsumed by
the context - as in parsing in SP34. This seems to be the key
to achieving economical coding of small patterns.

There is an analogy with using the 'escape' technique for minimising
typing of Unix pathnames and with the capability to repeat names
in different parts of a directory structure - because the repeated
names are disambiguated by context.

%71 23/8/96

More thoughts about coding:

1 There is no need to be inhibited about identifying small patterns with
codes which may be as big as, or even bigger than, the pattern.

The global identifier may be larger than the pattern but if the pattern
is normally identified in some context, then most of the global
identifier is likely to be subsumed by the context, eg, the way 'D ;'
in 'D 0 t h i s ;' may be subsumed by 'D ;' in 'NP D ; N ; #'. The
'local' identifier (which is '0' in the example) is likely to be
smaller than the pattern, even if the pattern is a single symbol (see
next).

2 In general, there is a need to review the sizes of codes periodically
in the light of the frequencies of the corresponding patterns. The
relevant frequencies are the frequencies in Old. Since DATA symbols
are likely to be relatively rare when Old is well-coded, the size of
the code for each DATA symbol should be relatively large.

Until the review feature is implemented, an approximation is to
set asside the first 100 (say) of variable-length prefix codes for
use by CODE symbols and to start the DATA symbols after that. In this
case, most DATA symbols will be substantially larger than most CODE
symbols.

3 There is a need for periodic review of patterns and codes in Old
according to this principle: any pattern that occurs only once
within Old should be 'promoted' to the context whence it came.

4 Don't be inhibited about putting codes in Old. For a large volume of
data to be encoded in terms of Old, these codes become a vanishingly
small proportion of total costs if they are used frequently and they
are removed if they are used only once.

%72 27/8/96

A justification for having a unique termination symbol for every CODE
symbol: without distinctive termination symbols, the cost of CODE
symbols would have to be larger, to discriminate amongst the relatively
large number of single symbol position in Old.

%72 27/8/96

Note on the cost of encoding a pattern in Old:

If the 'grammar' contains 8 patterns (eg parse6), then, it appears that
the cost of discriminating one of these patterns from all the others
is log_2 8 = 3 bits. But this calculation assumes that the beginnings and
ends of the patterns are marked and this, in itself, requires additional
bits for the markers.

If the marking of the beginnings and ends of patterns is not given, then
the cost of identifying the beginning and end of a given sequence of
symbols in Old is, at a first approximation:

	log_2 N + log_2 N

where N is the number of symbols in Old.

For parse6, N is 57. log_2 57 = 6 bits required for each of the start and end
symbols.

This can be reduced by taking advantage of the fact that, when a start
symbol has been found, an end symbol will not be far ahead. The variety
of end symbols may be smaller than the variety of start symbols.

Alternatively, there are general-purpose start symbols and end symbols
(eg '(' and ')') together with one or more symbols between them which
distinguish the sequence. The gerneral purpose start and end symbol
require very few bits because they are very frequent. For a simple
prefix code, the could be encoded with 1 bit for the start and 2 bits
for the end (or vice versa).

Given that the beginning and end of a given sequence have been marked,
the discrimination symbols can occur anywhere within the sequence.

For parse6, the total cost of discriminating one sequence could be
3 bits (for the left and right brackets) plus 3 bits for the discrimination.

If this technique is used, then brackets cannot be nested, unless there
is some additional "grammar for brackets" in Old which enforces the
'correct' matching of brackets.

%73 27/8/96

Coding in vision:

Each 'feature' which is recognised is replaced by a code for that feature.
If coding of position is done in an analogue manner, then one part of the
code (eg start or finish) must mark a recognised part of the feature
(eg left or right boundary).

When a configuration of features is recognised, it must be replaced by
a code. As with features, there must be a spacial correspondence between
the code and some part of the configuration of features (eg top left-hand
corner).

If one pattern overlaps another, there must be some way of showing which
is on top. Assuming that codes are always at the top left-hand corner
then it is obvious which pattern is on top if the TL of the upper one is
to the bottom-right of the lower one. If the upper one is to the top-left
of the lower one then the code for the lower one is obscured. There
is a need for some 'clean' way of handling this.




==> anc/sp_ideas6.txt <==
IDEAS FOR SP (6)

%1 3/9/96

How to distinguish 'references' from the tag pattern attached to the
thing which is referenced.

The 'trick' is to make sure that the things which may be referenced are
in a section with a distinctive heading (eg 'REFERENCES'). Then,
any 'query' on a specific reference should include this heading. This
is achieved by linking the heading to some part of the reference which
makes it distinctive, eg the initial '%'. For example, if '% 6 ;' is the
reference, the query would be constructed like this:

	REFERENCES %
	           |
	           % 6 ;

which unifies to:

	REFERENCES % 6 ;

When this pattern is applied to Old, it should pick up the 'correct'
referent, like this:

	REFERENCES                              % 6        ;
	    |                                   | |        |
	REFERENCES            ...               % 6  text  ;

All other hit sequences should have a lower score.

%2 16/9/96

Frequency and recency (see also %45 in sp_ideas5):

It seems that measures of frequency should always be in a 'window' of
fixed size to ensure comparability of measures. For reasons which
are obscure, our intuitions are that recent windows are more significant
for the purpose of prediction (and compression) than older windows.

Using a fixed-size and relatively small window for counting frequencies
enables us to detect *changes* in frequency.

Question: how do these ideas relate to Zipf's 'tool using' model for
pattern recognition?

%3 1/10/96

There must be residual redundancy in any coded (compressed) form of
information to allow that information to be decoded:

* There is redundancy in any prefix code. This redundancy is necessary
to ensure that each code can be recognised unambiguously when it
is concatenated with other codes with no breaks between successive
codes.

* Words can be seen as short codes for relatively complex concepts. But
if there was no redundancy in a sequence of words, it would be 
impossible for a child to learn the word structure of language and
it would be impossible to parse sentences to achieve preferred
intepretations because there would be a multiplicity of alternative
parsings which would all be equally probable (or improbable).

%4 1/10/96

More thoughts about inheritance and default values:

The default value for the colour of a leaf is 'green' - which is the
commonest colour for leaves. Leaves may be other colours in particular
species (Japanese Maple, Copper Beech) or in Autumn.

Here is a tentative scheme for showing how green can be the default
colour which may be overridden in specific cases:

leaf colour ; #

colour 0 green ;
colour 01 red ;
colour 011 yellow ;
...

In the absence of any specific information about the colour of a leaf,
the pattern 'leaf colour ; #' will unify with 'colour 0 green ;' in
preference to any of the others because the code for green ('0') is the
smallest (reflecting the high frequency of green (in this context?)) and
this means that the overall size of the unified pattern is relatively
small.

This unification does not give any gain for the compression of New because
no symbols from New are encoded by the unification. This seems to be
one of many examples of how we may make 'speculative' inferences which
give less compression than non-speculative ones but can be useful in
anticipating future events. We can explore in areas below the maximum
compression - we don't need to be confined to the area of maximum compression.

If an actual leaf turns out to be red, then the corresponding
alignment is:

leaf           red
 |              |
leaf colour     |  ; #
       |        |  |
     colour 01 red ;

In this case, 

%5 9/10/96

Discussion with Jason Hutchens about generalisation and the correction
of overgeneralisations (in SNPR): the correction of overgeneralisations
by using a compression measure is an example of the avoidance of
*under* fitting, not *over* fitting as previously assumed. Thus MLE
handles both kinds of departure from the 'correct' grammar.

%6 26/10/96

PROBABILITIES AND COMPRESSION

In SP51, there is no need to construct a trie to find the sizes of Huffman codes for symbols. Each size should be log_2 1/p where p = f / n, f is the frequency of a given symbol in a sampe of size n symbols.

COMPRESSION SCORE

The 'correct' CS is:

	CS = (NSC - OSC) / NSC

This gives the saving as a proportion of the bits in New and thus normalises the score independent of the size of New.

INFERENCE

Consider one pattern from New which repeats N times in Old. Then this pattern may be extracted and given an identifying pattern like this:

left_boundary class_symbol discriminator right_boundary

The bits required for class_symbol and discriminator is

	D =  log_2 (1 / p)

where:

	p_d = f / n,

f is the frequency of the pattern in a given sample (number of non-overlapping instances) and n is the total number of occurrences of all types of pattern in the same sample (non-overlapping instances).

Frequent patterns will have a smaller code than rare patterns.

The probability of the inference(s) associated with each unification between New and a pattern in Old is:

	p_r = 1 / N.

where N is the number of (non-overlapping) instances of New which have been 'recognised' in Old.

What is the relation between p_d and p_r? Which one is the appropriate one to be used for making inferences? 

One of the differences between p_d and p_r is that the former takes account of frequencies of occurrences of patterns in the 'raw' information from which Old was derived whereas the latter uses the frequency of occurrence of the pattern in Old as it is.

One snag with the definition of p_r as it is, is that it does not take account of the fact that a given pattern from New which is recognised in one location in Old may have been assigned a code in Old which is used in several different places in Old. For example, the pattern 'table' may have been reduced to a single instance in Old. But the code for 'table' may be used in several different contexts. The inferences which would naturally make from seeing 'table' in New would correspond with the several different contexts in which the code for 'table' appears in Old.

Assuming that Old was created by lossless compression, the number of  occurrences of the code for 'table' correspond to the frequency of 'table' in the raw data as used in the formula:

	p_d = f / n.

p_d is an *absolute* probability, whereas p_r is a *conditional* probability: the probability of 

If we have a value  for D then:

	p_d = 1 / antilog D

%7 14/11/96

SEARCH METHOD IN SP51

A defect in the SP51 search method as it currently stands is that it weeds out partial alignments where there are mis-matches even though these partial alignments may be developed into alignments where there are not any mis-matches. This needs correction and exploration.

The search method also needs to be modified so that it can select alignments in relation to each symbol in New.

%8 7/1/97

NEGATION negation

In a causal model of a car, it is simplest to represent all the parts of
a car which must be in working order for the car to go. There will be
a high probability of this pattern in association with the car going.

If any one of the parts is not working or is missing, the car will not
go. This could be represented as associations between the car not working
and patterns with every part in order but one part missing. However, it
would be more economical to represent this as associations between the
car not working and the part which is missing (ie negated).

This points to the need for a built-in mechanism for negation of symbols.

%9 16/1/97

Ideas and justification for development of SP model on DAP (LT and ST) :

* LT Exercise may help to clarify how the SP concept may be developed
in a high-parallel environment. These abstract insights may then
lead to ideas for dedicated high-parallel hardware.

* Practical justifications:

- LT integration of a range of applications (free-text database, data mining,
image processing/pattern recognition (finger-prints, radar, character
recognition), C3I, signal processing, information retrieval,
multiple alignments, data compression, dynamic programming.

- ST DRA: data fusion and picture compilation.

- LT Natural language processing (parsing, language understanding and
production, speech understanding and production).

- ST Fuzzy pattern matching and info retrieval (cf DAPText)

- ST Integration of text storage, indexing and compression.

- ST Intelligent agents for Internet.

* Why SIMD?

%10 23/1/97

Notes on the assignment of code symbols in a learning version of the 
SP model.

The size of the code which must be assigned to any pattern for 
unique identification depends on CONTEXT.

If the pattern is to be free-standing, the code must be big enough
for global idenfication.

But if the pattern is to be recorded within another pattern, then
the code can be smaller.

For example:

NOUN 1 table ; #
NOUN 2 chair ; #
NOUN 3 apple ; #
etc

versus

NOUN

1 table ;
2 chair ;
3 apple ;

#

which is the same as:

NOUN 1 table ; 2 chair ; 3 apple ; #

Either way, a particular noun may be referred with a pattern like this:

NOUN 2 ; #

The first representation is like giving the full path name for every file
in a hierarchical file system. The second representation is like showing
the file structure.

BUT: The second representation seems to make the query ambiguous.
The best answer could be

NOUN 2 chair ; #
  |  |       | |
NOUN 2       ; #


or

NOUN 2 chair 3 apple ; #
  |  |               | |
NOUN 2               ; #


or

NOUN 1 table ; 2 chair ; 3 apple ; #
  |            |                 | |
NOUN           2                 ; #


Perhaps the second method is not going to work!

BUT, the apparent extravagence of the first method is reduced by 
the possibilities of subtracting coding costs of classes when a word
is recognised in context (see article about parsing).

27/1/97

Given an alignment like this:

	car	8	ewng	nsp	#
	 |      |        |       |      |
	car	22	ewng	nsp	#
	 |      |        |       |      |
	car	50	ewng	nsp	#
	 |      |        |       |      |
	car	88	ewng	nsp	#
	 |      |        |       |      |
	car	95	ewng	nsp	#

why should the system form a pattern like this:

	F 1 ewng nsp ;

rather than one like this:

	car ewng nsp #

The answer seems to be: if the frequency of 'ewng nsp' is
higher or lower than 'car #', then extra code symbols 
are needed (to differentiate the two patterns when they
do not occur together). If the frequencies are the
same, then the second encoding is correct.

An analogy: if 'pepper' and 'salt' are always found
together and never apart then they are, in effect,
a single concept which only requires a single name.

However, if 'pepper' can appear without 'salt' or
vice versa, even on only very rare occasions, then
they must be identified as separate entities.

In this example, 'pepper' and 'salt' must each be
given identifiers which are sufficiently large for them
to be identified globally. This seems wasteful but need
not be so - because an additional pattern can be
established which links them (in the same way that
'noun phrase' links 'determiner and 'noun'). Then
every occurrence of 'pepper' and 'salt' together can
be encoded with the linking pattern, which reduces
the total size of the code compared with coding each
of them separately. (as in parsing). In this case, the
alternative for 'pepper' is 'null' and likewise for 'salt'.

%28 28/1/97

Notes on calculation of probabilities of inferences with multiple
alignment.

The system needs to take account of the possibility that relevant
information may be missing from the database (cf negation
as failure).

Somehow (a separate question!) we have to estimate the 
completeness of the database as a proportion of the total
relevant information which is actually present. Then, tentatively,
the probability of any given inference should be multiplied by
this fraction to get a final 'probability' that the inference
is true.

NOTE ADDED 29/1/97: It may be possible to solve this problem by
the inclusion in the database of one or more patterns whose 'data'
symbol is 'UNKNOWN'. Each of these patterns may have 'discrimination'
symbols at the front and a termination symbol at the end and a 
relative frequency (expressed in the number of bits used for the
discrimination symbols), so that they can be treated exactly like
other patterns. The existence of these patterns should push down
the probabilities estimated from other patterns and thus, in effect,
make allowance for the estimated level of ignorance in the
database.

Question: does this approach run the risk of confusing ignorance
with uncertainty (cf Dempster-Shafer theory)? Should there be
a difference between the estimated probability of some pattern and
an estimate of the probability that ones estimate of the probability
is correct? Eg, "I have only ever seen one of these, but then I have
not been in this business very long, so don't attach much weight to
my judgement." Or: "From an extrapolation of the rate of decline
of seeing new kinds of X, I estimate that I have probably seen about
half the different kinds of X which exist."

%28 28/1/97

The problem of finding alignments for 'unordered' patterns (eg symptoms
of a disease)

The best answer seems to be to put the symbols in each
pattern in Old in some arbitrary order, eg alphanumeric. Then
each pattern in New should be treated as an *unordered* pattern,
which means that the order of the symbols can be rearranged
freely to achieve a good alignment.

However, any pattern which is extracted in the course of learning
or when a New pattern is added to Old, the symbols will be put
in their default order.

%29 6/2/96

REFLECTIONS ON DISCONTINUOUS DEPENDENCIES AND HOW TO REPRESENT THEM.

A possible improvement of previous ideas is to represent discontinuous
dependencies something like this:

         t h e          m a n         i n b l u e          r u n s       f a s t
         | | |          | | |         | | | | | |          | | | |       | | | |
S        | | |          | | |         | | | | | |          | | | |       | | | |    %
|        | | |          | | |         | | | | | |          | | | |       | | | |    |
S NP     | | |          | | |   # Q   | | | | | | # V      | | | | ; AD  | | | |  ; %
  |      | | |          | | |   | |   | | | | | | | |      | | | | | |   | | | |  |
  NP D   | | | ; N      | | | ; #     | | | | | |          | | | |       | | | |  |
         | | |          | | |         | | | | | |          | | | |       | | | |
     D 0 t h e ;

                 N SING m a n ;

                                  Q 1 i n b l u e #

                                                    V SING r u n s ;

                                                                     AD 0 f a s t ;

               NUM      ; NUM ;

               NUM SING ;

                                            NUM ; NUM      ;

                                                  NUM SING ;

%30 19/2/97

A diagnostic tree (discrimination net) like this:

Starter turns the engine
	yes Starter turns engine briskly
		yes Engine starts again after throttle lowered and raised
			yes There is spark at plug leads.
		no Battery connections are clean
			yes Battery too old
				yes Replace battery
	no Headlamps go dim when starter on
		yes Starter is jammed ...
		no Starter wines
			yes Select neutral on automatics and try again
			no Pinion is stuck.

Can be converted into 'patterns' like this:

S 1 Starter turns engine ;
S 2 S 1 ; yes Starter turns engine briskly ;
S 4 S 2 ; yes Engine starts again after throttle lowered and raised ;
S 5 S 4 ; yes There is a spark at the plug leads ;
S 6 S 2 ; no Battery connections are clean ;
S 3 S 1 ; no Headlamps go dim when starter on ;
S 7 S 3 ; yes Starter is jammed ... ;
		 
%31 5/3/97

PROBABILISTIC INFERENCE: COMPARISON BETWEEN ICMAUS APPROACH AND ALTERNATIVE
APPROACHES

The main alternatives are:

* Probabilistic expert systems like MYCIN (quasi-probabilistic - van der
Gaag).

* Bayesian belief networks (Pearl).

* Fuzzy sets and fuzzy logic.

* Dempster-Shafer theory of evidence.

Tentatively, the main advantages of the SP approach are:

* Natural connection with the learning process.

* Conditional probabilities can be derived "on the fly" from absolute
frequencies/probabilities. This allows greater flexibility in how
matching is done and allows a greater range of conditional probabilities
to be computed.

* The figures which are computed are true probabilities, derived in
a simple and perspicuous way from raw data about frequencies of occurrence
of patterns. (???)

* The system is, arguably, conceptually and mathematically much simpler
than the alternatives.

* The system is, arguably, more natural and 'perspicuous' than a causal
network.

* Does not depend on a fixed qualitative architecture (cf Bayesian
belief networks and if-then rules).

%32 6/3/97

Comparison of SP representation and Bayesian belief network.

The Old part of this SP representation:

[
	[(holmes's grass wet watson's grass ?)]
	[
		(C 1 rain sprinkler-off holmes's grass wet
			watson's grass wet %)*500
		(C 2 rain sprinkler-on holmes's grass wet
			watson's grass wet %)*2
		(C 3 no-rain sprinkler-off holmes's grass dry
			watson's grass dry %)*2000
		(C 4 no-rain sprinkler-on holmes's grass wet
			watson's grass dry %)*50
	]
]

may be simplified to:

	[
		(rain spr-off h-g-wet w-g-wet)*500
		(rain spr-on h-g-wet w-g-wet)*2
		(no-rain spr-off h-g-dry w-g-dry)*2000
		(no-rain spr-on h-g-wet w-g-dry)*50
	]

The causal network is:

	        rain (rain)     spr-on (spr-on)
	        no-rain         spr-off
	       /       \       /
	      /         v     v    
 	     /          h-g-wet (rain/spr-on, rain/spr-off, no-rain/spr-on,
 	    /           h-g-dry     no-rain/spr-off)
	   v 
    w-g-wet (rain, no-rain)
    w-g-dry

Symbols in brackets are absolute probabilities (at the top) or conditional
probabilities (at lower levels).

%33 13/3/97

MORE THOUGHTS ABOUT CODING OF PATTERNS IN OLD

There seems to be a possibility of getting rid of the artificial notion
of code symbols so that any symbols within a pattern may function
as code.

If this were done, it seems that there would still be a need for left
and right boundary symbols.

The OSC is the *minimum* number of bits for global discrimination of
a pattern by the Shannon-Fano-Elias method.

People are capable of changing references dynamically in the light of
context or new information. For example, if a new Gerry came to SEECS,
then they would instantly be distinguished from me and be given a 
distinctive user name.

If a pattern a pattern in Old has been partly matched (to New and/or Old)
can one 'instantly' find the minimum extra bits needed to discriminate
in the new context. The answer appears to be log_2 N where N is the 
number of alternative alignments in which the given matching appears.

Question: Does it make any sense to use the cost of *all* the symbols
in a pattern as its coding cost, thus getting rid of the distinction
between 'code' and 'data'?

%34 21/3/97

Giving more precision to the idea that "redundancy exists when a pattern
occurs more frequently in a body of information than other patterns of
the same size".

We can calculate the expected frequency of a pattern of a given
size in a random sample of a given size, counting substrings and also
subsequences. If a particular pattern occurs more frequently than this,
the sample is probably not random and the given pattern expresses some
of the redundancy in the sample.

To count the expected number of subsequences, we take advantage of the
idea that, if we look left to right in a random sample for a hit
between a given symbol and a matching symbol in the sample, then, on
average, we will find one after A matches, where A is the size of the
alphabet. For example, if we look for a given letter (say 'H') left-to-right
a random sequence of letters, we would expect to find one every 26 letters.
So if we search left to right in a random sequence of symbols for a
given sequence of symbols of length L, we would expect to find an
instance of that sequence as a subsequence of the sample every L * 26 symbols.

So the expected frequency of a given sequence of length N in a random sample
of size D is F = D / (L * A). This computation is for subsequences which
are non-overlapping and disjoint. The calculation of expected frequencies
when the patterns are overlapping or non-disjoint or both has not been
attempted, but the arguments to follow would apply to these cases in
the same way as they apply to non-overlapping, disjoint instances of
patterns.

The program ~/research/dev/progs/random_counts/subsequence_occurrence.c
makes this calculation for a range of values for L within a fixed
sized sample - and these values can be plotted.

If, in a non-random body of information, I, a given pattern occurs more
frequently than other patterns of the same size (ie it falls above the
line in the plot) then it represents redundancy. Since, in a truly
random sample there would naturally be cases of this kind, any judgement
that a given pattern represents redundancy must be probabilistic. In
an AIT framework, the acid test is whether it is possible to exploit
the relatively large frequency of the pattern to compress I.

PATTERNS WHICH OCCUR SIGNIFICANTLY LESS FREQUENTLY THAN OTHER PATTERNS
OF THE SAME SIZE ALSO REPRESENT REDUNDANCY.

This is tue, but if there are unusually rare patterns in a sample, then
there must, correspondingly, be patterns in the sample which occur
more frequently than other patterns of the same size.

WHAT ABOUT LEARNING PROCESSES?

The above arguments suggest that, in a learning system, one should be
constantly monitoring the frequencies of occurrence of patterns to
see whether they fall below the line in the plot. This is probably not
necessary because one can normally measure, in a more direct manner, 
whether any compression could be achieved by extracting and encoding
a given pattern.

THE AIT DEFINITION OF RANDOMNESS (AND REDUNDANCY) SITS A COMFORTABLY WITH
THE FREQUENCY VIEW (SHANNON): THEY ARE COMPLEMENTARY, NOT IN CONFLICT.

CALCULATIONS MAY ALSO BE MADE FOR THE EXPECTED FREQUENCIES OF SUBSTRINGS
WITHIN I. This is done by ... string_occurrences.c.

THIS DISCUSSION UNDERLINES THE FACT THAT REDUNDANCY CAN MANIFEST ITSELF
BOTH IN TERMS OF SUBSEQUENCES WHICH ARE RELATIVELY FREQUENT FOR A GIVEN
SIZE AND ALSO AS SUBSEQUENCES WHICH ARE RELATIVELY LONG FOR A GIVEN
FREQUENCY. THE LATTER MANIFESTATION OF REDUNDANCY IS OFTEN NEGLECTED
IN DISCUSSIONS OF REDUNDANCY AND COMPRESSION.

%35 7/4/97

HOW TO ACHIEVE 'CORRECT' ALIGNMENTS OF DISCONTINOUS DEPENDENCIES IN
CASES OF NESTED DEPENDENCIES.

Bob Borsley's example:

	"Which boys did you say Bill thinks want to go home?"
	       PL               SING SING   PL

In this example, there are dependencies between the subject and the
verb of the main sentence and the embedded sentence. In principle,
both of these dependencies may be discontinous although, in this example,
it is only the dependencies in the main sentence which are discontinuous.

The problem for the SP proposals re DCs, as they stand, is that there
would be ambiguity in the assignment of dependencies. If the main
sentence is 'A' and the nested sentence is 'B',  then the
structure may be characterised as 'A B B A'. If the DC is expressed
as 'SING SING' and 'PL PL', then the 'wrong' dependencies may be
assigned, like this:

	A    B    B    A
	|    |    |    |
	PL   |    PL   |
	     |         |
	     SING      SING

An answer to this problem seems to be to include markers for the 
beginnings and ends of the sentences, not only in the main structure
but also in the patterns representing the dependencies:

	  A    B        B      A
	  |    |        |      |
	S PL S |        |    % PL %
	     | |        |    |
	     S SING S % SING %

Patterns like the second and third in this alignment, which record
plural and singular discontinuous dependencies, make explicit that
the dependencies bridge an embedded sentence, if any.

Question: what about 'wrong' alignments like this (?!):

	  A    B        B  A
	  |    |        |  |
	S PL S |      % PL |    %
	     | |      |    |    |
	     S SING S %    SING %

One possible reason for rejecting this 'wrong' alignment is that
the second 'PL' and the second 'SING' would clash with each other
if it were not for New keeping them apart. Since the system should
work not merely in 'parsing' mode but also in 'generation' mode without
any 'input' (when the alignment has to be created by the grammar),
the existence of a clash in generation mode seems to provide a good
reason for rejecting the 'wrong' alignment.

In general, this seems to point to the need for a refinement of
the "principle of unification without mis-matches": this principle
applies *exclusively* to unifications amongst patterns in Old.

A justification for this principle, in its refined form, is that
the alignment of patterns in Old should provide the basis for
a unique, unambiguous encoding of the information in New. If there
is ambiguity in the alignment of symbols in Old - without reference
to the symbols in New (as there would be in the 'wrong' alignment,
above), then the alignment of symbols in Old cannot provide that
unique encoding of New.

%36 23/4/97

ALLOWING FOR GAPS IN ALIGNMENTS

In SP51 and SP52 there is no attempt to take account of gaps in alignments.
This leads to counter-intuitive results where, for example, these three
alignments all receive the same score:

NEW ALIGNMENT:

%4 (%1 %3) #8, NSC 18.00, OSC 16.00, CS 2.00

    a b c         
    | | |         
P 2 a b c p q r ; 
                  
NEW ALIGNMENT:

%5 (%1 %2) #7, NSC 18.00, OSC 16.00, CS 2.00

    a   b c         
    |   | |         
P 1 a b b c x y z ; 
                    
NEW ALIGNMENT:

%6 (%1 %2) #6, NSC 18.00, OSC 16.00, CS 2.00

    a b   c         
    | |   |         
P 1 a b b c x y z ; 
                    
Intuitively, the first two alignments are not as good as the second. Does
the intuition have any theoretical underpinning?

This was considered for SP21 but a better analysis may be possible.

The basic thought is that, if a match between a string of N symbols
and another, longer, string is scattered over N * A symbols of the second
string (where A is the size of the alphabet), then its information value
of the first string with respect to the second string is effectively zero 
because the same degree of matching could have been obtained between
two random strings.

This introduces the idea of "information value of one string with respect
to another." Is this a sensible concept? It can be interpreted as the
extent to which one string duplicates information in the other string
or the degree of redundancy between the two strings.

We need some kind of measure of this redundancy or mutual information
which is maximal when there are no gaps in the alignment and decreases
to zero when there are ((N * A) - N - 1) gaps. 

Another way of looking at this issue is to consider that, when the first
string matches the second exactly, then a code for the second string
may be used to represent the first string. But when the first string
matches the second string with gaps, then additional coding would be
required to mark the positions in the second string where symbols do
not match. This additional coding cost would reduce the net compression
score. At present it is not clear how this additional coding might be
done and hence it is difficult to quantify.

As an approximation, we may reduce the New Symbols Cost by (G * C_s / A),
where G is L_a - L_n, (L_a is the length (in symbols) of the alignment
and L_n is the length (in symbols) of the New symbols in the alignment),
and C_s is average cost of the symbol types in the alphabet.

%37 26/4/97

CALCULATION OF PROBABILITIES WITH SP52

The 'correct' method seems to be this:

1 For each alignment in the set which encodes the same symbols as the best alignment, calculate Large P as is done currently.

2 For each alignment in the same set, calculate Small p as is done currently.

3 For each pattern which appears in any of the alignments in the given set, calculate its probability by adding up the values of Small p for the alignments in which it appears. If a pattern appears more than once in any one alignment, it is only counted once for that alignment.

4 For each symbol type which appears anywhere amongst the patterns identified in 3 (or, equivalently, the alignments in the given set), calculate its probability as the sum of the probabilities of the patterns in which it appears. If a symbol appears more than once in any one pattern, it is only counted once.

In the forgoing remarks about probabilities of symbols, the probabilities apply apply only to the inferred symbols which do not appear in New. The symbols which appear in New each have a probability of 1.0.

Note added 16/6/97: In 3, 'pattern' means a pre-existing pattern with
defined left and right boundaries but it could also mean a sub-sequence
of any such pattern. Regarding the question of whether 3 and 4 apply to
a single instance or to multiple instances within an alignment, this
may be determined by the user. Possibilities include "Any pattern/symbol
which occurs at least once within the given alignments", "Any pattern/symbol
which appears N times within one alignment within the set of alignments
(where N may range from 1 up to some number where there are no
relevant patterns or symbols)" and so on.

%38 23/6/97

AN SP GRAMMAR FOR LOGICAL EXPRESSIONS

expr 1 < body # b # > %
expr 2 af %
body 1 expr % op ; expr % #
body 2 not expr % #
b #
b body # , b # #
op 1 implies ;
op 2 and ;
op 3 or ;

%39 26/6/97

How to distinguish 'cat' from 'catenary'. Why should a system dedicated
to compression encode 'cat' with a pattern for 'cat' (eg 'A 1 c a t #A')
rather than a pattern for 'catenary' (eg 'A 2 c a t e n a r y #A')?
If the codes are the same size in each case, then there seems no reason
to prefer one over the other, given that part of the conceptual framework
is the idea of predicting whole patterns by unification of a query pattern
with parts of whole patterns.

The answer seems to be that, if encoding costs have been calculated
properly and if there are contexts in the raw data where 'cat' occurs
but not 'catenary' (as there are), then the frequency of 'cat' (as a 
pattern of letters, not a meaningful word) will *always* be higher
than the frequency of 'catenary', which means that (apart from rounding
errors and conflation at the low end of compression where the cost
of the code is greater than the saving), the code for 'cat' will
*always* be smaller than the code for 'catenary' if an appropriate
coding scheme (eg Shannon-Fino-Elias) has been used.

%40 26/6/97

Can SP grammars which were written without the use of brackets be re-written
with brackets as in %38, above?

Here is one of the original grammars:

	[
		(S NP # V ; NP # %)
		(D 0 t h i s ;)
		(D 1 t h a t ;)
		(N 0 b o y ;)
		(N 1 g i r l ;)
		(V 0 l o v e s ;)
		(V 1 h a t e s ;)
		(NP D ; N ; #)
	]

Here is how it may be re-written:

	[
		(< S < NP > < V > < NP > >)
		(< NP < D > < N > >)
		(< D 0 t h i s >)
		(< D 1 t h a t >)
		(< N 0 b o y >)
		(< N 1 g i r l >)
		(< V 0 l o v e s >)
		(< V 1 h a t e s >)
	]
%41  9/8/97

OUTSTANDING PUZZLES

1 Movement of data by ICMAUS. Eg imitation of a transformation in TG. (look up earlier examples and try out TG example).

2 Revision of gap penalties in the light of later alignments. Is this necessary/justified? How should it be done?

3 Is it possible to get rid of artificial distinction between 'encoding' and 'non-encoding' symbols? (yes, 4/2/98)

4 Matching and unification of unordered lists of symbols and/or patterns.

5 Ambiguities arising from the re-use of discrimination symbols in a grammar. Is partial re-use possible and, if so, how? (use 'punctuation'. See second of the
two parsing articles. 4/2/98)

6 Adaptation of model to handle PostMaus example.

7 Showing that the Post model is equivalent to the Turing model. Look up Minsky (1967).

8 Unification of a 'variable' with a pattern which is part of a larger pattern. Is this valid?

9 How to distinguish a reference to a pattern from the thing referred to?

10 (added 29/8/97) There seems to be a case for including some kind of
check that each pattern in an alignment is making a positive
contribution to the compression score for that alignment.

DISCUSSION

1 Movement

Here is a transformational rule:

	Af + Stem -> Stem + Af

This may be translated into these patterns:

	A ; S ; A;
	A en ;
	A ing ;
	S be ;
	S hav ;
	etc

Here is an algnment that achieves the effect of moving the affix from one side of the stem to the other:

	          e n     b e
	          | |     | |
	        A e n ; S b e ;
	        |     | |     |
	        A     ; S     ; A ;
	        |     |
	A ; S ; A     ;

2 Revision of gap penalties in the light of later alignments. Is this necessary/justified? How should it be done?

In SP52, v 3.2 this is dealt with by re-computing the compression score
of every alignment at the time it is formed. This irons out any anomalies
in gaps arising from the way the alignment is built up and any anomalies
arising from the salvaging of good hit sequences from bad hit sequences.

3 Is it possible to get rid of artificial distinction between 'encoding' and 'non-encoding' symbols?

In a  non-redundant body of information, the number of bits in a
symbol or pattern is a measure of its rarity and is a measure of how
well the symbol or pattern (and any pattern in which it is contained)
can be discriminated from other symbols or patterns.

Given that a body of information is reasonably free from redundancy,
then it should be possible to use any subsequence within a pattern as
an identifier of the pattern, provided it contains enough bits to
discriminate the pattern from all other patterns. It may be necessary
to apply a gap penalty if the given subsequence is discontinuous within
the pattern that it identifies. [This statement is wrong! See below.]

In general, rare symbols or patterns are more effective as identifiers
than common symbols or patterns. But this is 'only' because rare
symbols and patterns have more bits than common ones. A combination of
common symbols and/or patterns can provide the same number of bits as
rare ones and can thus serve just as well as discriminators.

Question: do boundary symbols have a special status? Is it necessary
for any discriminator or specifier of a pattern to include boundary
symbols for the pattern. Or can they come into play as 'meta' symbols
of the system when a discriminated pattern is retrieved?

This would not work if there is no left boundary symbol. And it
conflicts with the slogan 'no meta symbols' and with the idea of
including boundary symbols in alignments.

This implies that any discriminator of a pattern should always include
the boundsary symbols of the pattern. In addition, it should include
enough bits to discriminate the pattern from all other patterns.

If the discriminator contains more bits than just described, and if it
still finds a pattern that will match it, this shows that there is some
redundancy in the system. The additional bits can be ignored or there
can be recoding to remove the redundancy.

If a discriminator as described above matches two or more patterns, the
system contains redundancy which may be removed by recoding. Or more
bits may be added until unique discrimination is achieved.

Given the foregoing ideas, it should be possible to give up the
distinction between 'encoding' and 'non-encoding' symbols. For each
pattern (or set of patterns?) there will be a number of bits needed to
identify one pattern uniquely. Given the default assumption that the
system does not contain significant redundancy, it should be possible
to accept any pattern of bits within a given pattern as an identifier
of the pattern (given adjustments in the case of discontinuous
sub-sequencies).

What I have just written is nonsense! If there is no redundancy in a
system then each pattern can be identified only by using all the bits
in the pattern (eg one number in a contiguous set of numbers starting at
0)!

The whole idea of identifying a pattern by a sub-sequence of the
pattern requires some 'residual' redundancy.

It seems to remain true that a pattern may be retrieved (identified) by
any sub-sequence of its bits which is long enough to form a unique
match with the given pattern. Whether or not it is unique may be
determined empirically by matching. Any larger match is a bonus. The
additional matching symbols may be included in the alignment but are
not needed for  unique identification.

Thus the compression score for an alignment may be calculated without
making a distinction between 'encoding' and 'non-encoding' symbols. All
that is necessary is to subtract the value of the Old symbols that have
been matched, up to a limit for the pattern determined by the number of
alternative patterns which are to be discriminated. There must be
adjustments for gaps and adjustments to allow for the increasing
numbers of partially-completed alignments which are stored in Old.

Re the last point, the partially-completed alignments which (currently)
are stored in Old are there only during the process of compression and
should ultimately be removed. However, within this set of alignments,
there is a lot of redundancy and this must have a bearing on the
identification process. Also the fact that the set of patterns within
which patterns are identified is constantly growing has a bearing on
identification. This needs more thought. [Note added 2/9/97: in
SP52, v 4.1, Old is purged at the end of each cycle so the number
of patterns in Old remains relatively static. However, when the model
is generalised to include learning, it will be true that Old will
be continually growing.]

[Further thoughts, 11/8/97]

The question of how many alignments are stored is irrelevant because
the only patterns which appear in an alignment are basic patterns and
all calculations are done in terms of basic patterns.

It may be that the present (temporary?) concept of a boundary symbol
can be dropped: the boundary of a pattern may the left and right
extremes of any substring of a pattern (including the whole pattern)
which can be unified 'inside' another pattern.

The OSC of the basic patterns may be calculated as the cost of boundary
symbols plus the number of bits needed to discriminate the pattern
unambiguously from all other patterns.

When patterns in Old (including alignments) are matched against each
other, OSC values may be reduced by the value of matching symbols
regardless of whether they are 'encoding' or 'no-encoding'. For any
pair of matchng patterns, the reduction should not exceed the 'coding
cost' of one pattern. Any additional matches merely show the existence
of some redundancy within Old.

4 Matching and unification of unordered lists of symbols and/or
patterns.

The SP52 model is already set up so that unordered lists of patterns
and/or symbols may be accepted in New. This is because the set of zero
or more patterns in New is inherently unordered (except in terms of the
order in which items are processed). If a set of symbols is to be
treated as unordered, then each symbol should be surrounded by round
brackets so that it is treated as a mini-pattern.

Question: how to calculate the effective information in an unordered
list of symbols and/or patterns and thus the compression represented by
an alignment with items in the set?

9 How to distinguish a reference to a pattern from the thing referred
to?

This relates to 8 (8 Unification of a 'variable' with a pattern which
is part of a larger pattern. Is this valid?) because a reference is
normally embedded in a larger pattern, while what is referred to is
normally a pattern in its own right. The phrase 'pattern in its own
right' assumes end-of-line symbols or the like as meta-symbols to mark
the start and end of patterns.

One answer (discussed in earlier notes) was to put all patterns
referred to in one place, preceeded by some kind of marker or heading.
If the heading is included in a query, this signals that a pattern is
wanted, not a reference. An apparent difficulty here is that patterns
often contain references, including slf-reference.

A better answer is that matching references will never contribute
anything to the encoding of New, whereas a pattern may do. As always,
compression score provides the means of distinguishing 'good' matches
from 'bad' ones.

%42 29/8/97

When 'references' are used in ordinary computing or in writing, it
is quite usual to omit the terminating symbol. But some kind of terminating
symbol is needed, otherwise the end of the structure being referenced
would not be recognised.

In computer files, for example, there is (should be) always an EOF
character.

If the system knows that every file has an EOF, there is no need to
put it into the reference. Perhaps an equivalent effect can be achieved
by incorporating a pattern in Old which associates the left boundary
of a structure with its right boundary. Then references could be
made using only the left boundary and the right boundary would be
supplied by alignment.

Here is a possible example.

	S < NP < VP >
	NP < D < N
	VP < V < NP
	< L >
	L NP
	L VP
	L D
	L N
	
This might give alignments like this:

	S <   NP   <   VP
	  |   |    |   |
	  < L |  > |   |
	    | |    |   |
	    L NP   |   |
	           < L |  >
	             | |
	             L VP

The trouble with this scheme is that there is ambiguity about
the relative positions of, for example, the first '>' and
the '<' immediately to the right (or left?) of it.

Any scheme like this would need some additional principle which
would say, in effect, when something is referenced, finish it
before fitting the next thing into the alignment. 

This is getting messy!

%43 11/9/97

Thoughts about encoding of patterns where the recurrent part is
fragmented and variable in its fragmentation.

Consider these patterns:

	< A i B C j D E F k l m G H >
	< n o A B C p q r D E s t G H >
	< A u v B C D w x y E F G z H >

Total number of symbols = 47.

The recurrent pattern may be encoded as:

	< %1 A B C D E F G H >

and the original patterns may then be converted to:

	< %1 A i C j F k l m >
	< %1 n o C p q r E s t >
	< %1 A u v D w x y G z >

Total number of symbols = 11 + 35 = 46.

In this case, the saving is only one symbol! But if the recurrent
pattern were biggger, the saving would be bigger.

It should be possible to reconstruct the first original pattern by
alignment and unification, something like this:

	< %1 A B C D E F G H >
	| |  |
	< %1 A i C j F k l m > 

No! this is not going to work because there is nothing to give
the relative positions of 'B' and 'i' except the implicit rule that
the positions of the variable parts of a pattern are always to the right
oi a distinctive symbol in the constant pattern - and that the constant
parts of the pattern are always to the right of any 'conflicting'
variable part. This is an ad hoc rule which should be avoided if possible.

Here is another idea. The contant pattern may be encoded like this:

	< %1 A . B . C . D . E . F . G . H >

The first of the original patterns may then be encoded something like
this:

	< %1 . i . . j . . . k l m . . >

Then the original pattern, < A i B C j D E F k l m G H >, may be
reconstructed by alignment and unification, something like this:

	< %1 A .   . B . C .   . D . E . F .       . G . H >
	| |    |   |   |   |   |   |   |   |       |   |   |
	< %1   . i .   .   . j .   .   .   . k l m .   .   >

This means putting extra '.' symbols in the constant pattern at
irregular intervals. A possible way round this problem is always
to put two spacer symbols between each symbol in the original pattern
like this:

	< %1 . A . . B . . C . . D . . E . . F . . G . . H . >

The first of the original patterns may then be encoded something
like this:

	< %1 . . i . . . . j . . . . . . k l m . . . . >

and reconstructed in an alignment something like this:

	< %1 . A .   . B . . C .   . D . . E . . F .       . G . . H . >
	| |  |   |   |   | |   |   |   | |   | |   |       |   | |   | |
	< %1 .   . i .   . .   . j .   . .   . .   . k l m .   . .   . >

This looks 'expensive' but, if the information cost of '.' is small
enough and if the information costs of the letters is relatively large,
then a net saving in bits may be achieved. Since the '.' symbol would
be the most frequent symbol in the database, it would be given the
smallest code by the Shannon-Fano-Elias method.

If the recurrent pattern were so common that its storage cost was a
negligeable part of total storage costs, if the number of bits in a
letter were, say 20, the number of bits for '%1' were 30, the number of
bits for '<' and '>' were 10 and the number of bits for '.' were, say
2, then the cost of the first original pattern before coding would be
280 bits and after coding it would be 182 - a substantial saving despite
the larger number of symbols in the encoded version.

If each letter and the two termination characters were 8 bits, the '%1'
symbol were 20 bits and the spacer symbol were 2 bits then the figures
for the first original pattern would be 124 bits before coding and
108 bits after coding.

Summary table for first original pattern (< A i B C j D E F k l m G H >):

Letter	'<' or '>'	'%1'	'.'	Not coded	Encoded

20	10		30	2	(13 * 20) +	(5 * 20) +
					(2 * 10)	(2 * 10) +
					= 280		(16 * 2) +
							30 = 182

8	8		20	2	(13 * 8) +	(5 * 8) +
					(2 * 8)		(2 * 8) +
					= 124		(16 * 2) +
							20 = 108

There is a saving in both cases.

Note: In the recurrent pattern, spacer symbols are only needed between letters
which are split apart by one or more characters in one or more of
the original patterns. If letters always appear together, there is
no need for spacer symbols. But, if this is not done, then when new
spacer symbols are introduced, all the encoded versions of patterns
which use the recurrent pattern would need to be revised.

Added 12/9/97: The '.' separators could be replaced by brackets, giving
continuity between 'symbols' and 'patterns'. Then the recurrent pattern
and the first pattern after coding might look like this:

	< %1 < A > < B > < C > < D > < E > < F > < G > < H > >

	< %1 < > i < > < > j < > < > < > k l m < > < > >

and the first pattern reconstructed in an alignment something like this:

	< %1 < A >   < B > < C >   < D > < E > < F >       < G > < H > >
	| |  |   |   |   | |   |   |   | |   | |   |       |   | |   | |
	< %1 <   > i <   > <   > j <   > <   > <   > k l m <   > <   > >

Using this technique does not exclude the use of techniques which
simply mark the ends of relatively large sections. For example, if
the original pattern were

	< < A > < B > < C > < D > < E > < F > < x > < G > < H > >

then it could be encoded like this:

	< %1 < A > < F > < x > < > < > >

and reconstructed with an alignment like this:

	< %1 < A > < B > < C > < D > < E > < F >   < G > < H > >
	| |  |   |                         |   |   |   | |   | |
	< %1 < A >                         < F > x <   > <   > >

The question about how, if at all, one could use 'negation' to handle
cases where a patter was the same as the recurrent pattern but with
one letter omitted or with one letter replaced by something else
remains open.

%44 25/9/97

Thoughts about "boundary symbols":

The concept of a boundary symbol which is artificially distinct from
other symbols and which only appears at the ends of patterns breaks
the principle that all symbols should enter into matching and unification
in the same way and that they should all have the same status in the
model. But, nevertheless, there is a case for allowing symbols to act
as boundaries for strings or (in the case of 2D matching) for areas.

Any string or area which is marked in this way would be a function
of particular patterns in New and their interpretation in terms of Old.
The boundary symbols would appear at the boundaries of sequences
or areas ***as they appear in a particular pattern from New***. These
sequences or areas need not be entire patterns as they are stored in 
Old, they may be parts of such patterns.

This way of seeing the concept of boundary is clearest when we consider
how objects appear in a typical scene with many objects partially
obscured by other objects. Each object may be encoded with its reference
and the boundary symbols which mark ***the area which can be seen in
this particular scene***, not the boundary of the entire object. Here
is an example:

     B1 B2 B3 B4 B5 B6 C1 C2 C3 C4  C5  C6  C7  C8  C9  C10 B17 B18 B20 image on retina
     |  |  |  |  |  |  |  |  |  |   |   |   |   |   |   |   |   |   |
     |  |  |  |  |  |  C1 C2 C3 C4  C5  C6  C7  C8  C9  C10 |   |   |   pattern for 'car'
     |  |  |  |  |  |                                       |   |   |
     B1 B2 B3 B4 B5 B6 B7 B8 B9 B10 B11 B12 B13 B14 B15 B16 B17 B18 B20 pattern for
                                                                        'building'

After encoding, this alignment might look something like this:

     B1 B6 C1 C10 B17 B20

In this case, the left and right ends of both the car and the building are
encoded. But if the car obscured one end of the building, then the boundary
code for that end (left or right) would not appear in the encoding. In
addition to the ends of the car and the building, the encoding records
the two edges in the building where the building disappears behind the car.

This example assumes that eacch part of the car and the building is distinctive
and can be marked with symbol which is unique within the car or the building. In
a raw image, it is not necessarily the case that each part is unique. But it
is assumed that each pattern has been compressed as far as is feasible with
the available computational effort. This means that each pattern approaches
randomness. In a random pattern, of course, there are repeating sub-patterns. But
this becomes less and less true as the sub-patterns become bigger. Thus it should
always be possible to find parts of a pattern which are unique within the pattern
by making those parts sufficiently large.

%45 29/10/97

NOTES ON DISCONTINUOUS DEPENDENCIES IN (NATURAL LANGUAGE) SYNTAX

Ensuring that two, non-contiguous, parts of a sentence agree in, say, number
or gender is similar to the problem of 'carrying' a value from one part of
a function to another.

In the not_XOR example ("Computing as Compression by Multiple Alignment,
Unification and Search (2)") this is done using a 'variable' with the
same name in two (or more) parts of a pattern and then matching *both* instances
of the variable to a 'value'. This ensures that they get the same value.

In language, a similar thing may be done, something like this:

Grammar:

	S NP #NP VP #VP #S
	NP D #D N #N #NP
	VP V #V NP #NP #VP
	D SING t h i s #D
	D SING t h a t #D
	D PL t w o #D
	N SING b o y #N
	N SING g i r l #N
	N PL b o y s #N
	N PL g i r l s #N
	V SING l o v e s #V
	V SING h a t e s #V
	V PL l o v e #V
	V PL h a t e #V

Parsing:

                       t h i s           b o y               l o v e s              t h a t           g i r l           
                       | | | |           | | |               | | | | |              | | | |           | | | |           
     D     SING      : t h i s #D        | | |               | | | | |              | | | |           | | | |           
     |      |        |         |         | | |               | | | | |              | | | |           | | | |           
     |      |        |         |  N SING b o y #N            | | | | |              | | | |           | | | |           
     |      |        |         |  |            |             | | | | |              | | | |           | | | |           
  NP D Num  |   #Num :         #D N            #N #NP        | | | | |              | | | |           | | | |           
  |     |   |    |                                 |         | | | | |              | | | |           | | | |           
  |     |   |    |                                 |  V SING l o v e s #V           | | | |           | | | |           
  |     |   |    |                                 |  |                |            | | | |           | | | |           
S NP    |   |    |                                #NP V                #V NP        | | | |           | | | |    #NP #S 
        |   |    |                                                        |         | | | |           | | | |     |     
        |   |    |                                                        |  D SING t h a t #D        | | | |     |     
        |   |    |                                                        |  |              |         | | | |     |     
        |   |    |                                                        |  |              |  N SING g i r l #N  |     
        |   |    |                                                        |  |              |  |              |   |     
        |   |    |                                                        NP D              #D N              #N #NP    
        |   |    |
       Num SING #Num

... not completed.

The general idea here is to have twp 'Num #Num' fields in 'NP D Num #Num : #D N Num #Num : #N #NP' and also in
'S NP #NP V Num #Num #V NP #NP' and then to match each of these to *one* pattern 'Num SING #Num'.

This will not work because it would force the second noun phrase in the sentence to have the same number value
(which is true in this case but not generally true).

Here is a possibly better idea:

                         t h i s                        b o y                          l o v e s              t h a t           g i r l           
                         | | | |                        | | |                          | | | | |              | | | |           | | | |           
     D       SING      : t h i s #D                     | | |                          | | | | |              | | | |           | | | |           
     |        |        |         |                      | | |                          | | | | |              | | | |           | | | |           
     |        |        |         |  N       SING      : b o y #N                       | | | | |              | | | |           | | | |           
     |        |        |         |  |        |        |       |                        | | | | |              | | | |           | | | |           
  NP D :      |        |         #D N :      |        |       #N #NP                   | | | | |              | | | |           | | | |           
  |    |      |        |              |      |        |           |                    | | | | |              | | | |           | | | |           
  |    |      |        |              |      |        |           |  V     SING      : l o v e s #V           | | | |           | | | |           
  |    |      |        |              |      |        |           |  |      |        |           |            | | | |           | | | |           
S NP   : Num  |   #Num :              : Num  |   #Num :          #NP V Num  |   #Num :           #V NP        | | | |           | | | |    #NP #S 
          |   |    |                     |   |    |                     |   |    |                  |         | | | |           | | | |     |     
          |   |    |                     |   |    |                     |   |    |                  |  D SING t h a t #D        | | | |     |     
          |   |    |                     |   |    |                     |   |    |                  |  |              |         | | | |     |     
          |   |    |                     |   |    |                     |   |    |                  |  |              |  N SING g i r l #N  |     
          |   |    |                     |   |    |                     |   |    |                  |  |              |  |              |   |     
          |   |    |                     |   |    |                     |   |    |                  NP D              #D N              #N #NP    
          |   |    |                     |   |    |                     |   |    |
         Num SING #Num                  Num SING #Num                  Num SING #Num

As it stands, this does not save anything because each of the three
occurrences of 'Num SING #Num' need to be identifid explicitly.  But,
if it can be shown in an alignment or otherwise recognised that the
three instances of 'Num #Num' within 'S NP : Num #Num : : Num #Num :
#NP V Num #Num : #V NP #NP #S' could be unified to make one, which
itself would unify with *one* instance of 'Num SING #Num', then the
amount of information is reduced and the agreement is 'enforced'.

Question: how would this scheme handle the fact that there must be
number agreement *within* the last NP phrase and that this agreement is
different from the number agreement within the first NP phrase and
between that phrase and the verb? A possible answer is to put some
distinctive symbol like '@' to the right and left of each 'Num #Num'
in the first three slots and to put some other distinctive marker
(eg '%') to the right and left of each 'Num #Num' pattern in the last
two slots. This might enforce the first three slots to unify together
and the last two slots to unify together. This is all rather speculative!

These schemes seem to be outside the scope of SP52, v 4.5, as it stands
now, mainly because 'mis-match' rules would eliminate alignments which
have three intances of 'S NP : Num #Num : : Num #Num :  #NP V Num #Num
: #V NP #NP #S' aligned with each other.

Question: would this scheme have any advantage over the present one
using a pattern like 'S NP SING SING #NP V SING #V #S' to show the
agreement. Admittedly, the pattern just shown contains some redundancy
in the form of repeating instances of 'SING' but this might conceivably
be removed by some kind of recursive encoding. This latter scheme has
the advantage that it shows clearly that the agreement within the last
NP is not part of the subject-verb agreement. The agreement within the
last NP might be shown with a pattern like 'NP SING SING #NP'.

The motive for pursuing the ideas above is the apparent redundancy which
arises when the same number agreement is repeated in several different
patterns as in:

	(S0 SNG S2 #2S SNG #0S)*250
	(S0 PL S2 #2S PL #0S)*250
	(S1 PL PL #1S)*125
	(S1 SNG SNG #1S)*175
	(S2 PL PL S1 #1S #2S)*450
	(S2 SNG SNG S1 #1S #2S)*150

from DDnest5a.

%46 10/11/97

Notes prompted by reading Pearl:

1 p 30-31: Bayesian inference makes *conditional* probability primary rather
than absolute probability.

But this view leads to complexity if one is considering all the different
sub-sets of a pattern which can be used to retrieve the whole pattern.
Also, it does not sit well with our ability to make inferences from cause
to effect and vice versa (although this appears to be covered in the
methodology of Bayesian networks).

Current 'SP' proposals are for the calculation of the probabilities of
alternative alignments for a *given set of symbols from New*. In Pearl,
there is calculation of the probabilities of one or more given *conclusions*,
where a given conclusion may not appear in any alignment (see pp 35-36).

This view of inference needs attention in the SP frame.

2 Fault finding in an engine: if there is no empirical evidence about the
rate at which a given component fails, then a rate may be inferred from
the rate at which the whole car fails divided by the number of components
(assuming that each failure of the whole car is due to the failure of
one component and assuming that the rates of failure for all components
are equal. If there is no information about the rate of failure of the
whole car, then a rate may be inferred from the rate of failure of 'things'.

These inferences need to be considered in any discussion of the model.

The rates of failure just discussed may be regarded as *default* values. The
way actual values override default values needs to be considered.

3 Negation: a symbol (or pattern) and its negation are simply the two values
of a two-valued *variable* and may be modelled in the SP scheme like other
variables.

4 There is a need to consider whether the alternative alignments produced at the
end of an SP run are necessarily *mutually exclusive* (cf 'explaining away'
in Pearl p 49). What if two or more of the alignments are 'true'?

Relevant here are the specific symbols from New which appear in alignments.
Alignments which encode the same symbols from New must be alternatives but
other groupings of alignments may not be.

%48 17/11/97

Further thoughts on scoring of alignments:

In SP52, v 4.5, the 'final' score for each alignment uses an OSC which
is the sum of the coding costs of the patterns in the alignment, minus
the min_score of relevant symbols for each hit between symbols in Old
patterns.

This is not satisfactory because it can easily lead to negative values for
OSC and it means that if, for example, two Old patterns in the alignment
are identical, and if the min_scores for the hits between them are greater
than the cost of one of the patterns then the total OSC for the alignment
would be reduced and this would raise the CS for the alignment.

A method is needed which will, for example, give an increase in CS for
the inclusion in an aligment of a pattern expressing discontinuous constituents
but which will not raise the CS when if there are two identical Old patterns
in the alignment.

A possible answer arises from the idea that, for any one pattern in the
alignment, the OSC cannot be reduced by more than the coding cost of
that pattern. If there are more hits for that pattern, they are either
'wasted' in terms of encoding New or they contribute to the encoding of
other aspects of the alignment, eg discontinuous dependencies between
other patterns in the alignment - if these have not yet been matched up
to the limit imposed by their coding costs, then a pattern for DCs can
be effective.

The method of scoring the OSC of an alignment should go something like this:

1 For each pattern in the alignment set up an 'pattern_OSC' variable which
is equal to the coding cost of the pattern.

2 For each hit in the alignment between two patterns in Old, reduce the
pattern_OSC of *one* of the two patterns involved by the min_cost of
one of the two symbols involved (with an adjustment for any gap between
this column and any previous column containing a hit between two
symbols in Old) but do not reduce it below 0. If there is any residue,
or if the pattern_OSC of the given pattern is already 0, subtract the
relevant amount from the pattern_0SC of the other pattern involved.

3 OSC = SUM (pattern_OSC of each pattern in the alignment).

[The following argument is wrong because it asssumes that all patterns are
accessable in all columns - which is often not the case and especially not
in the case of discontinuous constituents.

Given that, for any set of hits in one column of the alignment, there
is no basis for dividing the symbols into pairs, this means that 'other
pattern involved' really means 'all other patterns with hit symbols in
the the given column'. In this case, the method just described really
boils down to summing the coding costs for each Old pattern row in the
alignment and then, for each column in the alignment, subtracting
(adjusted min_cost * (n - 1)) where n is the number of hit symbols in
the given column.]

There seems to be a case for calculating the coding cost for each
pattern in a similar manner to how it was calculated in SP51, v 4.1 and
earlier: include the min_cost of the first and last symbols in the
pattern plus the min_costs of whatever symbols are needed from the left
of the pattern to render the pattern unique. This calculation can be
done without otherwise identifying the relevant symbols as 'coding
symbols' and without using that kind of marking anywhere else in the
program.

This manner of calculating the coding cost of a pattern seems to be
more practical than calculating a theoretical minimum and then
multiplying it by some arbitrary factor.

%49 18/11/97

Representing discontinuous constituents in syntax

Discontinuous constituents (DCs) can be represented in special
patterns, eg (S SNG SNG #S) or (S PL PL #S), or they may be represented
directly in the 'top' level pattern, eg (S1 Dpn SNG #Dpn S2 #S2 Vb SNG
#Vb N #N #S1) or (S1 Dpn PL #Dpn S2 #S2 Vb PL #Vb N #N #S1).

With these examples, the second option seems preferable because it
combines two functions in one pair of patterns instead of having one
top level pattern and a pair of patterns for discontinuous constituents
(3 patterns in all).

If there are two kinds of DC, eg number dependency and gender
dependency in French, there would have to be 4 top level patterns if
DCs were represented directly at the top level (SNG/M, SNG/F, PL/M,
PL/F) compaired with one top level pattern plus 4 patterns for each of
SNG, PL, M and F - 5 patterns in all.

If there were 3 binary patterns of DC the balance shifts the other way:
8 top level patterns if DCs are represented at the top level compared
with 1 + 6 = 7 patterns if they are represented as separate patterns.

%50 18/11/97

TERMINATION SYMBOLS (BOUNDARY SYMBOLS)

In the stored representation of any pattern, it is necessary to have some kind
of marking of the boundary between the given pattern and any other pattern
stored to the left or right.

In conventional applications, these boundary symbols are often invisible space
characters or end-of-line characters or end-of-file characters and the like.

In SP applications, explicit (visible) boundary symbols are *only* needed when
it is necessary to be sure that the whole of a given pattern can be seen in
the projected (collapsed) version of an alignment. In linguistic applications
this seems to be generally true. But in other applications, eg modelling the
alignment of patterns appearing in a typical scene (vision), then it is normally
not the case that the whole of any pattern appears in the projection of the
alignment.

In short, the provision of explicit boundary symbols is *not* required for all
applications of the ICMAUS framework of ideas and, provided the boundaries
of a pattern can be identified in the central store of patterns, it is possible
to identify a pattern by any sufficiently distinctive subsequence of the pattern
which may or may not include the boundaries of the pattern.

%51 11/2/98

PARALLEL PROCESSING WITH SP52

Here is a simple scheme for applying parallel processing to SP52 or
similar process:

1 Every comparison between two patterns is assigned to a single processor.

2 If there are more comparisons to be made at one time than there are available
processors, they are processed in batches with storage of intermediate
results (alignments) until all the batches are completed.

3 When the comparisons for a single cycle have been completed, the resulting
alignments are compared and the best one are selected for the following
cycle.

%52 24/3/98

E-mail from Chris Mellish:

I'm afraid I don't think your grammar for cross serial dependencies is right.
It looks to me as if the system will produce parses where the NPs are 
associated with the wrong verbs (as well as parses where the association is
correct). If the language had agreement between the NPs and Vs, this would
mean that you would accept ungrammatical sentences. E.g if you have

NP   NP   NP   V   V   V

what is to prevent an alignment like the following from being chosen?

NP   NP   NP   V   V   V
|----|-------------|
     |----|----|
     |----|------------|

Here is an attempt to form such an alignment using the grammar in cross_serial3a:

[
	[(w e t h e m h a n s i t l e t h e l p e d p a i n t)]
	[
		(S NP #NP S NP #NP : : #S V #V #S)*1000
		(NP 0 h i m #NP)*250
		(NP 1 h a n s #NP)*200
		(NP 2 t h e m #NP)*150
		(NP 3 w e #NP)*300
		(NP 4 i t #NP)*500
		(V 0 h e l p e d #V)*50
		(V 1 e n c o u r a g e #V)*150
		(V 2 r u n #V)*100
		(V 3 l e t #V)*400
		(V 4 p a i n t #V)*125
		(V 5 w a l k #V)*175
	]
]

       w e            t h e m            h a n s            i t                    l e t           h e l p e d           p a i n t       
       | |            | | | |            | | | |            | |                    | | |           | | | | | |           | | | | |       
  NP 3 w e #NP        | | | |            | | | |            | |                    | | |           | | | | | |           | | | | |       
  |         |         | | | |            | | | |            | |                    | | |           | | | | | |           | | | | |       
  |         |    NP 2 t h e m #NP        | | | |            | |                    | | |           | | | | | |           | | | | |       
  |         |    |             |         | | | |            | |                    | | |           | | | | | |           | | | | |       
  |         |    |             |         | | | |            | |                V 3 l e t #V        | | | | | |           | | | | |       
  |         |    |             |         | | | |            | |                |         |         | | | | | |           | | | | |       
S NP       #NP S NP           #NP        | | | |            | |         : : #S V         #V #S     | | | | | |           | | | | |       
               | |             |         | | | |            | |         |                   |      | | | | | |           | | | | |       
               S NP           #NP S NP   | | | | #NP        | |       : :                   #S V   | | | | | | #V #S     | | | | |       
                                  | |    | | | |  |         | |       |                        |   | | | | | | |  |      | | | | |       
                                  | NP 1 h a n s #NP        | |       |                        |   | | | | | | |  |      | | | | |       
                                  | |             |         | |       |                        |   | | | | | | |  |      | | | | |       
                                  | |             |    NP 4 i t #NP   |                        |   | | | | | | |  |      | | | | |       
                                  | |             |    |         |    |                        |   | | | | | | |  |      | | | | |       
                                  | |             |    |         |    |                        |   | | | | | | |  |  V 4 p a i n t #V    
                                  | |             |    |         |    |                        |   | | | | | | |  |  |             |     
                                  S NP           #NP S NP       #NP : :                        |   | | | | | | |  #S V             #V #S 
                                                                                               |   | | | | | | |                         
                                                                                               V 0 h e l p e d #V                        

       w e            t h e m            h a n s            i t                    l e t           h e l p e d           p a i n t  
       | |            | | | |            | | | |            | |                    | | |           | | | | | |           | | | | |       
  NP 3 w e #NP        | | | |            | | | |            | |                    | | |           | | | | | |           | | | | |      
  |         |         | | | |            | | | |            | |                    | | |           | | | | | |           | | | | |
  |         |    NP 2 t h e m #NP        | | | |            | |                    | | |           | | | | | |           | | | | |
  |         |    |             |         | | | |            | |                    | | |           | | | | | |           | | | | |
  |         |    |             |         | | | |            | |                    | | |       V 0 h e l p e d #V        | | | | |
  |         |    |             |         | | | |            | |                    | | |       |                |        | | | | |
S NP       #NP S NP           #NP        | | | |            | |       : :          | | |    #S V               #V #S     | | | | |
               | |             |         | | | |            | |       | |          | | |    |                     |      | | | | |
               S NP           #NP S NP   | | | | #NP        | |       | : : #S V   | | | #V #S                    |      | | | | |
                                  | |    | | | |  |         | |       |        |   | | |  |                       |      | | | | |
                                  | NP 1 h a n s #NP        | |       |        |   | | |  |                       |      | | | | |
                                  | |             |         | |       |        |   | | |  |                       |      | | | | |
                                  | |             |         | |       |        V 3 l e t #V                       |      | | | | |
                                  | |             |         | |       |                                           |      | | | | |
                                  S NP           #NP S NP   | | #NP : :                                           #S V   | | | | | #V #S 
                                                       |    | |  |                                                   |   | | | | |  |
                                                       NP 4 i t #NP                                                  |   | | | | |  |
                                                                                                                     |   | | | | |  |
                                                                                                                     V 4 p a i n t #V

A possible reason why the first alignment is better than the second is
that its largest span which includes a gap in Old and a gap in New is
smaller than in the second alignment. It seems that one or two large
spans is disproportionately damaging for the compression score. This
needs checking out.

Note added 25/3/98: The possible parsings which allow every NP and V
slot in the sentence pattern to be matched to something in New appear
to be all combinations of the following possibilities:

we	them 	hans	it
x	x
x		x
x			x
	x	x
	x		x
		x	x
and

let	helped	paint
x
	x
		x

In both parts of the sentence, any row may be combined with any other
row. So, in the first part, the number of possible combinations is
3 * 6 = 18. In the second part, the number of possible combinations
is 3 * 3 = 9. So the total number of combinations of three appearances
of the sentence pattern with the words in New is 9 * 18 = 162.
The nnumber of combinations of one appearance of the sentence pattern
with the words in New is 6 * 3 = 18.

It is 'interesting' that the SP52 model (v 4.9) gives the highest
score to the 'correct' alignment.

Here are possible explanations of how this alignment comes to be chosen:

ARGUMENT BASED ON LEFT-TO-RIGHT PROCESSING

1 In order of compression score, the possible alignments of the S pattern
with the sentence appear to be:

     we     them   hans   it     let    helped paint
1                  NP     NP     V
2a          NP            NP     V
2b          NP     NP            V
2c                 NP     NP            V
5a   NP     NP                   V
5b          NP     NP                   V
5c                 NP     NP                   V
5d   NP            NP            V
5e   NP                   NP     V
5f          NP            NP            V
11a  NP     NP                          V
11b  NP            NP                   V
11c  NP                   NP            V
11d         NP     NP                          V
11e         NP            NP                   V
16a  NP     NP                                 V
16b  NP            NP                          V
16c  NP                   NP                   V

This ordering is based on the sizes of gaps, ignoring the sizes of the
words. Ties are marked with the same number with letters to distinguish
individual alignments.

2 Assuming that processing is done in a left-to-right manner as the
data is received (which appears normally to be the case for parsing by
people), the first of these alignments which the system is likely to
find is alignment 5a, thus:

     we     them   hans   it     let    helped paint
5a   NP     NP                   V

3 Proceeding in a left-to right manner, the next good alignment which the
system is likely to find is alignment 2b:

     we     them   hans   it     let    helped paint
5a   NP     NP                   V
2b          NP     NP            V

However, since 'them' and 'let' have already been encoded by 5a, more
compression would be obtained with any of the following alignments:

     we     them   hans   it     let    helped paint
5a   NP     NP                   V
5b          NP     NP                   V

or

     we     them   hans   it     let    helped paint
5a   NP     NP                   V
11d         NP     NP                          V

or

     we     them   hans   it     let    helped paint
5a   NP     NP                   V
1                  NP     NP     V

or

     we     them   hans   it     let    helped paint
5a   NP     NP                   V
2c                 NP     NP            V

3 At this point the left-to-right argument seems to fall apart. Which
is just as well since SP52 does not have this left-to-right bias.

ARGUMENT BASED ON MINIMISATION OF GAPS

1 Consider, first, the parsing of the noun phrases with the S pattern.
The only alignment which encodes the sequence of 4 noun phrases and
does not introduce any gaps between the NP elements is this:

     we     them   hans   it     let    helped paint
     NP     NP
            NP     NP
                   NP     NP

2 Now consider how the V elements of the S pattern may be aligned.
Here are the possibilities which do not align the V twice with
any one word:

     we     them   hans   it     let    helped paint
     NP     NP                   V
            NP     NP                   V
                   NP     NP                   V

     we     them   hans   it     let    helped paint
     NP     NP                   V
            NP     NP                          V
                   NP     NP            V

     we     them   hans   it     let    helped paint
     NP     NP                          V
            NP     NP            V
                   NP     NP                   V

     we     them   hans   it     let    helped paint
     NP     NP                          V
            NP     NP                          V
                   NP     NP     V

     we     them   hans   it     let    helped paint
     NP     NP                                 V
            NP     NP                   V
                   NP     NP     V

     we     them   hans   it     let    helped paint
     NP     NP                                 V
            NP     NP            V
                   NP     NP            V

Of these, the first one is the one where the largest gap
(two words in this case) is the smallest. All the other
alignments have a smaller maximum gap.

The significance of this seems to be that large gaps are
disproportionately damaging to the compression score.

Other possible alignments with a maximum gap of 2 words:

     we     them   hans   it     let    helped paint
     NP                   NP     V
     NP            NP                   V
            NP            NP                   V

But this does not encode the sequence 'them hans'!

SEQUENTIAL PROCESSING (MARK 2)

1 After 2 words have been received, the best alignment would be:

     we     them   
     NP     NP     V

2 After 3 words have been received, the best alignment would be:

     we     them   hans
     NP     NP            V
            NP     NP            V

The two 'V's cannot be aligned because they are ***the same symbol***.
It is not unreasonable to think that the appearance of V which is
added later in time would be positioned later in space. (Notice that
the two 'NP's which are aligned are *not* the same symbol).

3 After 4 words have been received, the best alignment would be:

     we     them   hans   it
     NP     NP                   V
            NP     NP                   V
                   NP     NP                   V

4 After that, it is not too difficult to see how the remaining words
in the sentence would align 'correctly' with the V symbols:

     we     them   hans   it     let    helped paint
     NP     NP                   V
            NP     NP                   V
                   NP     NP                   V

%53 24/3/98

In e-mail from Chris Mellish:

I think your definition of discontinuous dependency differs from the
standard one. Number agreement on its own would not normally be thought of as
an example of this. This is because one would normally write grammar rules
like:

s(Num) --> np(Num), vp(Num).

np(Num) --> det(Num), n(Num), qual(Num).

Since the number value of the noun is passed up through the NP, essentially
the dependency between the noun and the verb is realised through the
dependency between two phrases that are directly next to one another. It
is quite natural to think of a noun phrase (or verb phrase) as a whole having
a number feature, and indeed this sort of thing is assumed by x-bar "theory"
in Linguistics.

However, in an example like:

The man who 
[John says [the girls confess [Bill admits * was drinking]]] is here.

where there can be any number of nested relative clauses, there is a problem
with accounting for the agreement between "John" and "was drinking". It is
not natural for each clause to pass up the number values for all
the clauses it contains. This would be considered an example of a discontinuous
dependency.

Response:

Point taken about the first examples except that any grammar which uses
constructs like the variable 'Num' is not a CF-PSG - which is the main
point I was trying to make.

It seems that the ICMAUS framework can handle this kind of structure in
more than one way:

* It can imitate the use of variables like 'Num' (an example was not included
in the draft article and one needs to be developed for future articles and/or
talks).

* Features can be included directly in the main syntactic patterns (sentence,
noun-phrase etc).

* Separate patterns can be included in the grammar alongside the main patterns
which encode dependencies amongst number, gender etc. In order to cope with
the possibility of recursive inclusion of one kind of structure inside the
same kind of structure, the patterns which encode 'discontinuous' dependencies
need to encode the recursion.

* Dependencies may also be encoded by 'binary' patterns which can be built up
to form dependencies with two *or more* elements (as in the French example).
The drawback with this at present is that is not clear how it would handle
recursive embedding of one structure inside itself.

DISCONTINUOUS DEPENDENCIES

Re this example:

The man who 
[John says [the girls confess [Bill admits * was drinking]]] is here.

this is like Bob Borsley's example:

	"Which boys did you say Bill thinks want to go home?"
	       PL               SING SING   PL

(see %35, above)

One possible answer is that the sentence may be analysed like this:

   The man [who [John says [the girls confess [Bill admits *]]] was drinking] is here.
   _______  ___                                                 ____________  ___
      |      |_______________________________________________________|         |
      |________________________________________________________________________|

In this case, it is similar to sentences like "Those [that we like] win" which contain
embedded sentences and may be handled in the ICMAUS framework (example in the
"examples" article).

What about the intuition that "Bill admits was drinking" is a unit? It is possible
that, in the ICMAUS framework, this intuition could be recognised by allowing
a sentence pattern to align with this unit, ***cutting across the other structure***,
much in the same manner that, in the example of cross-serial dependencies,
the object of one sentence pattern can be the subject of another.

What about the intuition that "Bill admits" needs an object - and that the object
is supplied by "was drinking". There seem to be two possible answers here:

* The multiple alignment framework allows the recognition of structures that
cut across each other (last para but one). If this is allowed in this case, then
it provides a possible explanation of our intuition.

* The intuition may be purely at the semantic level and there is no need to
recognise it at the syntactic level.

%54 26/3/98

More about cross-serial dependencies:

Here is a possible scheme:

     we     them   hans   it     let   helped paint
     NP     NP                :  V  :
            NP     NP               :  V  :

%55 7/4/98

Computing the positions of columns in an alignment in the development
of SP61, v 1.1:

In SP61, alignments are built up, one row at a time, starting with New.
In the course of building the alignment, ambiguities can arise about
the relative left-to-right positions of columns and this may have a 
bearing on subsequent matching of an alignment with other patterns.

For example, in a partial alignment like this:

    t h i s        b o y
    | | | |        | | |
D 0 t h i s #D     | | |
                   | | |
               N 1 b o y #N

there is ambiguity about the relative positions, left to right, of the
symbols '#D' and 'N' and '1'. For example, the alignment could be drawn
like this:

    t h i s        b o y
    | | | |        | | |
D 0 t h i s     #D | | |
                   | | |
            N 1    b o y #N

However, the whole point of building the alignments is to see whether it
may be possible to make some saving by matching sequences of symbols
at a level 'above' the level of raw symbols, eg with a pattern like
'NP D #D N #N #NP'.

Matching with 'higher level' patterns is possible when the partial
alignment is configured like the first of the two alignments, above, and
not possible if it is configured like the second of those two alignments
or any other alignment where gratuitous gaps have been introduced between
symbols and their neighbours in the same pattern.

As a tentative rule, we may say that partial alignments should always
be configured so that unnecessary gaps between neighbouring symbols in
any one pattern are not introduced.

The foregoing does not explain how to deal with alignments like this:

a p x b
|     |
a y q b

How should this alignment be aligned with patterns like 'a x b' or 'a y b'?

The best answer to date is:

* DON'T try to form alignments with alignments which themselves contain
mis-matches between Old and New and

* don't form alignments which contain alignments between Old and Old.

The reasons for these two prohibitions are:

* If there is a mis-match between Old and New then this should lead
to 'recoding' or 'encoding' to assimilate the unmatched part of New to
become a new pattern in Old. For example:

t h e b o y   d a n c e s
| | |         | | | | | |
t h e g i r l d a n c e s

becomes:

t h e N #N d a n c e s
N b o y #N
N g i r l #N

* Any mis-match between Old and Old means that New cannot be effectively
encoded in terms of Old - which means that the alignment must be rejected.

%56 10/6/98

IS IT NECESSARY TO HAVE TERMINATING SYMBOLS FOR PATTERNS AND TO ENFORCE THE RULE
THAT THERE IS NO OVERLAP WITHIN ALIGNMENTS SO THAT ALIGNMENTS A CAN BE
PROJECTED INTO A SINGLE SEQUENCE?

This question arises because, in the domain of vision, it is clear that
overlap is the norm because, in a typical scene, most objects are partially
occluded by other objects:

B B B B B B C C C C C T T T C C C B B B B B B B   pattern on retina
| | | | | | | | | | | | | | | | | | | | | | | |
| | | | | | | | | | | T T T | | | | | | | | | |   tree (trunk)
| | | | | | | | | | |       | | | | | | | | | |
| | | | | | C C C C C C C C C C C | | | | | | |   car
| | | | | |                       | | | | | | |
B B B B B B B B B B B B B B B B B B B B B B B B   building

At first sight, this means that projection into a single sequence is not possible.
But this conclusion overlooks the fact that, for ***lossless*** compression, it
is necessary to encode the ***exact*** relationship between tree, car and
building. And to achieve this lossless compression, it is necessary to create
new CODE symbols which show ***exactly*** where the pattern for tree occludes the
pattern for car and the pattern for car occludes the pattern for building. This
encoding of the boundaries should convert the alignment into something like this:

B B B B B B   C C C C C   T T T   C C C   B B B B B B B   pattern on retina
| | | | | |   | | | | |   | | |   | | |   | | | | | | |
| | | | | |   | | | | | X T T T X | | |   | | | | | | |   tree (trunk)
| | | | | |   | | | | | |       | | | |   | | | | | | |
| | | | | | X C C C C C X       X C C C X | | | | | | |   car
| | | | | | |                           | | | | | | | |
B B B B B B X                           X B B B B B B B   building

where 'X' means 'code symbol'.

PROBLEM: This recoding means that we know the ***exact*** relationship
amongst the three patterns but it destroys the prediction that part of
the building is 'really' behind the car and that part of the
car is 'really' behind the tree.

Is it possible to do the recoding in such a way that:

* The above predictions are still possible.

* The alignment may be projected into a single sequence.

POSSIBLE (PARTIAL) ANSWER: The first of the two alignments above is
different from the kind of alignment in a typical parsing because each
of the patterns in Old is aligned with New and not with any of the
other patterns in Old. This means that the whole alignment can be
formed in the first cycle and this eliminates the problem how to build
up alignments with 'higher level' patterns. This means that there is no
longer a need to project the alignment into a single pattern (for
processing in cycles 2, 3 etc). In other words, this kind of overlap of
patterns in an alignment is acceptable in a way that overlap in a
typical parsing (with a hierarchy of 'levels') is not.

The first of the two alignments above could, perhaps, be encoded something
like this: 'B Bc C Ct T T tC C cB B', where the 'Bc' etc symbols are
markers for the relative positions of the 'B', 'C' and 'T' patterns and
the those three symbols are boundary symbols for the main patterns.

This encoding may be realised in an alignment something like this:

B B B B B Bc C C C C Ct T T T tC C C cB B B B B B B   pattern on retina
| | | | | |  | | | | |  | | |  | | |  | | | | | | |
| | | | | |  | | | | |  T T T  | | |  | | | | | | |   tree (trunk)
| | | | | |  | | | | |         | | |  | | | | | | |
| | | | | |  C C C C Ct C C C tC C C  | | | | | | |   car
| | | | | |                           | | | | | | |
B B B B B Bc B B B B B B B B B B B B cB B B B B B B   building

In short, it seems that overlap in an alignment is acceptable if it is formed
in a single step with each of the Old patterns matched directly with New.
If this is true, then the problem of inferring hidden parts of patterns goes
away.

A POSSIBLE IMPLICATION: Since alignments like the ones shown above always project
into a single sequence/area which is the pattern as it appears on the retina with
parts of some patterns hidden by other patterns, then there is the possibility
of matching an 'overlapping' alignment with 'higher level' patterns. For example,
it should be possible to see the car as a relatively high-level pattern composed
of lower-level patterns like 'wheel' or 'door'. This would lead to an augmented
alignment something like this:

B B B B B Bc C W W D Dt T T T tC C C cB B B B B B B   pattern on retina
| | | | | |  | | | | |  | | |  | | |  | | | | | | |
| | | | | |  | | | | |  T T T  | | |  | | | | | | |   tree (trunk)
| | | | | |  | | | | |         | | |  | | | | | | |
| | | | | |  C W W D Dt D C C tC C C  | | | | | | |   car
| | | | | |    | | | |  |             | | | | | | |
| | | | | |    W W | |  |             | | | | | | |   wheel of car
| | | | | |        | |  |             | | | | | | |
| | | | | |        D D  D             | | | | | | |   door of car
| | | | | |                           | | | | | | |
B B B B B Bc B B B B B B B B B B B B cB B B B B B B building

In general, the patterns which are matched to a typical scene as it appears on
the retina are not simple patterns but are themselves likely to encoded as a
hierarchy of constituent patterns.

%57 11/6/98

ENCODING OF ALIGNMENTS A CONTAINING OVERLAP

The discussion in %56 suggests that alignments containing overlap may be accommodated.
The discussion is sp61_od, %6, suggested that it may be necessary to handle overlapping
alignments if certain kinds of inference are to be made. The question arises, "How
should alignments containing overlap be coded?"

Consider these alignments (from sp61_od, %6):

1

                     phone_alarm       radio 
                          |              |   
             A alarm phone_alarm #A      |   
             |                   |       |   
E earthquake A                   #A #E   |   
|            |                   |  |    |   
E            |                   |  #E radio
             |                   |
burglary     A                   #A

2

                 phone_alarm  radio 
                      |         |   
         A alarm phone_alarm #A |   
         |                   |  |   
burglary A                   #A |   
                                |
                   earthquake radio 

To encode these alignments, some of the patterns need the addition of some CODE
symbols, thus:

                       phone_alarm       radio 
                            |              |   
               A alarm phone_alarm #A      |   
               |                   |       |   
  E earthquake A                   #A #E   |   
  |            |                   |  |    |   
R E            |                   |  #E radio #R
               |                   |
B burglary     A                   #A #B

This alignment may be encoded as:

(B #B R #R)

or (R #R B #B)

or [(B #B)(R #R)]

or [(R #R)(B #B)]

or [B R]

or [R B]

Square brackets have been used to mean that the items within the brackets
are unordered.

The last two are possible because of the convention that there is a
right-boundary symbol for each left-boundary symbol which means that
the right-boundary symbol is redundant for the purpose of identifying
the pattern (but not redundant for the purpose of marking where the
pattern ends).

The argument for the above codes is that, given either R or B, A automatically
follows and need not, therefore, be specified in the code. A encodes 
'phone_alarm' and R encodes 'radio' so the whole of the data is encoded
with [B R] or [R B]. There is a net compression if the number of bits
for B and R is smaller than the number of bits for 'phone_alarm' and
'radio'.

This line of thinking suggests the following correspondences:

* Left to right order in the data corresponds with left to right order in
the alignment.

* Lack of order in the data corresponds with the unordered nature of the
'Old' rows in the alignment.

This cannot be the whole story because, in the above example, there is
no intrinsic ordering between 'phone_alarm' and 'radio' or amongst the
symbols (other than left-boundary/right-boundary pairs) within the 
patterns.

Some of these problems about alignments with mis-matches may go away
if the model is developed to accommodate unordered data and unordered
patterns. However, where patterns are ordered, problems of mis-match
will still apply.

%58 11/6/98

THE ORDER OF ROWS IN AN ALIGNMENT

A point of interest is that, in the language parsing examples, the
order of the rows below the first has no significance. But in
examples like this

B B B B B Bc C C C C Ct T T T tC C C cB B B B B B B   pattern on retina
| | | | | |  | | | | |  | | |  | | |  | | | | | | |
| | | | | |  | | | | |  T T T  | | |  | | | | | | |   tree (trunk)
| | | | | |  | | | | |         | | |  | | | | | | |
| | | | | |  C C C C Ct C C C tC C C  | | | | | | |   car
| | | | | |                           | | | | | | |
B B B B B Bc B B B B B B B B B B B B cB B B B B B B   building

which model the alignment of stored pattens with a pattern on the
retina, the order of the rows ***is*** important.

If this is accepted, then it becomes meaningful to talk about
projecting the alignment into a single pattern: the projection
works in such a way that, if one pattern is partially obscured by
another, then the hidden part of the lower pattern is not projected.

If this kind of projection is permitted, then it becomes possible
to accommodate alignments containing mis-matches - because any
such alignment may be translated into a single pattern which may
then enter into further matching with other patterns.

These ideas imply another idea which may possibly conflict with
earlier ideas: if one pattern is able to obscure another, this
means that patterns are not 'stretchy' in the way that they have
been in parsing. If they were stretchy, then one pattern above
another, like this:

B B B A A A B B B
| | | | | | | | |
| | | A A A | | |
| | |       | | |  
B B B B B B B B B

might also project like this:

B B B A B A B A B B B B
| | | | | | | | | | | |
| | | A | A | A | | | |
| | |   |   |   | | | | 
B B B   B   B   B B B B

or any of the other ways in which the patterns might be stretched to
achieve projection without mis-matches.

A tentative generalisation is that: "Stretching of patterns can be
applied to patterns of code symbols but not to patterns of data
symbols." 

If code symbols are interpolated between data symbols to achieve encoding
then they may be regarded as occupying no real-world space.

Stretching of data patterns implies breaking of objects in the real world
- this is possible but should be distinguished clearly from cases where
one object obscures another without either object being broken.
 
%59 11/6/98

NOTES ON THE MATCHING AND ALIGNMENT OF UNORDERED PATTERNS

1 Any pattern in which the constituent units (symbols or ordered
objects (OAOs)) are unordered (an unordered object or UAO), should not
contain any repetition of individual constituents, ie they must always
be sets.

This is because, if a given constituent appeared two or more times in a
UAO, the UAO could be aligned with itself in such a way that the two or
more instances of the constituent would be unified to form a single
instance (with an increased frequency).

2 An unordered pattern can be aligned with any other pattern (or
alignment of other patterns) in such a way that every symbol in the
given UAO which matches a symbol in the other pattern (UAO or OAO) can
be aligned with the symbol that it matches. There are no constraints
which would prevent the alignment of symbols being maximised in this
way.

3 But if an alignment contains 'references' within unordered patterns then
constraints can come into play. Consider, for example, an alignment of
UAOs like this (where lower case letters are left- and right-boundary symbols
for 'chunks'):

p           q w     x
|           | |     |
p A       B q w C D x
  |       |       |
r |   s y |       | z
| |   | | |       | |
r A C s y B       D z

The constraints imposed by the idea that a 'reference' is a discrete
'chunk' of information prevent the alignment of the two Cs, or, if
the Cs are aligned then some other pair of matching symbols could not
be aligned (BUT SEE SP61_OD, %17). See also %61, below.

Given continuing uncertainty about issues like these, the best strategy may
be to develop the models in relation to specific problem areas and see
what snags (if any) emerge. Suitable problem areas to tackle are:

* Learning of natural language grammar.

* Probabilistic inference in, say, medical diagnosis.

%60 16/6/98

ESTABLISHING THE RELATIVE POSITIONS OF ROWS IN AN ALIGNMENT

In %56 it was suggested that the relative positions of rows in an alignment
might be established with markers at the point where the boundary of one
row overlaps the body of another row.

This probably makes sense for 1D patterns but for 2D patterns it would
be relatively inefficient to put markers along every line where there is
overlap because the shape of the line is the same as the shape of the
pattern which lies on top and thus this method of recording introduces
redundancy.

A better idea is probably to fix the relative positions of patterns by
putting markers at the positions of the top left-hand corner (say) of
each alignment (much in the way that the positions of patterns are fixed
in computer graphics).

For this system to work, there would, in addition, need to be a method
of scaling the patterns.

%61 22/6/98

FURTHER THOUGHTS ABOUT REFERENCES WITHIN UNORDERED PATTERNS (SEE %59, ABOVE)

It may bw that, if termination symbols are omitted from patterns, the effect of
'references' in constraining possible matches may not apply.

Consider this example (where lower case letters are left- and right-boundary symbols
for 'chunks'):

p           q w     x
|           | |     |
p A       B q w C D x
  |       |       |
r |   s y |       | z
| |   | | |       | |
r A C s y B       D z

If the termination symbols are omitted, then the alignment may look like this:

p         w      
|         |      
p A     B w C D  
  |     |     |
r |   y |     |  
| |   | |     |  
r A C y B     D

This still does not allow the two 'C's to align - because 'y' is simultaneously
a left-boundary and a right-boundary. However, if each 'reference' applies
to a discrete pattern, then the constraint seems to be lifted:

p       w      
|       |      
p A   B w C D  
  |   |   | |
r | y |   | |  
| | | |   | |  
r A | |   C |
    | |     |
    y B     D

%62 26/6/98

MATCHING WITH 'VARIABLE' QUANTITIES

In conventional systems, it is natural to represent variable attributes
such as temperature using integer or real numbers.

In the SP framework, this will not do because of the working principle
that no symbol will have any 'hidden' meaning.

One possible way round this is to incorporate the definition of the
integer or real number system into the knowledge base. If this can be
made to work, this might be the best way forward in the longer term.

But until the work has been done to clarify how the number system can
be handled in the ICMAUS framework, we need some kind of stop gap
solution. Here are some possibilities:

1 Use numbers as symbols which will match in an all-or-nothing manner.

It is easy enough to put in numbers like '523' or even '67.358' as
atomic symbols in the knowledge base. The problem is that the system
would have no concept of 'closeness' of matching: '67.357' would be
treated as a totally different number from '67.358'.

2 Use the components of numbers as symbols which match in an
all-or-nothing manner.

One possible way round this problem is to break each number into its
constituent symbols and treat each of these as an atomic symbol. Thus,
for example, '67.358' could become (6 7 . 3 5 8).

This is slightly better because the system would 'see' that (6 7 . 3 5
7) was close to (6 7 . 3 5 8). The trouble is, it would also 'see' that
(5 7 . 3 5 8) was equally close to (6 7 . 3 5 8).

3 Use the 'unary' number system

A possible improvement is to encode variable attributes using something
like the unary number system, where '1' = 1, '11' = 2, '111' = 3, and
so on. This is essentially how tones are coded in some printing systems
where the number of black dots per square inch encodes the darkness of
the tone.

Using this kind of idea, a high temperature could be encoded crudely as
(temperature * * * ;) and a low temperature could be encoded as
(temperature *).

With this kind of system, the system would 'see' that (temperature * * ;)
is closer to (temperature * * * ;) than is (temperature * ;).

There seem to be two snags with this idea:

* The system would be able to 'see' closeness of matching to a high value
but, without a re-think of the scoring system, it would not 'see'
closeness of matching to a low value: the pattern (temperature * * * ;)
would give a 'full' match to (temperature * ;) and would therefore
be deemed to be close to it in value. More thinking is required about
how alignments are scored.

* When the system matches sequences of identical symbols to each other,
it searches for the several alternative ways that they may be aligned
with each other, eg:

* * *
| |
* *

or

* * *
|   |
*   *

or

* * *
  | |
  * *

or

* * *
|  
* *

and so on.

When the maximum number of symbols in a sequence is only 3, then the problem
is manageable. But as the number of symbols increases, the number of possible
alignments explodes and may become quite unmanageable.

4 Use a modified version of the unary number system

One possible way round this second snag is to mark quantities by the
number of symbols but to use different symbols at each point in
the sequence. Thus (temperature * * * ;) could be converted to
(temperature 1 2 3 ;), (temperature * * ;) could become (temperature 1 2 ;)
and so on.

This modification would solve the second snag but the first one would remain:
a low value like (temperature 1 ;) would be fully matched by (temperature 1 2 3 ;)
unless modifications are made to the scoring system.

5 Use something analogous to 'run length coding'

In human perception and some video systems, sequences or areas of identical
symbols are reduced to single instances of the repeating symbol with some
measure of how many times it is repeated.

At some stage, the SP system should imitate this effect to exploit the redundancy
which clearly exists in relatively large sequences or areas of identical symbols.
It seems likely that the ICMAUS framework can be applied but the necessary work
has not yet been done.

If this can be achieved, then 'unary' encoding of variable quantities can be
used in the knowledge that the system will compress any sequence of identical
symbols before attempting to match it to anything else. The result of this
kind of compression will be to reduce each repeating sequence to one instance
of the symbol and it will be natural to capture the number of repetitions
using the 'frequency' measure for every symbol which already exists in the ICMAUS
framework.

Given this expectation of how the system will work in the future, it may be possible
to short-cut the actual unification of identical runs of symbols by exploiting the
mechanism which already exists for assigning a prior 'frequency' to every symbol
in a knowledge base. This mechanism may be used *now* to encode entities which 
can vary in value.

(At least) two questions need answers:

* How would this mechanism be used to encode closeness of matching of entities
like temperature?

* Should the frequency assigned to each symbol be the global frequency of the
symbol's type or should it be the local frequency of each instance of the
symbol type? At present, the global frequency is assigned to every symbol
at the start of processing. But it may be more satisfactory to use local
frequencies instead. More thought is required!

%63 6/7/98

FURTHER THOUGHTS ON THE MATCHING AND ALIGNMENT OF UNORDERED PATTERNS
(SEE %59 and %61)

One possible answer to the 'problem' of unordered patterns is to rule them out
on the grounds that 'raw' information from 'nature' always presents information
in some kind of spatial/temporal order. In a system which is dealing with information
which is distributed in two or more dimensions but is restricted to, say, one dimension,
it is not possible to model the spatio/temporal distribution of the raw information
precisely. But, nonetheless, it is possible to impose a fixed arbitrary order on information
which was originally derived from two or more dimensions. In a medical context, for
example, symptoms and signs may be put into a fixed order (eg in the alpha-numeric
order of their names).

Thus a 'grammar' for medical symptoms might look something like this:

[
	[(0 : 1 : John 2 : high 3 : laboured 4 : normal 5 : poor 6 #)]
	[
		(0 : influenza 1 : 2 : high 3 : laboured 4 : normal 5 : poor 6 #)
		(0 : mumps 1 : 2 : low 3 : normal 4 : high 5 : normal 6 #)
		(0 illness : 1 patient : 2 temperature : 3 breathing : 4 blood-pressure :
			5 appetite : 6 #)
	]
]

With this corpus, SP61, v 2.6, gives this 'best' alignment:

NEW ALIGNMENT:

%2288 : %6 : %4 : #8285 NSC 112.00, OSC 20.00, CS 92.00

(0 illness influenza #)

0         :           1         : John 2             : high 3           : laboured 4                : normal 5          : poor 6 # 
|         |           |         |      |             |  |   |           |    |     |                |   |    |          |  |   | | 
0         : influenza 1         :      2             : high 3           : laboured 4                : normal 5          : poor 6 # 
|         |           |         |      |             |      |           |          |                |        |          |      | | 
0 illness :           1 patient :      2 temperature :      3 breathing :          4 blood-pressure :        5 appetite :      6 # 

If this kind of scheme is adopted, then the problem of 'references' seems to have a solution. Instead of a reference being a 
coherent string of symbols with a beginning and an end, a reference may be generalised to be any subsequence of the master
list and it is only necessary to have a 'left-boundary' identification symbol which can infact be at any position in the sequence.

For example, a database may have this kind of form:

{
	[(...)]								New
	[
		(s1    s2 s3 s4 s5 s6 s7 s8 s8 s9 s10 ...)		the 'master' list of symptoms.
		(d1    s2       s5    s7       s9     ...)		the symptoms of 'disease 1'.
		(d2 r1 s2 s3       s6             s10 ...)		the symptoms of 'disease 2', including a 'reference'
									(r1) to a subset of the master list which form a
									discrete cluster of symptoms.
		   (r1       s4 s5       s8)				The 'r1' cluster which might, for example, be 'fever'.	
	]
}

In this example, 'r1' is a 'reference' to a particular configuration of symptoms which often recur together. r1 might, for
example, be the set of symptoms which we may refer to using the name 'fever'.

With this kind of scheme, the use of references does not disturb the fixed order of the symptoms.

All of this is workable but there may, nevertheless, be reasons why one might want to present the symptoms which
a particular person has in no particular order - it may be inconvenient to always have the master list on
hand and it may also be inconvenient to have to scan the master list to find the position of a given symptom.

One possibility is to make use of the fact that two or more patterns in New have no intrinsic order. Thus, the symptoms
of a particular patient may be presented as an unordered set of patterns, with distinctive tags for each pattern to ensure
that it connects with the right symptom in the database. The result might be a database looking something like this:

[
	[	(patient John #p)
		(appetite poor #a)
		(blood-pressure normal #bl)
		(breathing laboured #br)
		(temperature high #t)
	]
	[
		(illness influenza : patient #p temperature high #t
			breathing laboured #br blood-pressure normal #bl
			appetite poor #a)
		(illness mumps : patient #p temperature low #t
			breathing normal #br blood-pressure high #bl
			appetite normal ;)
	]
]

%64 3/7/98

DEFAULT VALUES FOR VARIABLES

In the ICMAUS framework, a variable can be represented by a pair of contiguous symbols
which may be unified with any one of a set of 'values', each of which is a sequence
of symbols starting with the left of the 'variable' symbols and ending with the
right of the 'variable' symbols. A simple example is:

	X ;	A boolean 'variable'.

	X 0 ;
	X 1 ;	The two 'values' which may go in the variable.

Variables which have an infinite range of values can be accommodated by using recursion.

It looks as if the concept of default values for variables can be accomodated by
taking advantage of the fact that every pattern has a frequency value. Given this
feature of the framework, the default value is simply the value with the highest
frequency.

In conventional systems, the default value is the value which is entered if no
explicit value is supplied. How would this work in the ICMAUS scheme?

For processing in the ICMAUS scheme to immitate the effect of entering
default values when no explicit value is supplied, it is necessary to allow
the system to "go beyond the information given". This means allowing the system
to make unifications with patterns where there is no explicit evidence in
favour of that pattern.

This make perfectly good sense because this kind of going beyond the information
given is necessary if the system is going to support probabilistic inference
or any kind of problem solving which involves searching of "what if"
possibilities.

These considerations lend support to the idea that the system should be 
designed to form unifications even when there is no direct support for
them. However, we need some way of circumscribing these kinds of inference
so that they do not get out of hand. This may be done by putting a limit
on the number of cycles (for one window) which may be performed *after*
there has ceased to be any gain in compression score.

In summary, there are currently two candidates for constraints to be added to
the model:

* The one just described: the number of cycles (for one window) *after* the
maximum compression score has been achieved.

* There seems to be a case for having an optional limit to the size of any
gap in New or Old (or both).

%65 4/7/98

CONTEXT AND DEFAULT VALUES FOR VARIABLES 

The remarks in %64 about default values for variables are fine as far
as they go but seem not to cover some aspects of the influence of context.

For example, in a medical context, a variable like 'temperature' may
have one default value for one disease and another default value
for another disease, something like this:

disease influenza ... temperature high #temp ... #dis

disease polio ... temperature normal #temp ... #dis

In SP61, v 2.8, any mis-match between data and specified values can be
accommodated quite easily and this is a possible answer to the
'problem' just posed.

Another answer is to say that the values for the two diseases, above,
are not default values but merely specified values for the typical
form of the disease. It may be argued that the concept of default value
applies only to higher-level 'schemas' or classes where there are
many alternatives within the class. Given this argument, there would
be, for example, a general class 'disease', with default values defined
as in section %64, and then specific diseases with specified values for
variables like 'temperature'.

What happens if there is no definite value for a given variable in a given
disease but only a set of alternatives with some values being more probable
than others? If might happen, for example, that cases of influenza had a high
temperature in some cases but not all. And it might happen that the probabilities
of the different values in cases of influenza were different from the probabilities
for diseases in general. In this case, the scheme described in %64 would not
be suitable because the two sets of probabilities would not be distinguished.

A tentative answer is to say that, in cases like this, the alternative
values must show the relevant context. Alternative values for temperature
in the case of influenza might be shown as:

influenza temperature high #temp #dis * 1000
influenza temperature raised #temp #dis * 200

etc

%66 19/8/98

PROBABILISTIC INFERENCE, CODING FOR GAPS, AND LEARNING

Probabilistic inference will only occur if there are gaps (in Old) in the best
alignments of New and Old. If there were no gaps, then there is nothing
to be predicted. It is only when you get matches like this:

	A B   C
	| |   |
	A B X C

that you can say that the occurrence of 'X' is a probabilistic inference
from the occurrence of 'A B C'.

Since much of the 'purpose' of cognition is to make predictions, we may ask:

"If prediction, and therefore gaps in an alignment, is a central concern of cognition,
what has become of the principle that New should, as far as possible, be
encoded in terms of Old? This principle seems to suggest that alignments
containing gaps should give the same compression score as those which
do not. And this seems to be anomalous."

The 'answer' seems to be that alignments with gaps should, as in parsing,
give a *worse* compression score than those without gaps and the decrement
should increase when the gaps are larger and/or more numerous. This accords
with our intuition that inferences have the highest subjective probability
when the difference between New and Old is small. When the differences become
very large, the inferences become increasingly uncertain.

CODING FOR GAPS

In SP52, gaps were penanalised in accordance with a dice-rolling model.
This is fine as a stop-gap measure pending fuller development in this area.

What is envisaged in mature versions of the SP model is that:

THE PENALTY FOR GAPS WILL ARISE AS A BY-PRODUCT OF THE ADDITIONAL CODING
WHICH IS REQUIRED TO ACHIEVE LOSSLESS A COMPRESSION.

THE ADDITIONAL CODING, JUST MENTIONED, IS ONE EXAMPLE OF THE CODING WHICH ARISES
WHEN THE SYSTEM ***LEARNS***.

IN THE ICMAUS SCHEME, LEARNING OCCURS WHEN NEW AND OLD DO NOT MATCH
EXACTLY. LIKEWISE, PROBABILISTIC INFERENCE OCCURS WHEN NEW AND OLD
DO NOT MATCH EXACTLY AND WHEN THE DIFFERENCE TAKES THE FORM OF
GAPS AMONGST HIT SYMBOLS IN OLD.

It seesm that 'mis-matches' - which may lead to learning - do not lead to
inference, at least not in the sense which has been assumed in the
foregoing.

Here is a chart, summarising these relationships:

     Matching                Prob inf?        Learning?

     New and Old match       No               No
     exactly.

     Gaps amongst hit        Yes              Yes (if new codes are created)
     symbols in Old

     Gaps amongst hit        No               Yes (if new codes are created
     symbols in New                           for the unmatched parts of New)

     Mis-matches between     No?              Yes (if new codes are created)
     New and Old

     No matches              No               Yes (if new codes are created)

%67 19/8/98

NOTES ON THE SCORING OF ALIGNMENTS

In SP61, v 3.1, alignments are scored by forming an explicit code
(which seems to be a 'good' feature) and by identifying 'code'
symbols and 'content' symbols in each pattern (which seems to be
a 'bad' feature).

It may be possible to get rid of the second feature by calculating
the encoding cost of each pattern as:

* The number of bits needed to identify the start of the pattern plus ...

* The number of bits needed to identify the end of the pattern.

If we treat Old as a single sequence (which is probably a 'cleaner'
idea than introducing the relatively artificial concept of 
separate patterns), then the number of bits needed to identify the
start of a pattern is:

The bits needed to identify the position uniquely ***amongst N which is the
size of the set of symbols in Old***.

If we calculate the number of bits as ceil(square_root(N)) this last
figure is normally substantially larger than the present scheme which
is:

The bits needed to identify the position uniquely ***amongst N' which is
the size of the set of patterns in Old***.

However, if we determine the number of bits empirically by matching
the leading symbols in each pattern against the entire sequence of
Old, then the two cases may well be the same, especially if we have
used 'code' symbols which have been introduced for the specific purpose
of identifying the start of each pattern.

The second figure is:

The sum of the bits in the number of symbols needed to identify
the end of the pattern uniquely, ***given that the start of the
pattern has already been identified***. In this case, the reference
population of symbols seems to be all the symbols between start of the
pattern and ***the end of Old***.

[continued 20/8/98]

The foregoing remarks are not true because, for any structure
marked with labels of its left and right boundaries, there should
be at least one 'reference' to the structure which uses the
same labels. Thus the label is never unique within Old (see
notes in %68 about distinguishing referent from reference). Any
structure may contain references to itself within itself (recursion).

It seems that, in calculating the number of bits required to identify
an object, we need to assume that it has already been differentiated from
symbols which serve as references to the object (see %68, next).

%68 20/8/98

QUESTION: HOW CAN A 'REFERENCE' TO A STRUCTURE BE DISTINGUISHED
FROM THE LABLE ATTACHED TO THE 'REFERENT' ITSELF?

There seems to be two possible answers:

* In conventional systems (eg computer programs where the reference may
be a call to a function and the referent is the function, or a book
where the reference is a reference in the text and the referent is the
corresponding detail in the bibliography, or a grammar where the
reference is a symbol within a rule and the referent is the rule
itself), the two things are distinguished by the location of the
referent (in computer programs) and by the things which distinguish
referents eg, the word "bibliography" in front of the the list of
refererences or, in grammars, the fact that the label to a referent is
at the start of a line and to the left of the re-write arrow.

* In SP systems the distinction seems to be achieved by the fact
that matching of a reference to a referent often leads to compression
of New while matching of a reference to another reference never leads to
any compression of New.

%69 20/8/98

QUESTION: IS IT REASONABLE TO TAKE ACCOUNT OF GAPS BETWEEN HITS
WITHIN OLD WHEN THE HITS INVOLVE 'CODE' SYMBOLS

If we have this kind of alignment between two patterns in Old:

     c o m p u t e r
     | | |   | | | |
     c o m m u t e r

it seem entirely sensible to take account of gaps.

But for this kind of alignment:

       t h i s        b o y
       | | | |        | | |
   D 0 t h i s #D     | | |
   |           |      | | |
   |           |  N 1 b o y #N
   |           |  |         |
NP D           #D N         #N #NP

for the gap between 'D' and '#D' and between 'N' and '#N',
it is less clear - because symbols like '#D' and '#N' have
been deliberately chosen to be globally distinctive within
Old. If we take account of gaps like this, then something
like an end-of-file symbol ('EOF') would become meaningless
in all but the shortest files. But we know that this symbol
serves its purpose (to mark the end of the file) in files
of any length whatsoever.

For the gap between '#D' and 'N', it is even less clear that gaps are
relevant because these two hits are not between the same two patterns.
It seems that, when there are two hits between one pattern and two
different patterns, the probability arguments must be different.

%70 20/8/98

PRELIMINARY THOUGHTS ABOUT RECODING FOR 'LEARNING'

Ultimately, the best answer to the problem of scoring alignments is
likely to be to create a code for lossless compression and then measure
the size of the code.

When there are gaps in the alignment (between New and Old), this may
mean the creation of new code symbols (in addition to any pre-existing
code symbols from Old which may be in the code). When new codes are
created, this will be called 'learning'.

One implication of this view is that not all gaps are 'bad'. For
example, in an alignment like this:

       t h i s        b o y
       | | | |        | | |
   D 0 t h i s #D     | | |
   |           |      | | |
   |           |  N 1 b o y #N
   |           |  |         |
NP D           #D N         #N #NP

the scoring method in SP52 would assign a gap of 3 symbols in Old
between 's' and 'b' in New - and there would be a corresponding
reduction in the score. And yet, this alignment allows New to be
encoded in a lossless manner as 'NP 0 1 #NP' (given the grammar).

Here are some tentative thoughts about how new codes and patterns
may be created.

1

       t h i s       b o y
       | | | |       | | |
     A t h i s f a t b o y #A

=>  A t h i s B #B b o y #A
    B f a t #B

This allows New to be encoded as 'A #A'.

In this case, the encoding of New is no bigger than if it had contained
'f a t' but Old is bigger which means, according to MLE, a less
favourable compression. This increase in the size of Old will become a
vanishingly small proportion of the total when a lot of New has been
processed.

2

       t h i s t h i n g
       | | | |
     A t h i s B #B b o y #A

=>   A C #C B #B b o y #A
     C t h i s #C
     D t h i n g #D

This allows New to be encoded as 'C #C D #D'

... to be continued.

%71 7/9/98

NOTES ON REPRESENTATION OF KNOWLEDGE IN THE ICMAUS FRAMEWORK:
CLASS HIERARCHIES AND HETERARCHIES

Here is an outline of how knowledge about flowering plants may
be stored as patterns which honour the structure of classes and
sub-classes:

	[
		(ranunculaceae
			herb stamens hypogenous #stamens
			#ranunculaceae)
		(ranunculaceae helleborus
			carpels few sessile free #free #carpels
			flowers actinomorphic #flowers
			petals green shorter_than_sepals tubular #petals
			sepals #sepals
			#helleborus #ranunculaceae)
		(helleborus sepals green persistent #sepals #helleborus)
		(helleborus sepals persistent petaloid #sepals #helleborus)
		(helleborus carpels free yes #free #helleborus)
		(helleborus carpels free slightly_joined_below #free
			#carpels #helleborus)
		(ranunculaceae ranunculus
			flowers actinomorphic #flowers
			petals number #number colour #colour #petals
			sepals number n3_5 #number #sepals
			#ranunculus #ranunculaceae)
		(ranunculus petals number n5 #number #petals #ranunculus)
		(ranunculus petals number more_than_5 #petals #ranunculus)
		(ranunculus petals number 0 #number #petals #ranunculus)
		(ranunculus petals colour yellow #colour #petals #ranunculus)
		(ranunculus petals colour white #colour #petals #ranunculus)
		(helleborus h_foetidus
			basal_leaves no #basal_leaves
			foetid perennial
			stem cm20_80 leafy over_wintering yes #over_wintering
				robust #stem
			stock ascending stout #stock
			#h_foetidus #helleborus)
		(helleborus h_viridis
			perennial
			stem cm20_40 erect hairy #hairy
				over_wintering no #over_wintering
				#stem
			stock ascending short #stock
			#h_viridis #helleborus)
		(h_viridis stem hairy above sparsely #hairy #stem #h_viridis)
		(h_viridis stem hairy above glabrous #hairy #stem #h_viridis)
		(ranunculus r_acris
			basal_leaves long_stalked palmately_lobed
				pentagonal #basal_leaves
			leafy_throughout_year perennial
			stem cm15_100 hollow_below much_branched #stem
			stock obliquely_ascending #stock
			#r_acris #ranunculus)
		(ranunculus r_ficaria
			leaves all_stalked glabrous sheathing_bases #leaves
			perennial
			stem ascending branched cm5_25 two_or_more #stem
			root_tubers size mm10_25 #size #root_tubers
			#r_ficaria #ranunculus)
		(r_ficaria root_tubers fusiform #root_tubers #r_ficaria)
		(r_ficaria root_tubers clavate #root_tubers #r_ficaria)
	]

Here are some relevant points:

1 At all levels in the class hierarchy, including the lowest (species)
level, there may be alternatives. These can be expressed as patterns
which match an appropriate 'variable' eg:

	(ranunculus petals colour yellow #colour #petals #ranunculus)
	(ranunculus petals colour white #colour #petals #ranunculus)

2 In a case like this, there is reason to think that the range of alternative
colours for ranunculus petals is different from what it would be for some other
genus. Hence, it is not appropriate to use a general variable for colour whose
possible values cover the full range of possible colours. This is the reason
for including "ranunculus petals ... #petals #ranunculus" in each value
of the variable.

3 In any situation where the full range of possible colours is allowable,
then the values of the variable "colour #colour" can be expressed without
the need for the context.

4 At the higher levels in the class hierarchy, the botanical description
has lots of alternatives and maybes. Eg, Ranunculacae are described
as "Chiefly herbs; some woody climbers. Lvs usually spirally arranged
and lacking stipules, often palmately lobed or dissected. Fls usually
hermaphrodite and actinomorphic. Perianth undifferentiated or of +/-
distinct calyx and corolla ...."

It is tempting at first sight to express these alternatives using 'variables'
in the same manner as for alternatives within species. But, if this is
the only way in which the variability of the family is expressed, there is
loss of information about how the alternatives are exhibited in particular
species. It seems better to put the values amongst a set of alternatives
as high as possible in the class hierarchy where it applies to all members
of the class. Often, this will mean pushing it down to species level.

5 If alternatives are pushed down the class hierarchy in this way, what is
left at the highest levels?

5.1 There may be one or two features which are shared by all members of
the class. In the case of the family Ranunculacae, the feature
"stamens hypogenous" seems to be true of all members of the class.

5.2 Often, we can put a "skeleton" of unfilled
variables at the highest level. Eg, for Ranunculacae, we might have
a skeleton something like this:

	(Ranunculacae structure #structure leaves #leaves flowers #flowers ...)

What is the point of this when the same tags need to be repeated lower down?
The point is that it can allow us to encode the description of a plant
in a relatively economical way - as with the encoding of a sentence.

5.3 It is not necessary for there to be any single attribute which
is true of all members of a class. A "polythetic" category
(one in which there is no single attibute which is shared by
all members of the category) can be modelled like this:

	1 #1 2 #2
	1 A #1
	1 B #1
	2 C #2
	2 D #2



%72

REDUNDANCY AS HIGH (FREQUENCY X LENGTH) AND AS LOW (FREQUENCY X LENGTH)

In principle, a pattern can be redundant if its frequency of occurrence
is lower than one would expect by chance as well as if its frequency is
higher than one would expect by chance.

Solomonoff (in Royal Holloway meeting today) said he tried to use low
frequency as well as high frequency in his chunking mode. (He also said
he was interested in isolating chunks).

One difficulty in using low frequency is that, in any sample of small
to medium size, the number of possible patterns of reasonable length
(say 5 or more) is far larger than can appear in the sample. Thus, the
expected frequency of occurrence of patterns of moderate size and
larger may itself be zero.

With very short patterns (eg length 2 or 3), it may be possible to
identify patterns whose frequency is lower than one would expect by
chance. Is it necessary to use redundancy in this form, or is it
possible to rely entirely on patterns with frequencies above
expectation?

It is reasonably clear how one can exploit patterns with relatively
high frequency in order to achieve compression: simply replace each
occurrence with a relatively short code. But it is not clear how to
encode for the *absence* of a pattern, at least when the sample is an
ordered sequence of symbols.

If the sample is treated as an unordered 'bag' of symbols, it might be
possible to encode it as something like this:

"3 x 'a b' and not 'c d ... z'"

But this looks silly! It makes more sense to say "3 x 'a b'" and leave
it at that.It is unclear what coding for the absence of  patterns might
mean unless it is with reference to some existing pattern, eg, "this
week's shopping list is the same as last week's but without soap".

This problem is reminiscent of the travel agent's database of world
flights: it records which flights are available, not the multitude of
flights which are not available.

Encoding by absence could make sense where all possibilities are
available but there are a few exceptions. Eg "You can wear clothes with
any combination of colours but not black and white". Eg2 "You can write
for this journal using any words except swear words." The reference
"sample" in cases like these is infinitely large because no limit is
placed on combinations of colours or the numbers of words.

Does 'negative' encoding make sense for the encoding of a sequence of
symbols of finite length? At present, it is not obvious how this might
be done.

%73 9/9/98

NOTES FOR REVISION OF ARTICLE ABOUT ICMAUS AS A UNIVERSAL MODEL OF
COMPUTING

1 Change "general" to "universal".

2 Emphasise that the Church-Turing idea is a "thesis" or conjecture and
that it has not been proved. Other concepts of computing may be
possible.

3 Define an SP machine as before but include "constraints" on the
search process as part of the definition. With this addition to this
definition, it is possible to say that the SP machine models a PCS
***exactly*** when their are two constraints:

* All partial matches are excluded. Only exact matching is allowed.

* The input pattern is never allowed to match the right-hand side of
any rule.

As before, if the SP machine (with constraints) can model any PCS then
it can model any Turing machine.

4 Discuss the various forms that constraints can take, including the
exact matching constraint of a conventional computer and the heuristic
search constraints of the "full" SP machine.

5 Discuss how a 'basic' Turing machine can be augmented with 'program'
on its tape so that it can imitate an SP machine.

6 Discuss MDL/MML reasons why the SP machine may be preferred to the
basic Turing machine.

7 Discuss the possibility of developing an SP machine which is
***not*** an augmented Turing machine. Discuss possible advantages in
practical terms (eg parallel processing) and theoretical/practical
(MML/MDL leading to 'stramlining' of the design).

%74 9/9/98

NOTES ON REDUNDANCY, PATTERN MATCHING, FREQUENCY, SIZE AND PREDICTION

1 Redundancy = a pattern which is more frequent in the reference corpus
than one would expect for a pattern of that size if the corpus were
random.

2 As in 1 but ***less*** frequent (see notes above).

3 This concept can be generalised to discontinuous patterns (see 1995
paper).

4 What do we mean by "more frequent than one would expect for a pattern
of that size"? How big a difference is required? Is there some level of
'significance' below which the difference would not be regarded as
significant? The best answer to questions like these seems to be the
AIT view: if the increaseds frequency allows the data to be compressed,
then it is 'significant'. In many cases, a frequency of 2 (compared
with an expected frequency of 1 or less) would allow compression.
However, a frequency of 1, compared with an expected frequency which is
less than 1, can never be 'signiuficant' in these terms because it does
not allow any compression.

5 The AIT view of randomness has an advantage compared with the Shannon
view because it can be applied to samples of any size, including very
small ones.

In a similar way, the SP model seems to have an advantage compared with
traditional approaches to statistics because, if patterns are large
enough, it can work with very small frequencies (eg 2).

6 Draw graphs plotting expected frequency and size for coherent
patterns and discontinuous patterns (see progs).

7 Discuss the idea of hierarchical encoding and distinguish two kinds:*
Where there is choice at arbitrarily many levels.* Where there is
choice only at the top level (eg pkzip).

Discuss how codes may be constructed in which the intermediate level
symbols are dropped.

8 Discuss discontinuous dependencies.

9 Discuss recursion.

10 Discuss generalization of ideas to 2-D (etc) patterns.

%75 25/9/98

NOTES ON THE CALCULATION OF THE PROBABILITIES OF ALIGNMENTS, PATTERNS AND SYMBOLS
IN ALIGNMENTS

1 At present, SP61 compiles a 'reference set' of the symbols in New which are encoded
by the best alignment and then compiles a 'reference list of the alignments which
encode all and only the symbols in the reference set. The relative probability of
any one alignment (in relation to the other alignments in the reference list)
is the absolute probability of the given alignment divided by the total of
the absolute probabilities of the other alignments in the reference list.

This seems to be a reasonable way to make these calculations, except that it
seems that the definition of the 'reference list' of alignments should, perhaps, be
modified to be "those alignments which encode the reference set of symbols, with or
without other symbols from New." The key point is that we wish to compare alignments
which encode a given set of symbols. It should not matter that an alignment in the
set also encodes some other symbols. It is in the nature of things that the alignment
with the highest compression score is likely to encode more symbols from New (or
the same number) as any other alignment.

What about cases of ambiguity, where there are two or more alignments with similar
compression scores each of which encodes a slightly different sub-set of the
symbols in New? In cases like this, we can define the reference set of symbols
in any way that suits our purpose. We may, for example, choose the reference
set of symbols as those which appear in both of the two best alignments. Or we
could fix on the symbols encoded by the best alignment or the second best and so on.

The important point is that, when we compare alignments we should compare like with like
with respect to the symbols from New which are encoded.

On reflection, the foregoing does not seem entirely satisfactory. We might wish to compare
two (or more alignments) which encode different sub-sets of the symbols from New. In cases
like this, we can, perhaps, base our comparison directly on the compression scores arguing
that one alignment achieves greater compression than another.

2 However, the present method for calculating the (relative) probabilities of
patterns and symbols does not seem to be satisfactory:

* Each pattern or symbol type is counted only once for each alignment even though
it may occur more than once in an alignment.

* Any symbol type which is in New has a probability of 1.0.

In both these cases, we are losing important information about specific 
appearances of patterns or symbol types. For example, a given pattern or
symbol type may occur on the left side of every alignment in the reference
set but on the right side in only one or two of these alignments. It 
clearly has a high probability in one context but but a low one in the
other. Likewise, a symbol in one part of an alignment may match a symbol
in New (so it necessarily has a probability of 1.0) but the same symbol
type in another part of the alignment may not match New (so it is an
'inference' which is likely to have a probability less than 1.0).

3 Tentatively, the revision which is needed for patterns and symbol types
is to calculate probabilities IN RELATION TO A PARTICULAR SET OF SYMBOL (INSTANCES)
IN NEW.

[Continued on 28/9/98]

Here is a possible procedure:

BEGIN
	1 FOR each alignment in the reference set of alignments,
		in descending order of absolute probability DO
	BEGIN
		1.1 FOR each row in the alignment DO
		BEGIN
			1.1.1 Identify the symbols in New which form hits with
			the pattern in the given row.

			1.1.2 Find zero or more existing sets where 
			members of each set are appearances of ***different*** patterns in other
			alignments which form hits with the ***same*** symbols from New (with
			or without other symbols from New). If no such set is
			found, create a new empty set. 

			1.1.3 Assign the pattern identified in 1.1.1 to the set
			or sets which have been found or created. (Note: since
			alignments are examined in descending order of absolute probability,
			this procedure ensures that each entry for a given combination
			of pattern with symbols from New is always the one in the alignment
			with the highest absolute probability).
			
		END

		1.2 FOR each of the sets which have been created DO
		BEGIN
			1.2.1 Add up the absolute probability of the alignments
			in the set.

			1.2.2 FOR each entry in the set DO.
			BEGIN
				1.2.2.1 Calculate the relative probability of the entry
				as the absolute probability of the alignment for the entry
				divided by the total of the absolute probabilities
				for the set.

				1.2.2.2 Identify the symbols in the pattern for the
				given entry which are not matched with symbols from New.
				These are "inferences" for the given pattern in the
				given context. The relative probability of each of these
				inferences is the same as the relative probability of
				the pattern in this context.
			END
		END
	END
END

This procedure calculates the relative probabilities of patterns and
symbols, IN RELATION TO GIVEN CONTEXTS IN NEW. The procedure seems to
get round the snag that, in the reference set of alignments, it can
often happen that several alignments are just trivial variations of
each other. The procedure gets round this problem because it selects
only the best instance of a pattern in a given context.

%76 30/9/98

FURTHER NOTES ON THE CALCULATION OF THE PROBABILITIES OF ALIGNMENTS, PATTERNS
AND SYMBOLS IN ALIGNMENTS

The above procedure (in %75) is not satisfactory because it does not
produce any probability value for any pattern (and the symbols in
that pattern) which does not have any hits with New.

On reflection, the calculations as they were in SP61, v 3.4, seem as good
as any alternatives, for the time being.

There seems to be a contradiction or paradox in the interpretation
of relative probabilities:

* If a given pattern appears in all the alignments in the reference set,
then it seems natural to give it a probability of 1.0. But if it occurs
in, say, half the alignments in the reference set, and if the alignments
in that half are trivial variations of each other, then simply adding
up the relative probabilities of the alignments in which the pattern
appears seems to give unreasonable weight to that alignment.

* Likewise with symbols and symbol types. If a given symbol appears in
all the alignments in the reference set, then it seems reasonable to
give it a probability of 1.0. However, if a given symbol *instance* appears
in the same pattern in about half the the alignments in the reference set,
it seems unreasonable to give it the same relative probability as if
several different instances of the same symbol type were to occur in
different patterns in half the alignments in the reference set.

More thought is needed!

%77 10/2/98

NOTES ON FORMATION OF ALIGNMENTS WHEN NEW CONTAINS REDUNDANCY

See sp61_od, %35.

%78 5/10/98

CLASS HIERARCHIES AND INHERITANCE

In Clapham, Tutin and Warburg we have this class hierarchy defined:

Angiospermae
	Dicotyledones
		Ranunculaceae
			Helleborus
				H faetidus
				H viridis
			Ranunculus
				R acris
				R repens
				R bulbosus
				...
			Thalictrum
				T flavum
				T alpinum
				T minus
			
There are some other families with only one species in each family.

Ranunculaceae are described as: "Chiefly herbs; some woody climbers.
Lvs usually spirally arranged and lacking stipules, often palmately
lobed or dissected. Fls usually hermaphrodite and actinomorphic.
Perianth undifferentiated or of +/- distinct calyx and corolla,
the latter of variously shaped free nectar-secreting organs
('nectaries', 'honey-leaves', 'petals'); stamens hypogenous,
usually numerous, sometimes few; carpels 1 to numerous, usually free.
Fr. various but usually 1 or more follicles or a cluster of achenes."

In this description of a relatively high-level class, there are 
many words that signal variation within the class: 'Chiefly',
'some', 'usually', 'often', 'or', '+/-', 'variously',
'sometimes', 'xxx to xxx'.

If we put all these variable characters at the level of Ranunculaceae,
they will be repeated (without most of the variation) in the 
description of individual plants. In other words, it would be redundant
to express them in both places. Since the lower level is more precise,
this seems to be the level to put this information.

In short, OR relations may be expressed directly in the description of
individual species which are in an OR relation to each other in the
sense that they are ALTERNATIVE realisations of the higher-level classes.

What are we left with at the higher levels? In many cases, we are left
with a 'framework' of ***variables*** waiting to receive values from
lower levels.

In the case of Ranunculaceae, the framework might look something like
this:

(leaves #leaves flowers #flowers perianth #perianth stamens #stamens)

and so on.

%79 9/12/98

PATTERN RECOGNITION, DIVISION OF PATTERNS INTO SEGMENTS OR CLUSTERS,
AND EFFICIENCY/SPEED OF SEARCHING

If the number of symbols in a stored pattern are too large, it is difficult to
match them efficiently because of the combinatorial explosion implicit in
dynamic programming.

There are (at least) three ways round this problem:

* Restrict the maximum size of the gap which is allowed between two hit symbols
in the patterns in Old and/or target patterns at any stage of processing.

* Divide the pattern into segments as in parsing.

* Divide the pattern into (possibly) discontinuous clusters as in the example of
medical diagnosis.

Implicit in the second two methods is the idea of 'building' the recognition
of a pattern in new via 'layers' or 'stages' which correspond to a part-whole
hierarchy in the case of the division into segments or two a class-inclusion
hierarchy in the case of (possibly) discontinuous clusters.

The second and third methods may be combined (as in the example of recognising
an animal).

The second and third methods have these advantages:

* Each pattern stored in Old is relatively short so the search space for
matching it is relatively constrained.

* Given a facility for parallel processing, the recognition of the several components
of a pattern (segments or clusters) may be done in parallel.

%80 9/12/98

FINDING ECONOMICAL 'PARSES' FOR NEW WITH THE HIGHEST LEVEL PATTERNS IDENTIFIED SO FAR

What is missing from SP61 (v 4.3) is any ability to 'parse' New in terms of segments
which do not belong within any higher level pattern. The model does not provide any
explicit means to differentiate 'I scream' from 'ice cream' (parsed as sounds not letters)
unless it already knows the relevant grammatical structures which connect the two words
in each case.

One way of addressing this problem would be to allow the hit structure to accept
a sequence of two or more patterns in Old. However, this is probably a bad idea
because it would lead to explosions in the size of the hit structure.

A better idea is probably to add a stage after the program has found the best patterns
it can identify where it tries assembling the patterns in different sequences and evaluating
the sequences in terms of economy.

At present, this looks like an 'an hoc' idea which is simply bolted on to the main model.
But when the model is generalised to achieve learning, something like this will be
needed so that the model can build up its knowledge of patterns in the world by combining
patterns that it already knows.

%81 9/12/98

NOTES ON NEGATION

'NO' or 'NOT' may be viewed as simply one of the two values which may attach to a
two-valued variable (where the other value is 'YES'). Thus, for example, we might
describe a meal chosen from a menu as something like:

FIRST SCHEME

(meal soup yes #soup melon no #melon beef no #beef veg_pie yes #veg_pie
	ice_cream yes #ice_cream cheese no #cheese #meal)

where the menu is specified with these patterns:

(meal soup #soup melon #melon beef #beef veg_pie #veg_pie
	ice_cream #ice_cream cheese #cheese #meal)
(soup yes #soup)
(soup no #soup)
(melon yes #melon)
(melon no #melon)
(beef yes #beef)
(beef no #beef)
(veg_pie yes #veg_pie)
(veg_pie no #veg_pie)
(ice_cream yes #ice_cream)
(ice_cream no #ice_cream)

Is it really necessary to specify each of the two values for each item on
the menu in this explicit manner?

Here is a possible way to avoid this:

SECOND SCHEME

(meal V soup : #V V melon : #V V beef : #V V veg_pie : #V V ice_cream : #V V cheese : #V #meal)
(V : yes #V)
(V : no #V)

In other words, each item on the menu is marked explicitly as a variable. Then the two
possible values of the variable are given in the two patterns below.

Given that most menus allow only one selection from each course, would it not be
simpler to represent the menu like this:

(meal first_course #first_course second_course #second_course third_course #third_course #meal)
(first_course soup #first_course)
(first_course melon #first_course)
(second_course beef #second_course)
(second_course veg_pie #second_course)
(third_course ice_cream #third_course)
(third_course cheese #third_course)

In many cases, yes, but the other method may have uses in some situations.

LONG SEARCH TIMES WITH REPEATED SYMBOLS?

What about the long search times with repeated instances of symbols like ':'?

In general, there seem to be two possible answers to this (which are not
mutually exclusive):

* Constrain the maximum gap between hit symbols in Old and/or target patterns.

* Divide large patterns into small ones, eg first_course, second_course and
third_course.

THIRD SCHEME

What if we want to inforce a choice for each course and also use 'yes'/'no' values?
Here is a possible scheme:

(meal first_course #first_course second_course #second_course third_course #third_course #meal)
(first_course V soup : #V V melon : #V #first_course)
(first_course V : yes #V V : no #V #first_course)
(first_course V : no #V V : yes #V #first_course)
(second_course V beef : #V V veg_pie : #V #second_course)
(second_course V : yes #V V : no #V #second_course)
(second_course V : no #V V : yes #V #second_course)
(third_course V ice_cream : #V V cheese : #V #third_course)
(third_course V : yes #V V : no #V #third_course)
(third_course V : no #V V : yes #V #third_course)
(V : yes #V)
(V : no #V)

DEFAULT VALUES

If negation is handled as one of two values for variable, then the ideas about
default values in the prob_reason report may be used.

EXPLICIT NEGATION COMBINED WITH NEGATION AS FAILURE

What if we want to work generally in the negation as failure mode
but use explicit negation where it promotes compression? For example, we might
want to specify the members of a football team by listing the members without
the hastle of marking each one with 'yes' but, at the same time, we want
to be able to say things like "harriers, not Fred".

Here is a possible scheme:

(harriers V Tom : #V V Dick : #V V Harry : #V V Fred : #V V John : #V #harriers)
(V : yes #V)*1000
(V : no #V)*5

This would mean that 'yes' was the default value. Then, a pattern like the
following one in New:

(harriers V Fred : no #V #harriers)

or, possibly:

(harriers Fred no)

should pick out the whole team with a 'yes' value for each member but a 'no'
value for Fred.

In general, negation seems to be closely related to default values (and,
therefore, also nonmonotonic reasoning?).

%82 11/12/98

CAUSAL NETWORKS AND CONDITIONAL PROBABILITY

Consider a simple causal network:

	Life quality
	             => Value
	Life length

Let us suppose that the possible values of
Life quality are Good or Bad.
Life length are Long or Short
Value are High Low

and let us suppose that, in the node for Value, the relevant
conditional probabilities are:

p(H|G) = 1
p(H|B = 0
p(L|G) = 0
p(L|B) = 1
p(H|L) = 1
p(H|S) = 0
p(L|L) = 0
p(L|S) = 1

If we know that we are dealing only with binary values then the conditional
probabilities with value 0 could be omitted.

According to these values, the conditional probability of a High Value given
a Life which is Good and Long is 1. But, in some individuals, they may attach
a Low value to a life which is Good and Long on the grounds that it would be
too boring. To handle this with a causal network would mean creating an influence
link between Life quality and Life length: it is not obvious which way the link
should go and it is not clear what unwanted side effects this might have.

Using patterns, the above relations and the perverse exception could be expressed
something like this:

(Good Short High)*100
(Bad Long High)*100
(Good Long Low)*100

%83 8/1/99

NOTES TO DETLEF MORGANSTERN

Dear Detlef,

Thanks again for your several points. Perhaps I have been too much preoccupied with trying "walk before I try to run" and have not given enough attention to the kinds of issues you raise. That said, I have given some thought to those kinds of issues and will say something below (after quoting from your last message). I'll take it in two stages: "How 'functional' regularity may be related to 'relatively frequent occurrence of patterns'" and "How a learning system might invent/discover the concept of addition".

HOW 'FUNCTIONAL' REGULARITY MAY BE RELATED TO 'RELATIVELY FREQUENT OCCURRENCE OF PATTERNS'

> > This idea goes hand-in-hand with the working hypothesis
> > that *all* kinds of knowledge might be analysed in terms
> > of the principle which is used in all 'standard' methods for
> > compression: "identify relatively large patterns which
> > repeat 'relatively often'..."
> 
> I wish you could widen this hypothesis. As I tried to show in "Regularity",
> there might exist regularities (I think, you agree, knowledge can be treated
> being something regular) which cannot been found looking for repeated
> occurrence of patterns only. And there may arise some problems from the
> attempt modelling such "functional" knowledge on machines which are
> specialised in repeated patterns. If the structure of a model does not match
> the structure of the process to be modelled, it is an awful procedure to
> reflect the process in the model "turning knobs" only.
> 
> > In this kind of material, a regularity is anything that
> > repeats 'relatively often'.
> 
> "Repeated occurrence of entities in space/time" is a sub-set of regularity.
> It will result in a specialised class of functions
> An ... Fn (see "Regularity") and in a specialised kind of detector.
> (It might be attractive reflecting on how this function class could be
> described mathematically. Certainly, some NN's mathematical apparatus would
> match.)
> 
> Humans highly prioritise this "repetitive" regularity for biological
> reasons. Our vision, e.g., will isolate a moving object from the background
> by its repeated occurrence in the scene. Subconsciously, we prefer this kind
> of regularity because we must not "think" about it, it was "built in" by
> evolution or is learnt early in life.
> 
> Detecting "functional" regularity, which I suggest to not ignore, is much
> more difficult. We do not have a tuned detector at hand (as in the case of
> repetitive regularity). Our compression daemon must tune a detector instance
> (induce the rule) for a given environment snapshot. This takes massively
> longer than detecting repetitive regularities, applying pre-configured
> detectors. You feel tired after a while because it consumes large amounts of
> "CPU". That's why it takes a lot of self-discipline to force oneself to this
> kind of cognitive activity.
> 
> I wish I could see a way making an SP machine induce
> XYZ   Z=X+Y
> ---
> 54
> 21
> 76
> 
> ("inventing" addition) from
> XYZ
> ---
> 549
> 213
> 76D

Algorithmic Information Theory defines randomness in terms of compressibility: if a body of data can be expressed by a computer program which is shorter than the data, then the data is compressible and is not random. If no such program can be found then, pending the discovery of a program which can compress the data, we may regard the data as random.

In these terms, a progam (or 'function') which compresses some data may be regarded as an expression of 'regularities' in the data. This seems to correspond with the kind of 'functional' regularity you are discussing.

Why should this have any connection with the concept of regularity as "relatively frequent repetition of patterns"? I'll try to identify the things that suggest to me that it does:

1 If you look at computer programs (in almost any high level language) with the right 'spectacles' it is possible to recognise programming devices which are essentially the same as the devices used in 'standard' techniques for data compression. For example:

* Isolating a function or sub-routine and giving it a name is very much like the idea of identifying a repeating pattern and giving it a 'tag' or 'code'. If a programmer finds that he or she has repeated a 'chunk' of code in two different places, this is often a spur to pull out the chunk and make it into a named function. This can be referenced ('called') from different parts of the program. Doing this makes the program shorter.

* If we make a 'while' loop or a 'for' loop or a 'repeat ... until' loop we avoid having to write out the code for each turn round the loop. This can save a lot of space. It is essentially the same as 'run length coding' in standard compression techniques.

* In a similar way, the use of class hierarchies with inheritance can save a lot of space. This is essentially the same as a technique which is sometimes called 'schema plus correction'.

I have made these kinds of points in Section 4.5 of my article about "Computing, Cognition and Information Compression".

2 What is the difference between a 'well-structured program' or a 'badly-structured program'?

* Michael Jackson said that a 'well-structured' program is one that 'models' the structure of its input data and/or its output. For the case we are considering (representing a body of data in compressed form), there would be no input and the output should be the given body of data in uncompressed form.

* In a similar way, it is recognised that, to be 'well-structured', an object-oriented program (using classes and inheritance) must 'model' the 'real world' objects which are the source of inputs and/or outputs for the program.

These principles are now widely accepted amongst software engineers.

3 Concepts like 'well structured' and 'model' are intuitive. What have they got to do with information compression and the idea of "relatively frequent repetition of patterns"? Here are some points that suggest that they are connected:

* I think it is generally acknowledged amongst software engineers that a 'well structured' program is likely to be shorter than a badly-structured program. I think Michael Jackson made this point explicitly and it seems to be generally acknowledged amongst object-oriented programmers. [There may be times when a program will run faster if repeated applications of a chunk of code are written out and not 'called' but, I think, this does not alter the basic principle that well-structured programs are shorter than badly-structured programs.

* It is not too hard to see that compression is greatest if the 'chunks' which are identified in functions, loops or classes are relatively frequent. For a given size, a named function which is used only 2 or 3 times will yield less compression than one which is used hundreds of times.

* If the data which is to be compressed is this: 'ABCDABCDPQRABCDPQRPQRABCDPQRPQRPQRABCDABCD' then a program which is modelled around these two chunks - 'ABCD' and 'PQR' - will yield more compression than one which is modelled round chunks like 'DABC' or 'QRABC'. The first two are more frequent (6 and 6, respectively) than the second two (2 and 3, respectively) - I think I have counted right!

4 There are many parallels between the organisation of a grammar for natural languages (in formalisms like Context-Free Phrase-Structure Grammar or Definite Clause Grammars) and the organisation of a computer program. In fact Definite Clause Grammars are basically Prolog programs with some 'syntactic sugar'.

4.1 That being the case, principles which apply to the 'induction' or 'discovery' of grammars are likely to carry over to the process of forming well-structured programs.

4.2 Prominent amongst these principles is the recognition of patterns which occur with a 'relatively high frequency'.

4.3 I recall now that an early version of the SP model (SP6) was designed to do this kind of thing. It was/is limited to rather small examples because the search method is horrendously inefficient. My article called "Towards a new concept of software" (on my main Web page) describes how it is possible to induce a 'program' ('function') using a 'regularity detector' based on the idea of searching for relatively frequent patterns.

To summarise a bit:

* Programs or functions can be seen as devices for expressing data in a compressed form.

* They do this best if they are 'well structured'.

* This seems to mean that the internal structure of the program is modelled round patterns in the data which occur relatively frequently.

HOW A LEARNING SYSTEM MIGHT INVENT/DISCOVER THE CONCEPT OF ADDITION

I think this needs to be tackled in three stages:

1 How can a learning system learn a concept of number?

2 How can addition be performed by ICMAUS?

3 Given a concept of number, how can a learning system learn the concept of addition?

For questions 1 and 3, we shall assume that the learning is done by unsupervised induction, not instruction by a teacher: the learner has access to a set of positive examples and infers the concept from that.

1 How can a learning system learn a concept of number?

1.1 To make things simple, lets assume that the learner is to learn numbers expressed in 'unary' notation (0 = 0, 1 = 1, 2 = 11, 3 = 111, 4 = 1111 etc).

The learner needs to see 'patterns' each of which associates some non-symbolic representation of a number (eg a collection of apples) with the corresponding symbolic representation. The learner may be presented with the patterns like this:

  0
A 01
AA 011
AAA 0111
AAAA 01111
etc

('A' stands for 'apple')

(If this table and the alignment below does not display very well, try
switching to 'fixed font' (Courier font) on your browser and/or switch off 'scaling').

Let's assume that the learner has managed to isolate each pattern from its neighbours (either because it knows the conventions that there is one pattern on each line or by some 'chunking' process as discussed above).

Where is the repeating pattern within a set of patterns like those above? What repeats is the discontinuous patten 'A ... 1'. I think I am right in saying that the recursion can be captured with an 'SP' pattern something like this:

# A # ; 1 ;

Given this pattern, together with a pattern representing '0' (something like '# 0 ;'), any pattern like those above may be 'parsed' by multiple alignment something like this:

  A   A   A   A   A    0   1   1   1   1   1
  |   |   |   |   |    |   |   |   |   |   |
  |   |   |   |   |  # 0 ; |   |   |   |   |
  |   |   |   |   |      | |   |   |   |   |
# A # |   |   |   |      ; 1 ; |   |   |   |
    | |   |   |   |          | |   |   |   |
    # A # |   |   |          ; 1 ; |   |   |
        | |   |   |              | |   |   |
        # A # |   |              ; 1 ; |   |
            | |   |                  | |   |
            # A # |                  ; 1 ; |
                | |                      | |
                # A #                    ; 1 ;

It should be possible to do similar things for binary numbers, decimal numbers etc. Binary numbers, for example, may be defined with a set of patterns something like this:

# ;
# 0 ;
# A # ; 1 ;
# A A # ; 0 ;

which can be used to 'parse' a number, something like this:

  A   A A   A A     1   0   0
  |   | |   | |     |   |   |
  |   | |   | | # ; |   |   |
  |   | |   | | | | |   |   |
# A # | |   | | | ; 1 ; |   |
    | | |   | | |     | |   |
    # A A # | | |     ; 0 ; |
          | | | |         | |
          # A A #         ; 0 ;

In short, the number system itself is highly redundant and this redundancy manifests itself as the repetition of a pattern or patterns. 

2 How can addition be performed by ICMAUS?

Again, to keep things simple, consider adding a 1-bit binary number to another 1-bit binary number.

In this case, the 'function' can be defined as a table like this:

N1 N2   C R

0  0  : 0 0
1  0  : 0 1
0  1  : 0 1
1  1  : 1 0

With a table like this, any addition may be performed by the formation of an alignment like this:

0 1 :       - this is the 'input' to the addition
| | |
0 1 : 0 1   - the two digits on the right are the 'output' of the addition.

(Why is the ':' symbol needed? If it is not there, there is too much ambiguity about the 'correct' alignment of symbols.)

I am not going to attempt to do it here, but I think it is possible to create 2-bit adders, 3-bit adders etc by a recursive 'cascade' of the 1-bit adder.

3 Given a concept of number, how can a learning system learn the concept of addition?

In the case of the 1-bit adder, learning addition simply means learning the table shown above. I think it is not too hard to see how a process which is sensitive to patterns which have a relatively high frequency should enable to the learner to pick out each row as a discrete 'chunk', especially if, in every occurrence, the pattern were prefixed by the symbol 'add' or '+'.

How can this leaning be generalised so that the system can add numbers containing 2, 3 or more bits?

At present, I can't spell this out in detail but it seems to me quite likely that, if the learner already knows the number system including its recursive feature, it should be possible to apply this recursion so that the 1-bit adder can be used repeatedly to perform the addition of numbers with 2, 3 or more bits.

Would anyone like to try to work out how this might be done???

%84 8/1/99

REVISED IDEAS ABOUT DEFINING BINARY NUMBERS WITH PATTERNS

The definition of the binary number system in %83 seems to be wrong. The example
is actually wrong because it represent 5 apples with the number '100' (4).

Apart from this, it will break down for higher numbers because it can add
a maximum of 2 apples for each recursive cycle, whereas the number system
requires that the number of apples on each cycle increases as 2, 4, 8, 16 etc.

The numbers to be compressed are:

  0
A 1
AA 10
AAA 11
AAAA 100
AAAAA 101
AAAAAA 110
etc

Here, each 'A' represents an 'apple'.

Here is a revised definition of the binary numbers:

# 0 %
# A : @ 1 %
# # : # : @ 1 %

and here is a parsing of a binary number:

      A     A       A
      |     |       |
    # A :   |       |     @ 1 %
    |   |   |       |     | | |
    |   | # A :     |     | | | @ 1 %
    |   | |   |     |     | | | | | |
    |   | |   |   # A :   | | | | | |     @ 1 %
    |   | |   |   |   |   | | | | | |     | | | 
  # #   : #   : : |   | @ @ 1 % @ 1 % 1 % | | |
  |             | |   | |             | | | | |
# #             : #   : @             1 % @ 1 % 1 %

%85 19/2/99

NOTES ON MODELLING THE EFFECT OF 'COPYING' A VALUE IN A VARIABLE IN A
FUNCTION OR HORN CLAUSE TO ANOTHER INSTANCE OF THE SAME VARIABLE
ELSEWHERE IN THE FUNCTION OR CLAUSE:  THE NEED TO ACHIEVE THE EFFECT OF
'LEARNING'.

For example:

notxor(X, Y, R) :- xor(X, Y, T), not(T, R).

If we are to imitate this effect, it seems that we must achieve the effect of creating
a SINGLE ENTITY for a variable and its value which can be accessed via the name of
the variable from anywhere in the function.

This is the same idea as accessing a single copy of a function from different parts of a program
using the name of the function - except that, in the latter case, the function is already
stored as a discrete entity in the knowledge base whereas in the first case, the variable
is part of a larger pattern.

It seems that we need to invoke some process similar to what is expected to happen when
the SP model is generalised for learning so that the system can create NEW discrete entities
on the fly on the basis of some detected redundancy.

In this case, the only redundancy is the repetition of the name of the variable followed by
its terminating symbol. Somehow, this should be sufficient to pick out the variable -
and its contents - as a discrete entity which can be accessed from different parts of the
function or clause.

Since there should be some residual redundancy in identifiers like the name of a variable
(with its terminating symbol), this should be OK.

An apparent snag is the problem of making the reference LOCAL to the function or clause.
Otherwise, 'X' in one function or clause will be confused with 'X' in other functions or
clauses. Achieving this locality may be achieved by adding a differentiating context
to each variable. An appropriate differentiating context would be the name of the function
together with its terminating symbol.

A stop-gap solution to this problem which can be applied 'manually', is to provide suitable
patterns representing variables and their contexts to accompany every function or clause.

This is the second example of the need for learning in 'ordinary' computing. The first one
was the need to be able to find 'good' parses involving two or more entitities which are
not parts of some single larger pattern (see %80 9/12/98).

2 THE NEED TO ACCOMMODATE MIS-MATCHES DURING THE DISCOVERY OF 'GOOD' MULTIPLE ALIGNMENTS

SP61, v 4.4, can build structures like this:

0 a b c   d   e   f   0
  | | |   |   |   |  
1 a b c $ |   |   |   1
        | |   |   |  
2       $ d $ |   |   2
            | |   |  
3           | | $ f $ 3
            | | |    
4           $ e $     4

but not like this:

0 a b c   d   e   f         0
  | | |   |   |   |  
1 a b c $ |   |   | $ x y z 1
        | |   |   | |
2       $ d $ |   | |       2
            | |   | |
3           | | $ f $       3
            | | |    
4           $ e $           4

because it records 'mis-matches' for intermediate stages like this:

0 a b c   d   e   f         0
  | | |   |   |      
1 a b c $ |   |     $ x y z 1
        | |   |      
2       $ d $ |             2
            | |      
3           | |             3
            | |      
4           $ e $           4

In this case, the 'mis-match' is between '$ x y z' and 'd $ e $' because their
relative positions is undefined.

In order to allow the system to build

%86 22/3/99

NOTES ON PLANNING AND SCHEDULING AS ICMAUS

1 A task may be represented as a sequence of symbols.

2 In order to accommodate measures of duration, we may assume that each symbol
represents a component of a task of unit length. If a given task is longer than
the unit, it may be represented by two or more distinct symbols. For example,
if the task "washing up" takes 20 minutes, it might be represented like this:

w1 w2 w3 w4

where 'w*' represents a component of the washing up that takes 5 minutes.

It is probably not sensible to represent "washing up" as, for example:

w w w w

because this would be compressed, by matching and unification, to 'w'. In any case,
Old should contain as little redundancy as possible, so the pattern should not be
in Old unless it had been compressed.

The foregoing may be revised if a way can be found to represent
repetitive entities in compressed form using something like frequency
to represent the number of repetitions of the entity ***in a given
context***. There is a risk here of confusing the overall frequency of
an entity with its frequency in different contexts.

3 In planning and scheduling, dependencies amongst tasks are,
typically, geared to the beginnings and ends of tasks. Thus task X
cannot start until task Y has been completed.  Dependencies or
conditions like these may be accommodated by attaching them at the
beginnings and ends of sequences which represent tasks. Thus, for
example, washing up cannot start until other tasks have been completed
like "get hot water", "get detergent" etc. The dependency may
be represented in an alignment like this:

h_s h_f
     |
    h_f d_f w1 w2 w3 w4 w_f
         |
    d_s d_f

The order of h_f and d_f does not matter so an arbitrary order may be
imposed when we are restricted to one-dimensional patterns.

The trouble with this alignment is that it is not clear what is New and 
what is Old. And the alignment will not unify without mis-matches.

An alternative is to treat the subject (at least partially) as parsing:

hs   #h ds   #d w1 w2 w3 w4 w_f
|    |  |    |
hs h #h |    |
        |    |
        ds d #d

With this scheme, we can accommodate alternatives in much the same way
as in language: two or more patterns may begin and end with the same
symbols. For example, detergent may be obtained by picking up the bottle
from the kitchen table or by going to the shop to buy some.

What happens if there are two (or more) pre-conditions for a task but
they can happen in any order? In the above example, it does not matter
(in real life) whether you get the hot water before the detergent or
vice versa, or simultaneously, provided the hot water does not have
a chance to cool very much.

What about the representation of ***parallel*** processes?!!! How can this
be reconciled with the principle of "no mis-matches"?!!!

To represent parallel processes may require the use of patterns in two dimensions.
Then one dimension can represent time and the other dimension may accommodate
two or more 1D processes in parallel.

[NB 2D may also be needed to fully accommodate tables with rows and columns.]

%87 26/4/99

INTENSIONAL AND EXTENSIONAL DEFINITIONS OF CLASSES (OR SETS) IN THE SP FRAMEWORK

With the SP models, a set may be defined extensionally in New or Old using a
UAO like this:

[(dog)(cat)(lion)(tiger)(giraffe)]

A set may also be defined intensionally in terms of a single attribute like this:

(fur)

This will match with every pattern containing the symbol fur.

A set may be defined by two or more ORDERED attributes like this:

(fur retractile_claws)

It is not clear at present how to define a set in terms of UNORDERED attributes.
Given that 'raw' data is always ordered in space and/or time, we may argue that
unordered attributes are an artifact of how we choose to discard information
(see earlier discussion around this topic).

Nevertheless, there may be a need to be able to deal with unordered
attributes, given that available information is often defective and we
may have to make do with what is available.

%88 27/4/99

SPECULATIONS ABOUT ANTI-MATTER AND NEGATIVES

Matter = energy (Einstein)

Speculatively, energy = information (via concept of entropy)

'Objects' are bodies of information which are relatively constant within
changing contexts (as with the isolation of words from unsegmented text).

In compression of inforamtion (for cognition), negatives are used relatively
rarely. They are used when it is more economical to encode something as an
exception to a regularity than as a regularity itself. Normally, regularities
are encoded directly without the use of negatives.

If matter = energy and energy = information, could it be that "anti-matter"
is an analogue of negative coding at the level of matter?

This would imply that there is something analogous to cognitive encoding
happening in the non-cognitive world of matter and energy. If there is
something of this sort, this suggests that the idea of a world as a big
computer may make more sense than otherwise appears.

%89 28/4/99

MATHEMATICS AS INFORMATION

"Information" = "number"

If all mathematics can be seen as information, all mathematics can be seen as
number - which is already widely recognised.

Is there a paradox in the idea of interpreting all of mathematics in terms of
information theory when information theory is itself expressed using mathematics?

This is analogous to building a molecular model of plaster of paris using parts
which are made of plaster of paris. There is no problem in this kind of modelling
so there should not be a problem in modelling mathematics in terms of information
theory.

%90 14/5/99

ONE-BIT ADDITION

Function:

add I1 0 I2 0 R 0 C 0 #add
add I1 1 I2 0 R 1 C 0 #add
add I1 0 I2 1 R 1 C 0 #add
add I1 1 I2 1 R 0 C 1 #add

Execution of function (example):

add I1 0 I2 1 R   C   #add
 |  |  | |  | |   |     |
add I1 0 I2 1 R 1 C 0 #add

ADDITION OF TWO NUMBERS EACH CONTAINING ONE OR MORE BITS

Function: ???

add I1 0 I2 0 R 0 C 0 #add
add I1 1 I2 0 R 1 C 0 #add
add I1 0 I2 1 R 1 C 0 #add
add I1 1 I2 1 R 0 C 1 #add
add R C add #add #add

It is not clear how this can solve the problem.

Perhaps we should exploit the recursion in the number system itself,
something like this:

UNARY NUMBER DEFINITION

$ 0 #$
$ 1 #$
$ $ #$ 1 #$

BINARY NUMBER DEFINITION (WITHOUT ANY MAPPING TO UNARY NUMBERS)

[
	[(1 0 1 1 0 1)]
	[
		($ $ #$ D #D #$)
		(D 0 #D)
		(D 1 #D)
	]
]

Here is a typical parsing of a binary number:

BEST ALIGNMENT FOUND (PATTERN 1, WINDOW 7, CYCLE 1)

%162, NSC = 115.68, OSC = 18.90, CR = 0.16, CD = 96.78

 0                      1         0         1         1         0         1                0
                        |         |         |         |         |         |              
 1                      |         |         |         |       D 0 #D      |                1
                        |         |         |         |       |   |       |              
 2                      |       D 0 #D      |         |       |   |       |                2
                        |       |   |       |         |       |   |       |              
 3                    D 1 #D    |   |       |         |       |   |       |                3
                      |   |     |   |       |         |       |   |       |              
 4             $ $ #$ D   #D #$ |   |       |         |       |   |       |                4
               |             |  |   |       |         |       |   |       |              
 5           $ $             #$ D   #D #$   |         |       |   |       |                5
             |                         |    |         |       |   |       |              
 6         $ $                         #$ D | #D #$   |       |   |       |                6
           |                              | | |  |    |       |   |       |              
 7         |                              D 1 #D |    |       |   |       |                7
           |                                     |    |       |   |       |              
 8       $ $                                     #$ D | #D #$ |   |       |                8
         |                                          | | |  |  |   |       |              
 9       |                                          D 1 #D |  |   |       |                9
         |                                                 |  |   |       |              
10     $ $                                                 #$ D   #D #$   |               10
       |                                                             |    |              
11   $ $                                                             #$ D | #D #$         11
     |                                                                  | | |  |         
12 $ $                                                                  | | |  #$ D #D #$ 12
                                                                        | | |            
13                                                                      D 1 #D            13



%91 1/9/99

NOTES RELATING TO PENROSE'S "THE EMPEROR'S NEW MIND"

1 If computers can be used to make the calculations needed in quantum theory, why cannot computers be used to simulate an intelligence (or consciousness) based on quantum principles?

2 Given that probabilities have a prominent role in quantum theory, is it really necessary to invoke quantum theory as part of one's theory of consciousness/intelligence (CI) ? Perhaps one can move directly to a probabilistic theory of CI.

3 Similarities between quantum theory and ICMAUS theory:

3.1 The process of probabilistic 'collapse' in quantum theory is not unlike the process of selecting the 'best' alternative from a set of alternatives in a probabilistic parsing process (modelled as ICMAUS).

Persuing this idea, it not clear how, on a 'parsing' interpretation of collapse, how the recognition of a particle at one location can simultaniously inhibit recognition at another location. It is interesting to see that in the experiment described on p 462 (fig 8.3), there is only one photo-cell detector and, from detection at one photocell, it is inferred that there would be no detection at the other. Has there ever been experimental proof that this kind of inhibition at a distance would occur?

3.2 The idea of simultaneous superposition of possibilities is quite similar to the idea of simultanious development of alternatives in a beam search or parallel search of the space of possible solutions to a problem.

3.3 Relativity and quantum theory have concepts of discrete 'objects' as fundamental parts of the theories. But, in an MLE/SP interpretation of cognition, 'objects' are not primitive 'givens' but are the result of probabilistic processes of pattern matching, unification of patterns and compression. On this view, it is not altogether surprising that, at a very fine-grained level of analysis, probabilistic considerations should appear.

Is it not possible that the probabilistic aspects of quantum theory arise from the fact that when analysis is fine-grained, probabilities become inevitable? This suggests the possibility of an integration of MLE/SP concepts with quantum theory or, better, a re-working of quantum theory in terms of MLE/SP concepts in such a way that quantum theory is integrated with relativity. In this integrated theory, the idea of objects as primitive givens would be replaced by the more complex and subtle ideas of objects as probabilistic constructs according the SP view.

If objects are constructs, not givens, then other concepts that depend on object concepts would also need re-working, eg concepts of 'speed', 'mass' and others.

3.4 p. 564. Penrose describes a kind of quasi-crystal structure which cannot grow atom by atom but seems to need quantum super-position of alternative possible structures. Is it not possible that this could be achieved by a process which, stage by stage, creates a range of alternative partial structures and then selects one?

This idea has very much the smell of a problem with local peaks where multiple paths through the search space are needed to get past the local peaks.

3.5 Penrose says that quantum effects appear even in conventional digital computers: in non-digital devices, there is a progressive blurring of accuracy as computing proceeds. "What halts this degradation of accuracy, ultimately, is quantum mechanics. In modern electronic computers, the existence of discrete states is needed (say, coding the digits 0 and 1), so that it becomes a clear-cut matter when the computer is in one of these states and when in another. ... This discreteness depends ultimately on quantum mechanics." The periodic application of 'R' keeps pulling the computer back into the path of discrete states.

A similar effect could be achieved if each bit in a digital computer were realised as a pattern of 'lower level' bits (like dots in a newspaper photograph) and if these patterns could be classified into only two categories: higher-level 0 or 1. This is probabilistic parsing at the level of single bits.

%92 1/11/99

Papers by Chater and Oaksford on logical and probabilistic reasoning. Is the ICMAUS model relevant?

Question: How to express 'All', 'Some', 'Few' and 'No'?

It is not obvious yet how these fit in.

There is some relevant discussion in "Probabilistic reasoning and information compression by multiple alignment, unification and search":

* If you want to say "All birds can fly" then enter a pattern with a 'yes' value in the variable 'canfly'.

* If you want to say "Some birds can fly" then leave that variable empty in the pattern for birds but put in a pattern representing a default value as described in the paper under nonmonotonic reasoning.

It is not clear how to distinguish 'most' from 'few'.

Expressing "No birds can fly" can presumably be achieved by entering the value 'no' in the variable 'canfly'.

%93 2/11/99

AN SP GRAMMAR FOR THE RECOGNITION OF UNARY NUMBERS AS BINARY

A GRAMMAR FOR THE RECOGNITION OF UNARY NUMBERS

U 0 #U
U U #U 1 #U

which can be read as "Any unary number is '0' or it is any unary number followed by a unary number".

A GRAMMAR FOR THE RECOGNITION OF BINARY NUMBERS

A grammar for binary by itself:

N -> N D
D -> 0
D -> 1

which can be read as: "Any binary number is any binary number followed by a binary digit. A binary digit is '0' or '1'."

translates into:

B B #B D #D #B
D 0 #D
D 1 #D

IS IT POSSIBLE TO COMBINE THE TWO GRAMMARS?

U 0 #U D 0 #D
U U #U 1 #U B B #B D #D #B
D 0 #D
D 1 #D

%94 4/11/99

THE NESTED BRACKETS PROBLEM

Why do we judge this:

0       1      1               0
        |      |              
1       |    U 1 #U            1
        |    |   |            
2     U 1 #U |   |             2
      |   |  |   |            
3   U U   #U U   #U #U         3
    |               |         
4 U U               #U U #U #U 4

to be correct but judge this:

0     1      1            0
      |      |           
1     |    U 1 #U         1
      |    |   |         
2   U 1 #U |   |          2
    |   |  |   |         
3 U U   #U U   #U   #U    3
    |      |   |    |    
4   U      U   #U U #U #U 4

to be incorrect.

One difference is that the first one never has more than 2 symbols in one
column but the second one does. This seems to correlate with the idea that
any one 'entity' at one perceptual 'level' is never part of more than one
entity at the next perceptual level. There seems to be support for this
in ordinary perception: any one 'pixel' is never allowed to be part of more
than one entity. Question: recognising entities in alignment would mean
giving formal status to the 'code' and 'termination' symbols.

Forbidding alignments where there can never be more than two symbols in
any column would mean quite a lot of rethinking of some of the parsing examples.

Also, it would not rule out 'wrong' alignments like this:

0       1      1               0
        |      |              
1       |    U 1 #U            1
        |    |   |            
2     U 1 #U |   |             2
      |   |  |   |            
3   U U   #U U   #U      #U    3
    |                    |         
4 U U               #U U #U #U 4

To rule out alignments like the one just shown, one might invoke some kind
of 'close packing' rule - that the elements of an alignment must be 
as close together as possible.

Conventional parsing seems to assume that there is never any overlap amongst entities (except from one level of nesting to the next). This contrasts with the way in everyday perception, objects frequently overlap each other.

%95 4/11/99

MAPPING UNARY NUMBERS TO BINARY

The problem of converting unary numbers to binary seems to be essentially
the same as creating a binary tree with unary digits at its leaves. Here is an example:

B   B B   B B   B    0
|   | |   | |   |
B B B B B B B B B    1
  |     |
  B  B  B            1

At each 'level', look for the instances of 'B' which are not 'covered' BY something at a higher 'level'. Record '1' for each such B and '0' for each level where there is no such B. Then, reading from the top down, we have the binary number corresponding to the unary number in the top line.

It is not clear how to do this with multiple alignment - because of the difficulty in handling nested structures (except for simple recursion).

%96 5/11/99

A FULL OR PARTIAL SOLUTION TO THE PROBLEMS OF HANDLING NESTING AND RELATED STRUCTURES?

A possible solution to the problem with nested structures - a solution which fits in with existing thinking - is to apply the following rule:

"Matches are only allowed between CODE symbols (in the driving pattern) and CONTENTS symbols (in the target pattern)."

In this context, New is always composed of notional CODE symbols. This seems to solve the problem of being able to identify an entity by any subset of its symbols.

The rationale for this rule is that it is only CONTENTS symbols at any level that record patterns in the level below. The CONDE symbols at any level are intended as 'handles' for referencing patterns, they are not intended to record the actual patterns at lower levels.

Introducing this rule strengthens the distinction between CODE and CONTENTS symbols and thereby makes weaker the principle that all symbols have the same status. Part of the case for observing a distinction between CODE and CONTENTS symbols is that, in the process of inductive learning (which is the foundation of the whole ICMAUS model), CODE symbols are introduced by the learning system and do not record external patterns of redundancy. Thus they correlate with the distinctionn between external information and internal mechanisms for encoding that information.

Although the principle of giving all symbols the same status has been weakened it is is still present in that all symbols are merely ciphers for yes/no matching and none of them have 'hidden' meaning like meta symbols in ordinary grammars.

A possible development if this rule is put in place is to be able to represent trees like this:

C   C C   C
|   | |   |
B C B B C B 
  |     | 
  B  C  B

where 'C' = CODE and 'B' = CONTENTS.

There is a need to review whether this rule can be applied consistently in the parsing examples with SP52. There are possible problems with auxiliary verb parses, eg "It is washed" (Figure 9 in 'SHORT' article about SP52):

1 Columns like the first 'B' column that has three instances of 'B'. There may need to be a supplementary rule that, say, two (or more?) CODE symbols can unify with one CONTENTS symbol but not vice versa.

2 The three terminating '$S' symbols seem to be be a problem (three CODE symbols but no CONTENTS symbol) but this may possibly be overcome by introducing additional symbols.

3 It looks as if patterns encoding discontinuos dependencies will need to have their start and finish symbols (at least) as CONTENTS symbols. For example, the two symbols in 'SNG SNG' would both be CONTENTS symbols. Like other CONTENTS symbols, they express constraints (redundancy) in the original data.

WITH SOME MODIFICATION, THESE IDEAS SEEM TO WORK (see sp61_od, %72).

%97

HERE IS A POSSIBLE WAY IN WHICH A 1-BIT ADDER MAY BE CONVERTED INTO A RECURSIVE ADDER FOR AN ARBITRARY NUMBER OF BITS

Here is a table for a 1-bit adder:

	(A 1 #A 1 : 0 A 1 #A)
	(A 0 #A 1 : 1 A 0 #A)
	(A 1 #A 0 : 1 A 0 #A)
	(A 0 #A 0 : 0 A 0 #A)

Here is a possible alignment for adding 3 unary digits together
(in binary):

	  1    1            1
          |    |            |
	A 1 #A 1 : 0 A 1 #A |
                     | | |  |
	             A 1 #A 1 : 0 A 1 #A

It is not clear how this can yield the 'correct' result which,
in binary arithmetic is '1 1' (binary 3).

The problem of adding unary digits together to make binary seems
to be the same as parsing a unary number in binary (see %95 above).

%98 25/11/99

CONTINUATION OF %97

The error in the above alignment is that the third '1' is added to the remainder from the first cycle rather than being simply appended to it. Each unary number should be matched to the stored patterns at the lowest level, not any higher level where it is being treated as a higher-order number.

Also, the above example is confounding the conversion of unary to binary with the addition of binary numbers. It seems that they are not as similar as previously supposed.

With binary addition, we need to ensure somehow that numbers are treated in a way which is appropriate to their level. Let's try again adding 1 to 1 and then adding 1 to the result.

A possible table:

	(A 1 : 1 1 : 0 #A)
	(A 0 : 0 1 : 1 #A)
	(A 0 : 1 0 : 1 #A)
	(A 0 : 0 0 : 0 #A)

The two digits in the middle are the CONTENTS symbols. The digits at the right ends are the result. The digits at the left end are the carry digits. Result and carry digits need to be treated as CODE. Otherwise, they are liable to be matched with New.

Here is another possibility:

	(A A 1 #A 0 : 1 1 #A)
	(A A 0 #A 1 : 0 1 #A)
	(A A 0 #A 1 : 1 0 #A)
	(A A 0 #A 0 : 0 0 #A)

In this case, the result is just to the left of the ':' symbol and the carry is placed between 'A' and '#A' showing that it is at the next recursive level. All the symbols are CODE except for the two digits on the right which are the two digits to be added and are CONTENTS.

To avoid expression of the recursion in more than one pattern (which seems always to lead to problems), the above table can be converted to:

	(A A I #I #A R #R I #I #A)
	(I 1 #I R 0 #R I 1 1 #I)
	(I 0 #I R 1 #R I 0 1 #I)
	(I 0 #I R 1 #R I 1 0 #I)
	(I 0 #I R 0 #R I 0 0 #I)

Recursive addition may work something like this:

	                                      1 1
                                              | |
	A A                I   #I #A R   #R I | | #I #A
          |                |   |  |  |   |  | | | |
	  |                I 1 #I |  R 0 #R I 1 1 #I
          |                |   |  |
	  A A I #I #A R #R I   #I #A

This is not complete and it is not clear how to complete it!

Here is another approach:

A conventional addition of two binary numbers looks like this:

	0 1 1
	0 0 1
	  ___
	1 0 0
	 1 1

The carries are shown below the results line.

In the SP scheme, the three columns may be shown something like this:

	0 0 , 1 0 , 1 1

The table representing the addition of two binary digits may be something like this:

	1 0 : 1 1
	0 1 : 0 1
	0 1 : 1 0
	0 0 : 0 0

In this table, the first column is the carry, the second is the result, and the last two columns are the two digits to be added.

So with the given input and the table as shown, the addition may look something like this:

	                                                1   0   ,     1 1
                                                        |   |         | |
	                                                |   | 1   0 : 1 1
                                                        |   | |  
	                                          0   1 | : 0 1
                                                  |   | |
                                            1   0 | : 1 1
                                                | |
                                         0  0 : 0 0

This is not right or complete but it seems to be going along the right lines.

Let's try again!

                          1      0    ,      1 1
                          |      |           | |
	B B               |      | 1 #B 0 #B 1 1 #B
          |               |      | | |
          B B        0 #B | 1 #B 0 1 #B
            |          |  | | |
            B 1 #B 0   #B 1 1 #B

This is still not right but it feels warmer!

How about adding up a column of binary numbers in a single category, eg 'ones'.

Here is the conventional sum:

	  1
	  0
	  1
	  1
	  _
	1 1

How would this look with the SP scheme, assuming that the addition is done from the top down: 1 + 0 = 1, 1 + 1 = 10, 10 + 1 = 11.

                              1      1      0 1
                              |      |      | |
	B B         0 : :     |      | 1 #B 0 1 #B
          |           |       |      | | |
	  B B     1 : :       | 0 #B 1 1 #B
            |       |         | | |
            B B 0 : :    1 #B 1 0 #B

This seems to give essentially the right result: 1 digit in the '2' category and 1 digit in the '1' category. The diagonal structure made from ': :' is like a 'firefall' between the '2' category and the '1' category, somewhat like the similar 'wall' in the cross-serial dependencies example. It is still not right because there are mismatches in the alignment above. Perhaps the cross-serial alignment example will give clues about how to do this.

%99 26/11/99

CONTINUATION OF %98

The above alignment may be improved as follows:

                            :              1        1        0   1
                            |              |        |        |   |
	B B             : 0 : C C          |        | ; 1 #B 0 ; 1 #B
          |             |       |          |        | | | |
	  B B       : 1 :       C C        | ; 0 #B 1 ; 1 #B
            |       |             |        | | | |
            B B : 0 :             C ; 1 #B 1 ; 0 #B

This is rather clumsy but it does seem to get rid of the mismatches in the previous alignment.

Here is a possible simplification of the above:

                         1        1        0   1
                         |        |        |   |
      B 0 B              |        | ; 1 #B 0 ; 1 #B
          |              |        | | | |
	  B 1 B          | ; 0 #B 1 ; 1 #B
              |          | | | |
              B 0 B 1 #B 1 ; 0 #B

Since the SP model works in a left-to-right mode (when windows are small), it is probably better to turn the diagram round and read off the 'answer' in reverse order.

%100 29/11/99

CONTINUATION OF %99

Here is the reverse of the last alignment shown above:

  1 0     1     1
  | |     |     |
B 1 0 B 1 |     |               #B 0 #B
      | | |     |               |
      B 1 1 B 0 |          #B 1 #B
            | | |          |
            B 0 1 B 1 #B 0 #B

In order for this to work, CODE and CONTENTS symbols should be as follows (c = CODE, d = CONTENTS):

	(c1 c0 c1 c1)

	(cB d1 d1 cB c0 c#B c1 c#B)
	(cB d1 d0 cB c1 c#B c0 c#B)
	(cB d0 d1 cB c1 c#B c0 c#B)
	(cB d0 d0 cB c0 c#B c0 c#B)

%101 30/11/99

NOTES AND THOUGHTS FROM "ARITHMETIC OPERATIONS IN DIGITAL COMPUTERS", R K RICHARDS, VAN NOSTRAND, PRINCETON (NJ), 1955. CHAPTER 4, PP 81-135.

Half adder:

X1 X2 S CO
1  1  0 1
0  1  1 0
1  0  1 0
0  0  0 0

Full adder:

X1 X2 CI S CO
1  1  1  1 1
0  1  1  0 1
1  0  1  0 1
1  1  0  0 1
0  0  1  1 0
0  1  0  1 0
1  0  0  1 0
0  0  0  0 0

With a full adder, it should be possible to add two numbers with arbitrarily many digits by using the adder recursively, something like this:

A C #C X1 #X1 X2 #X2 S #S A C #C #A #A

In this scheme, the carry-in and the carry-out are both labelled 'C #C' and the carry-out is inserted in the next recursive call of 'A #A'.

Here is some more detail:

New:

(X1 1 #X1 X2 0 #X2 X1 1 #X1 X2 1 #X2 X1 0 #X1 X2 1 #X2)

Old:

(A B A #A #B #A)
(B b C 1 #C X1 1 #X1 X2 1 #X2 S 1 #S A C 1 #C #A #B)
(B c C 1 #C X1 0 #X1 X2 1 #X2 S 0 #S A C 1 #C #A #B)
(B d C 1 #C X1 1 #X1 X2 0 #X2 S 0 #S A C 1 #C #A #B)
(B e C 0 #C X1 1 #X1 X2 1 #X2 S 0 #S A C 1 #C #A #B)
(B f C 1 #C X1 0 #X1 X2 0 #X2 S 1 #S A C 0 #C #A #B)
(B g C 0 #C X1 0 #X1 X2 1 #X2 S 1 #S A C 0 #C #A #B)
(B h C 0 #C X1 1 #X1 X2 0 #X2 S 1 #S A C 0 #C #A #B)
(B i C 0 #C X1 0 #X1 X2 0 #X2 S 0 #S A C 0 #C #A #B)

[continued 1/12/99]

Here is what an alignment might look like:

      C 0 #C X1 1 #X1 X2 0 #X2                     X1 1 #X1 X2 1 #X2                     X1 0 #X1 X2 1 #X2
      | | |  |  |  |  |  |  |                      |  |  |  |  |  |                      |  |  |  |  |  |
  B h C 0 #C X1 1 #X1 X2 0 #X2 S 1 #S A     C 0 #C |  |  |  |  |  |                      |  |  |  |  |  |                               #A #B
  |                                   |     | | |  |  |  |  |  |  |                      |  |  |  |  |  |                               |  |
A B                                   A     | | |  |  |  |  |  |  |                      |  |  |  |  |  |                               #A #B #A
                                      |     | | |  |  |  |  |  |  |                      |  |  |  |  |  |                               |
                                      A B   | | |  |  |  |  |  |  |         A            |  |  |  |  |  |                        #A #B #A
                                        |   | | |  |  |  |  |  |  |         |            |  |  |  |  |  |                        |  |
                                        B e C 0 #C X1 1 #X1 X2 1 #X2 S 0 #S A     C 1 #C |  |  |  |  |  |                        #A #B
                                                                            |     | | |  |  |  |  |  |  |                        |
                                                                            A B   | | |  |  |  |  |  |  |         A        #A #B #A
                                                                              |   | | |  |  |  |  |  |  |         |        |  |
                                                                              B c C 1 #C X1 0 #X1 X2 1 #X2 S 0 #S A C 1 #C #A #B

The 'result' is the unmatched digits in the alignment, read from right to left: 1 0 0 1 which is 9 in decimal notation. 
The sum is (0 1 + 0 (= 1)) + (1 0 + 1 0 (= 4)) + (0 + 1 0 0 (= 4)) = 9. The addition is correct!

There seems to be a need to be able to specify which symbols are CODE and which are CONTENTS
without having them assigned by the program as at present. If we use the prefix '!' to
represent CODE and no prefix meaning CONTENTS, the patterns above should look like this:

(!A B A #A #B !#A)
(!B !b C 1 #C X1 1 #X1 X2 1 #X2 !S !1 !#S !A !C !1 !#C !#A !#B)
(!B !c C 1 #C X1 0 #X1 X2 1 #X2 !S !0 !#S !A !C !1 !#C !#A !#B)
(!B !d C 1 #C X1 1 #X1 X2 0 #X2 !S !0 !#S !A !C !1 !#C !#A !#B)
(!B !e C 0 #C X1 1 #X1 X2 1 #X2 !S !0 !#S !A !C !1 !#C !#A !#B)
(!B !f C 1 #C X1 0 #X1 X2 0 #X2 !S !1 !#S !A !C !0 !#C !#A !#B)
(!B !g C 0 #C X1 0 #X1 X2 1 #X2 !S !1 !#S !A !C !0 !#C !#A !#B)
(!B !h C 0 #C X1 1 #X1 X2 0 #X2 !S !1 !#S !A !C !0 !#C !#A !#B)
(!B !i C 0 #C X1 0 #X1 X2 0 #X2 !S !0 !#S !A !C !0 !#C !#A !#B)

Here is a possibly simpler scheme:

(C 1 #C X1 1 #X1 X2 1 #X2 !S !1 !#S !C !1 !#C)
(C 1 #C X1 0 #X1 X2 1 #X2 !S !0 !#S !C !1 !#C)
(C 1 #C X1 1 #X1 X2 0 #X2 !S !0 !#S !C !1 !#C)
(C 0 #C X1 1 #X1 X2 1 #X2 !S !0 !#S !C !1 !#C)
(C 1 #C X1 0 #X1 X2 0 #X2 !S !1 !#S !C !0 !#C)
(C 0 #C X1 0 #X1 X2 1 #X2 !S !1 !#S !C !0 !#C)
(C 0 #C X1 1 #X1 X2 0 #X2 !S !1 !#S !C !0 !#C)
(C 0 #C X1 0 #X1 X2 0 #X2 !S !0 !#S !C !0 !#C)

With these patterns, an alignment might look like this:

C 0 #C X1 1 #X1 X2 0 #X2               X1 1 #X1 X2 1 #X2               X1 0 #X1 X2 1 #X2
| | |  |  |  |  |  |  |                |  |  |  |  |  |                |  |  |  |  |  |
C 0 #C X1 1 #X1 X2 0 #X2 S 1 #S C 0 #C |  |  |  |  |  |                |  |  |  |  |  |
                                | | |  |  |  |  |  |  |                |  |  |  |  |  | 
                                | | |  |  |  |  |  |  |                |  |  |  |  |  | 
                                | | |  |  |  |  |  |  |                |  |  |  |  |  | 
                                | | |  |  |  |  |  |  |                |  |  |  |  |  |
                                | | |  |  |  |  |  |  |                |  |  |  |  |  |
                                C 0 #C X1 1 #X1 X2 1 #X2 S 0 #S C 1 #C |  |  |  |  |  |
                                                                | | |  |  |  |  |  |  |
                                                                | | |  |  |  |  |  |  |
                                                                | | |  |  |  |  |  |  |
                                                                C 1 #C X1 0 #X1 X2 1 #X2 S 0 #S C 1 #C


SEE ALSO sp61_od, %74 where simpler versions of the same alignments are shown.

%102 9/2/00

Can *all* methods for information compression be understood in terms of
pattern matching, unification and search?

It is relevant that all methods for lossless compression appear to take
account of the frequencies of the frequencies or probabilities of symbols and patterns
(in accordance with Hartley-Shannon information theory and, probably,
with AIT).

Probabilities in this context are normalised relative frequencies so we may
focus on frequencies.

Any kind of frequency measure involves the matching and implicit unification
of symbols and/or patterns. How else could a frequency count be made?
The concept of frequency implies a recognition that repeated instances
of a symbol or pattern are the same. This requires matching and implicit
unification.

%103 17/2/00

What is a 'symbol' in the ICMAUS scheme?

Initially, it is portions of 'raw' data.

But the processes of IC by unification of patterns can lead to the
creation of new symbols:

* Two or more patterns that are the same are unified and given
an internal ID. This can lead to the creation of relatively
abstract patterns like grammatical rules for phrases and sentences.

* Run-length coding with the raw symbols can lead to the creation
of symbols that represent boundaries between sequences or areas
that are relatively uniform in themselves. This is David Marr's
'primal sketch'.

* Consider the way in which a musician (or anyone else) may judge
two melodies to be "the same" even though they are transposed by
some interval. What is it that is the same in the two cases? It
is the pattern of ***intervals*** between notes that is the same
in the two cases.

How can this be related to IC by the matching and unification of patterns?
Given that 'difference' is the opposite side of the coin to 'sameness',
an interval, being a difference between two notes, can be seen to derive
naturally from a system which is dedicated to the detection of sameness.

In the multiple alignment scheme, 'difference' may correspond to the 
unmatched symbols in an alignment. This corresponds to the idea that
the encoding of an alignment is the unmatched symbols in the alignment.

But this does not seem adequate to explain the idea of an interval
(frequency difference) between two notes. Or perhaps it can be if
we consider that, in a very fine-grained representation of a sound
wave, there would be more matches between tiny symbols when two notes
were close in frequency than when they were far apart in frequency,
except perhaps if they were an exact number of octaves apart. This
could explain why notes sound 'the same' when they are an exact
number of octaves apart.

Returning to the similarity of two melodies separated by a fixed interval,
the interval is the difference between the two notes in successive pairs
of notes and we are clearly capable of judging that two successions of
intervals in two melodies are the 'same' as each other.

In short, we need to be alert to the idea that ***differences*** between
patterns can themselves function as patterns.

All of this accords with the well-known idea of economical encoding
by the use of 'deltas'.

* Ross Gayler mentioned the kind of analogy (similarity) that can exist
between two patterns where the specific symbols (eg letters) are not the
same but where the pattern of relationships amongst the letters is the same.
This seems to be similar to the discussion of musical intervals (above).

In a pattern 'A B C' we can say that it represents a pattern like this:
'T D D T', where 'T' is the termination of the pattern and 'D' means
that contiguous symbols are different. In that sense, 'A B C' is 'the
same' as 'X Y Z'.

Another approach to this idea is to define a mapping between symbols
with a set of two-symbol patterns like this:

A X
B Y
C Z

Then the similarity between 'A B C' and 'X Y Z' may be realised as an
alignment something like this:

A    B    C 
|    |    |
|    |    C Z
|    |      |
|    B Y    |
|      |    |
A X    |    |
  |    |    |
  X    Y    Z

There would probably have to be 'service' symbols to avoid 'mismatches'
but the general scheme would be the same.

One could then say that, given the three 'mapping' patterns above,
the pattern 'X Y Z' can be 'encoded' completely in terms of the
pattern 'A B C'.

%104 5/9/00

CLASSES, SUBCLASSES AND INHERITANCE

Problem: how to avoid mismatches in alignments representing a class hierarchy with inheritance.

SOLUTION 1

                         Name Tibby #ne              milk
                          |          |                |
vertebrate            dn name       #ne repr          |       #r backbone legs   #lgs #dn        #v
    |                 |                  |            |       |            |      |    |         |
vertebrate mammal     dn                repr nursing milk #ng #r           |      |   #dn     #m #v                
             |        |                                                    |      |    |      |
           mammal cat dn                                                  legs 4 #lgs #dn #ct #m

The key to avoiding mis-matches is to use a 'variable' slot for everything, including
the description ('dn').

The order of characteristics is critical.

It is not obvious how cross-classification can be achieved.

A nice feature of this solution is that it allows frameworks of slots
to be declared at any level. An example is 'nursing' which is relevant
to mammals but not to vertebrates.

SOLUTION 2

vertebrate                                               #v backbone                                                                    
    |                                                    |                
vertebrate mammal                           #ct fur milk #v    
             |                               |
           mammal cat mews retractile-claws #ct

Problems:

* It is not clear how values from one level can be entered in slots from a higher level.

* It is not very elegant to have the higher-level category referenced at the beginning
of each pattern rather than the name of the category for that pattern.

* The order of features is critical.

* It is not obvious how cross-classification can be achieved.

SOLUTION 3

cat mammal                                 #m mews retractile-claws #ct
      |                                    |
    mammal vertebrate          #v fur milk #m
               |               |
           vertebrate backbone #v

This is better than solution 2 because the name of each category is at the
beginning of the relevant pattern. But it is still not clear how to define
variables at one level and give values for them at some other level.

The order of characters is critical.

It is not obvious how cross-classification can be achieved.

SOLUTION 4

A possible solution is the way diseases were handled in my report about
probabilistic reasoning.

Here there is a general framework of slots represented by a sequence of
numbers and every characteristic has its own slot.

This solution does not suggest a spurious order for features in
creatures. It accepts the arbitrary order provided by the 
framework.

There is no risk of mis-matches because every feature has its own slot.

It allows clusters of features to be recognised and named.

It seems that it allows cross-classification.

SOLUTION 5

0                                                                   purrs                0
                                                                      |                 
1 cat mammal                                                  sound purrs #snd    #m #ct 1
        |                                                       |          |      |     
2     mammal vertebrate coat furry #c structure          #str sound       #snd #v #m     2
                 |       |         |      |               |                    |        
3            vertebrate coat       #c structure backbone #str                  #v        3

A coherent structure can be created provided that every value is enclosed in symbols
representing an enclosing variable and provided that every such pair of symbols has
a matching pair in the next level above or below.

There is no need for pairs of matching variables to 'jump' across levels: it is
only necessary to match the next level above or below. That said, it is possible
for them to jump levels (see below).

There is no need for an embracing variable like 'dn #dn' in SOLUTION 1.

There is no need for the values of variables to 'jump' across levels (except in the
matching of New to Old).

Where a pair of variable symbols are not needed, there might be a case for putting
one or more symbols between the termininating symbols, eg between '#v' and '#m' or
between '#m' and '#ct'.

Example where a value ('Tibs') does jump from the 'ind' (individual) level up
to the highest ('vertebrate') level:

0                                                                                     purrs      0
                                                                                        |       
1     cat mammal                                                                sound purrs #snd 1
       |    |                                                                     |          |  
2      |  mammal vertebrate               coat furry #c structure          #str sound       #snd 2
       |             |                     |         |      |               |                   
3      |         vertebrate name      #nm coat       #c structure backbone #str                  3
       |                     |         |                                                        
4 ind cat                   name Tibs #nm                                                        4


0                0
                
1    #m #ct      1
     |   |      
2 #v #m  |       2
  |      |      
3 #v     |       3
         |      
4       #ct #ind 4

This works with 'purrs' in New but leads to a mismatch if 'Tibs' is in New.

SOLUTION 6

animal name #nm vertebrate #v #a

vertebrate mammal #m #v
vertebrate reptile #r #v

mammal cat mews #ct #m
mammal dog barks #dg #m

instance Tibs #i
instance Fido #i

name Tibs #nm
name Fido #nm

[continued 6/9/00]

SOLUTION 7

MODEL CLASSES AND SUBCLASSES ON GRAMMARS, eg:

animal name #nm structure #str function #fn #a

vertebrate animal structure backbone s1 #s1 #str #a #v 
invertebrate animal structure no-backbone s1 #s1 #str #a #iv 

mammal vertebrate function warm-blooded f1 #f1 #fn #v #m
reptile vertebrate function cold-blooded f1 #f1 #fn #v #r

cat mammal s1 retractile-claws #s1 s2 #s2 #m #c 
dog mammal f1 barks #f1 #m #dg

[Not completed]

%105 27/11/00

NOTES ON ACHIEVING ICMAUS (MULTIPLE ALIGNMENT) VIA NEURAL NETS (AND LATERAL INHIBITION)

(see also sp_ideas4, %4, %9, %18, %20)

Most artificial neural networks do not use inhibition but it is known that inhibition is a prevalent feature of real neural tissue.

How could inhibition (lateral inhibition?) be used in pattern recognition? Here is a possible answer:

1 We may envisage that the cortex is full of assemblies of inter-connected cells, each such assembly representing an SP 'pattern'. The inter-connections are lateral and we may envisage that each cell is connected mainly to its immediate neighbours.

2 To combat the risk of catestrophic loss of information and, perhaps, to speed up processing, each pattern may be replicated two or more times.

3 For one-dimensional patterns, there are cells at the ends of each pattern representing 'codes' for the pattern, in the manner of code symbols in SP patterns. Likewise, for patterns in two dimensions, there are 'code' cells around the edges of the pattern.

4 Each sensory 'percept' ('instantaneous' pattern of incoming information) is processed (by lateral inhibition!) to extract redundancy within the percept. The result is something like a Marr 'primal sketch'. The attractive aspect of this processing is that it should have the effect of normalising patterns. For example, an image on the retina may come in many different sizes, depending on how close the object or pattern is to one's eyes. But, after processing, all images of a given pattern will be reduced to the same primal sketch.

5 The processed percept is projected onto the cortex in such a way that every pattern in the cortex receives a copy of the percept and each element of the percept can potentially project to every element of every stored pattern. The end-result should be partial matching of the percept against every stored pattern. Question: how to achieve 'registration' of the percept against each stored pattern?

6 Where the elements of a stored pattern are stimulated by incoming information, they should be excited and start to fire more rapidly than the background rate. Lateral fibres from each element will carry inhibitory signals to the neighbouring cells in the same pattern. Thus, the overall effect in a pattern that matches the percept well is that there will be mutual inhibition amongst the elements of the pattern.

7 The exception to what has just been said, is that code cells at the ends of one-dimensional patterns, or code cells around the edges of two-dimensional patterns, should receive relatively little inhibitory signals (because they are around the edges), so they should fire at a higher rate than cells in the body of the pattern. This would also be true of 'islands' of unmatched cells within the body of any pattern.

8 In general, recognition of a pattern may be seen to occur when its 'code' cells are relatively highly excited. Likewise, probabilistic inferences may be seen to occur as patterns of relatively excited cells within patterns.

This scheme looks as if it can be made to work. An apparent bonus from this analysis is that we can drop the formal distinction between 'code' symbols and non-code symbols. All we need to consider is whether or not a cell or group of cells becomes relatively excited.

One of the reasons for rejecting the idea that 'code' symbols were simply the unmatched symbols in a pattern was that this could lead to over-specification of patterns. For example, an alignment like this:

A B C D E F G H
  | |       |
A B C D E F G H

might lead to the conclusion that the code symbols were all of 'A', 'D', 'E', 'F', and 'H'. However, what matters is what arrangements are made when a pattern is encoded in the first place. One may envisage that the brain incorporates 'code' cells into each stored pattern but does not provide more than are needed. Thus, in the example just given, one could envisage that the pattern 'A B C D E F G H' is actually encoded in some other context by the pair of symbols 'A H'. Thus, even if the symbols 'D', 'E' and 'F' were to become excited, this would make no difference to the recognition of 'A ... H' in that other context. The 'D', 'E' and 'F' symbols are simply ignored.

%106 29/11/00

THE 'BROADCASTING' PROBLEM

A problem with the lateral inhibition proposals (%105) is how to preserve the spatial integrity of the incoming pattern when every symbol of New is broadcast to every symbol in Old.

A possible solution was described in sp_ideas4, %18, with a drawing in ~/research/ideas/neural_inhib.doc (now c:\jgw\research\ideas\miscellaneous\neural_inhib.doc).

The (Framemaker) drawing is redrawn in c:\jgw\research\ideas\sp_ideas\neural_inhib_1.gif.

This diagram does not really capture the nature of the problem because it does not show every symbol in New connected to every symbol in Old, as in c:\jgw\research\ideas\sp_ideas\neural_inhib_2.gif.

There are (at least) two problems that need to be considered:

* Given the huge number of patterns (concepts) that we can store in our brains, the idea of connecting every element of a sensory pattern with every element of every stored pattern suggests a wiring nightmare.

* We need some way to ensure that temporal/spatial arrangements of elements are honoured. With the scheme shown in neural_inhib_2.gif, the pattern ABC would be triggered just as well by CBA or BAC etc.

A possible solution to both problems is as follows:

1 Instead of attempting to wire every element of a sensory pattern to every element of every stored pattern, this can be done in stages. The sensory elements are first connected to a relatively small number of relatively small stored patterns representing 'features'. An analogy might be the way that a text can be constructed from a relatively small number of ASCII symbols. The features can then be assembled into larger patterns and these into larger patterns, recursively through any number of levels.

To benefit from this arrangement, it is not necessary to insist on a strict hierarchy, where any one pattern is confined to a single level. So long as the system is broadly hierarchical, most of the benefit of this arrangement can be obtained even if there are cases where levels are mixed.

Because the number of different kinds of pattern at any level is relatively small, the complexity of the wiring at each stage is relatively manageable - and the overall complexity is also manageable.

2 Instead of trying to connect every element of the sensory pattern to every element of each stored pattern, connections may be made in 'bundles'. Thus, for example, the arrangement shown in neural_inhib_2.gif may be replaced by:

              A B C
              | | |
              A B C

This removes the uncertainty about the mapping of spatial/temporal relations from the sensory pattern to the stored pattern and greatly reduces the complexity of the wiring.

3 A possible snag with what has just been proposed is that the sizes of patterns may vary. What happens, for example, if the sensory pattern 'ABC' were to be mapped to the stored pattern 'X A P Q B Y Z C'? A possible solution may be to constrain all patterns to be the same size. If, for example, all patterns were composed of just two elements, then it would be easy to map the sensory input to each stored pattern. Even if patterns were only roughly of the same size, the complexity of mapping one pattern to another could be greatly reduced.

Placing an arbitrary constraint on the sizes of patterns in this way seems to conflict with the idea of patterns coming in varying sizes, depending on natural patterns of redundancy, not pre-defined arbitrary limits.

A possible resolution of this apparent conflict is to build up patterns of varying sizes from relatively small patterns of fixed size. This is how trees with varying numbers of branches at each level can be modelled using strict binary trees, like this:

                           Root
                           |
                           A-B-C-D
                             |   |
                             |   K-L-M-N
                             |
                             E-F-G-H-I-J

Each node in this binary tree has only two possible 'child' branches: 'down' and 'right'. Interpreting this tree as one with arbitrary numbers of children for each node, each level represents a node and the sequence of nodes on each level corresponds to the children of the node (level) above.

4 What happens to order constraints when a given pattern appears in two or more different contexts? How, for example, can one keep track of order relations with a pattern like 'larger and larger'?

If there is just a single stored representation for 'larger', then the mapping of sensory input to the stored patterns would look something like this:

           larger and larger
             |     |    /
             |    and  /
             |        /
             |       /
             |      /
             |     /
             |    /
             |   /
             |  /
           larger

The alignment would look something like this:

             larger       and       larger
               |           |          |
          %1 larger #1     |          |
          |         |      |          |
          |         |  %2 and #2      |
          |         |  |      |       |      
          |         |  |      |  %1 larger #1
          |         |  |      |  |         |
       %3 %1        #1 %2     #2 %1        #1 #3

A possible answer to this problem is that the sets of patterns that we know are repeated in each 'column' of a receptive array:

* This would mean that two instances of 'larger' could be recognised independently of each other and spatial/temporal relations would be preserved.

* This would provide a natural solution to the problem of the 'grandmother cell' or 'grandmother cell assembly': repetition of stored patterns would protect against catestrophic loss of information, in the style of backup copies or mirror disks in computer systems. It is similar in flavour to the way our entire genetic blueprint is repeated in every cell of our bodies.

* At each level in the recognition hierarchy, the number of different patterns to be repeated in each 'column' would be relatively small. In general, the constraint represented by the idea of recognising patterns in levels can reduce dramatically the redundancy implied by the idea of storing patterns redundantly as suggested here.

* The need for repetition of patterns in this kind of way may decrease amongst the 'higher' or more abstract patterns. The concept of 'furniture' may several different times within an interior scene. But the concept of 'The World' or 'The Sun' is likely to occur only once in the analysis of any input. This argument may not stand up to close scrutiny!

* Repetition is only needed if recognition of two identical things (or abstract concepts) is to occur in the same time frame. If the second instance of 'larger' in the above example were to be recognised in a different time frame from the first instance, then it should be possible to use only a single engram to represent it. The need still exists to keep track of spatial/temporal order in this case, and the way that order maps onto the abstract pattern '%3 %1 #1 %2 #2 %1 #1 #3'.

* What about visual scenes where the elements of the scene are presented simultaneously? The sensory input may indeed appear all at one time, but this does not mean that the analysis is performed all in one time frame. Indeed, there is quite a lot of evidence that we build up our knowledge of what is in a scene via a succession of detailed 'looks' and that, despite subjective appearances, a typical scene is not 'there' all at once. If we build up a scene sequentially in this way, then we may only need a single copy of an engram for 'chair' (for example) but it can be used in different parts of the scene. 

* With this scheme, there is still a need to be preserve information about the relative spatial positions of percepts. Here, the abstract framework patterns may have a role to play. If any such pattern has been only partially recognised (because analysis is proceeding in stages), then the parts that have not yet been recognised should be relatively 'active'. This should provide a pointer or pointers to where new structures are to be plugged in. In effect, this would be a 'top-down' aspect to the perceptual process helping to achieve a coherent interpretation of a scene.

%107 



==> anc/sp_ideas7.txt <==
IDEAS FOR SP (7)

%1 5/7/01

The spatial coding hypothesis: information in the brain is encoded by patterns of inter-linked nerve cells in 1 or more dimensions (cf encoding via DNA or RNA) (cf Hebb's cell assembly?). 

Evidence: the mapping from the retina to the visual cortex areas.

%2 5/7/01

'Abstract' arguments for the ICMAUS approach:

* Information would not be meaningful if it were random (unless the random information were associated in a non-random way to other 'meaning' information). The 'stuff' of information processing = redundancy in the form of 'structure'.

* The argument for inductive reasoning: if we assume that there is redundancy in information and make provision to exploit it, then we will be rewarded. If it turns out that there is no redundancy, then we are dead anyway. (cf justifying the purchase of bomb sites in London during the war: if the war is won, they will become valuable; if the war is lost, life will probably not be worth living anyway).

* Why 'computing' must be based on induction: consider what would happen if everything were random.

* Getting 'behind' probability and frequency concepts to see matching and unification of patterns underneath.

%3 5/7/01

SUNDRY IDEAS

1 There is a distinction to be made between redundancy *within* sensory input (1) v redundancy *between* sensory input and stored knowledge (2).

2 In the SP70 model, these two kinds of redundancy are not distinguished and there is a single process for extracting both kinds of redundancy.

3 But for input like visual information on the retina, it makes no sense to say that one part is 'New' and other parts are 'Old': the information in one 'percept' arrives all together on all parts of the retina in one instant.

4 Tentatively, (1) is hardwired while (2) involves building cell assemblies (but see 10, below).

5 Tentatively, (1) involves a hierarchy of cells (which presumably would lead to the absurdity of the 'grandmother cell'), while (2) involves cell assemblies.

6 However, the 'code' cells of a cell assembly are, in effect, 'grandmother' cells.

7 To avoid the risk of losing concepts (and explain why we don't get 'triangle' aphasia - cf Barlow 1969 discussion), limited replication is probably needed. However, there is evidence that we get aphasias for specific categories - article in Gazzaniga (2000) volume.

8 Cell assemblies may include 'references' to sub-assemblies in diverse areas of the brain and diverse areas within a given area such as the visual cortex.

9 Adaptation (gain control) and 'constancy' as redundancy extraction (Barlow). Ditto for other kinds of constancy (eg size constancy) - look up constancy. 'Deltas' as a means of overcoming the limited dynamic range of nerve fibres (Barlow). Deltas as a means of making fine discriminations? (see 15, below).

10 *Temporal* adaptation/inhibition effects over short time scales may an exception to the idea the Old/New processing involves growth of cell assemblies (see 4, above).

11 Are the connections amongst cells in a cell assembly excitatory or inhibitory? Does Barlow's 'Law of Repulsion' apply? How to account for the putative increased excitation of 'code' cells and non-stimulated parts of a cell assembly? This kind of effect could be achieved by direct lateral inhibition between cells in a cell assembly or by indirect lateral inhibition of the incoming excitatory signals.

12 Is it possible that the fibres that achieve 'broadcasting' in the pattern matching phases of ICMAUS processing are 'hard-wired': certainly when it comes to 'references' from one pattern to another, it seems possible that the necessary connections are hardwired to the cells that matter rather than to all kinds of cell. 

13 Broadcasting from one area of the brain to another could involve relatively few 'trunk' connection with a relatively large number of branches when it reaches its destination area. Rather than having many branches at the end of long axons, one could have many dendrites connecting to the ends of the axons (this looks more plausible in terms of the design of a typical nerve cell). It is known that most connections (in the cortex?) are short and that relatively few are long.

14 On a 'naive' model of broadcasting, one could calculate the number of fibres required as the number of sensory cells times the number of cortex cells (visual cortex if the sensory cells are retina cells). One could then make a calculation of the volume of fibre tissue required for all these connections and compare it with actual volumes. It would be useful to know the relative volumes of cell bodies in the brain, nerve fibres (perhaps broken down into axons and dendrites), interstitial cells etc.

15 Vernier scale as a means of making fine discriminations. Is this related to 'deltas' in information compression? Could compression promote fine discriminations via a vernier/delta principle? (cf Barlow). (See 9, above).

16 In 'broadcasting', it is not necessary for every sensory cell to broadcast to every 'storage' cell. If the retina is mapped to the visual cortex, it is only necessary for a given sensory cell to broadcast to an area of the visual cortex corresponding to the position of the sensory cell on the retina.

16.1 Regarding low-level patterns like edges, it seems that cortical 'engrams' for recognising these things are replicated many times across the visual cortex. By analogy, one might expect engrams for higher-level patterns (eg 'grandmother') to be replicated across the cortex. This would allow one to recognise 'grandmother' from the corner of ones eye as well as from the fovea. In effect, it would also provide the posited 'backup' copies of patterns needed to guard against loss of patterns. The patterns that are replicated are not any old patterns - they are the patterns that allow New to be encoded most economically.

%4 20/12/01

ARE THERE ENOUGH NEURONES IN THE BRAIN TO SUPPORT 'DIRECT' STORAGE OF KNOWLEDGE (WITH ICMAUS-STYLE COMPRESSION)?

If ICMAUS patterns are realised in the brain with something like cell assemblies, this raises the question of whether there are enough neurones in the brain, or the cortex, to support this mode of representation.

The total number of neurones in the brain is commonly given as 10^10 or 10^11.

Perhaps half of these are in the cortex. The order is still 10^10 or 10^11.

If each neurone were to represent 1 bit of information - which is a very conservative estimate - then the storage capacity would be approximately 10^9 bytes or 10^3 megabytes.

Bearing in mind that ICMAUS knowledge is heavily compressed, the effective capacity would be bigger. Even with a 'quick and dirty' compression algorithm like PkZip, English can be compressed to a third of its original size. If this is representative of the kind of compression that the brain might achieve on average, this raises the effective capacity of the brain to about 3000 megabytes. If the number of neurones in the brain is actually 10^11, then the capacity of the brain would be 30,000 megabytes.

The Encycopaedia Britannica can be stored on two CDs of approximately 650 Mb capacity (total 1300 Mb), probably in compressed form. Thus the uncompressed size of the encyclopaedia is probably about 4000 Mb.

Bearing in mind that the average person does not know much of the contents of that encyclopaedia but that they do know lots of other things that are not in the encyclopaedia, then 4000 Mb seems a reasonable approximate estimate of what the average person knows. This fits within the range of estimated capacity of the brain - 3000 to 30,000 Mb.

%5 13/8/02

INTEGRATION OF NATURAL LANGUAGE SYNTAX AND SEMANTICS

Here is a partial answer to the problem of integrating NL syntax and semantics within the ICMAUS framework.

Source file:

[
    [(!the !boy !kicked !the !ball)]
    [
        (!SM S #S A #A !#SM)
        (!S NP !Role ACTOR !#Role #NP V1 !Role ACTION !#Role #V1
            NP !Role OBJECT !#Role #NP !#S)
        (!NP !0 D #D N #N Role #Role !#NP)
        (!N !0 boy BOY !#N)
        (!N !1 ball BALL !#N)
        (!V1 V #V Role #Role !#V1)
        (!V !0 kicked KICKED !#V)
        (!V !1 threw THREW !#V)
        (!D !0 the DEFINITE !#D)
        (!D !1 a INDEFINITE !#D)
        (!A An #An Ar #Ar O #O !#A)
    ]
]

Words in capital letters (apart from grammatical categories) are meant to represent 'meanings'.

The pattern '!A An #An Ar #Ar O #O !#A' is intended to represent a semantic association amongst 'action' ('An'), 'actor' ('Ar') and 'object' ('O'). This pattern is associated with the basic sentence pattern in the higher-level 'semantic' pattern '!SM S #S A #A !#SM'.

It this example is run with SP61, the alignment with the best compression score is:

0        1     2       3          4        5       6        7      8       9       

                                                   S                               
               NP -------------------------------- NP                              
               0                                                                   
               D ----- D                                                           
                       0                                                           
the ------------------ the                                                         
                       DEFINITE                                                    
               #D ---- #D                                                          
         N --- N                                                                   
         0                                                                         
boy ---- boy                                                                       
         BOY                                                                       
         #N -- #N                                                                  
               Role ------------------------------ Role                            
                                                   ACTOR                           
               #Role ----------------------------- #Role                           
               #NP ------------------------------- #NP                             
                                           V1 ---- V1                              
                                  V ------ V                                       
                                  0                                                
kicked -------------------------- kicked                                           
                                  KICKED                                           
                                  #V ----- #V                                      
                                           Role -- Role                            
                                                   ACTION                          
                                           #Role - #Role                           
                                           #V1 --- #V1                             
                                                   NP ------------ NP              
                                                                   0               
                                                                   D ----- D       
                                                                           0       
the ---------------------------------------------------------------------- the     
                                                                           DEFINITE
                                                                   #D ---- #D      
                                                            N ---- N               
                                                            1                      
ball ------------------------------------------------------ ball                   
                                                            BALL                   
                                                            #N --- #N              
                                                   Role ---------- Role            
                                                   OBJECT                          
                                                   #Role --------- #Role           
                                                   #NP ----------- #NP             
                                                   #S                              

0        1     2       3          4        5       6        7      8       9 

However, this is included in a larger alignment, with a slightly lower score, that includes the high-level 'semantic' patterns as well:

0        1     2       3          4        5       6        7      8       9          10    11 

                                                                                      SM       
                                                   S -------------------------------- S        
               NP -------------------------------- NP                                          
               0                                                                               
               D ----- D                                                                       
                       0                                                                       
the ------------------ the                                                                     
                       DEFINITE                                                                
               #D ---- #D                                                                      
         N --- N                                                                               
         0                                                                                     
boy ---- boy                                                                                   
         BOY                                                                                   
         #N -- #N                                                                              
               Role ------------------------------ Role                                        
                                                   ACTOR                                       
               #Role ----------------------------- #Role                                       
               #NP ------------------------------- #NP                                         
                                           V1 ---- V1                                          
                                  V ------ V                                                   
                                  0                                                            
kicked -------------------------- kicked                                                       
                                  KICKED                                                       
                                  #V ----- #V                                                  
                                           Role -- Role                                        
                                                   ACTION                                      
                                           #Role - #Role                                       
                                           #V1 --- #V1                                         
                                                   NP ------------ NP                          
                                                                   0                           
                                                                   D ----- D                   
                                                                           0                   
the ---------------------------------------------------------------------- the                 
                                                                           DEFINITE            
                                                                   #D ---- #D                  
                                                            N ---- N                           
                                                            1                                  
ball ------------------------------------------------------ ball                               
                                                            BALL                               
                                                            #N --- #N                          
                                                   Role ---------- Role                        
                                                   OBJECT                                      
                                                   #Role --------- #Role                       
                                                   #NP ----------- #NP                         
                                                   #S ------------------------------- #S       
                                                                                      A --- A  
                                                                                            An 
                                                                                            #An
                                                                                            Ar 
                                                                                            #Ar
                                                                                            O  
                                                                                            #O 
                                                                                      #A -- #A 
                                                                                      #SM      

0        1     2       3          4        5       6        7      8       9          10    11 

In each of these alignments, 'BOY' is, in effect, identified as the 'ACTOR', 'KICKED' as the 'ACTION' and 'BALL' as the 'OBJECT'. The bracketing that is implicit in the syntactic parsing is needed to make these associations. The 'ACTOR' and the 'OBJECT' are both marked as 'DEFINITE'.

These alignments seem to provide a partial answer to the way in which syntax and semantics may be associated but there is a snag: there does not seem to be any straightforward way to map the three roles into the corresponding slots in the '!A An #An Ar #Ar O #O !#A' pattern. Notice that the order of the slots in this pattern is different from the order of the roles in the syntactic pattern. Being able to re-order things in that kind of way seems to be needed in any 'general' solution to the integration of syntax and semantics (and probably in other areas too).

In systems like Prolog, this kind of effect would be achieved via the convention that two or more instances of a given variable within one Horn clause represents *one* entity. It would be useful if a similar effect could be achieved in the ICMAUS framework. A possible answer is via the principle that any *one* pattern in Old can appear two or more times in an alignment and, in cases like that, it represents *one* instance of the pattern, not multiple copies of the pattern. However, to achieve this kind of effect with the syntax-semantics problem, it seems necessary for the system to create new patterns on the fly, as in SP70. Until SP70 is more mature, it may not be possible to get a real handle on this problem.

This problem seems to be part of the general problem of achieving re-ordering of entities in the ICMAUS framework. This can be done as was shown with the palindrome example in the 1999a paper. But the palindrome example only worked because patterns were provided in which individual letters were repeated. This is OK if the number of letters is quite small but would become very cumbersome in the context of NL processing where there might be thousands of different entities.

%6 14/8/02

MORE THOUGHTS ABOUT SYNTAX, SEMANTICS AND CHANGING ORDER IN THE ICMAUS FRAMEWORK

If we are to model understanding and production of language in the system, we must be able to create new orderings of the same symbols or different ones. For example, we should be able to convert "The pen is on the paper" to "The paper is under the pen" or convert "The boy kicked the ball" to "The ball was kicked by the boy" or convert "They are small" to "Elles sont petites".

These examples suggest that reordering may be achieved by a three-step process:

1 Analyse the original example.

2 Derive a code from the original example.

3 Use the code to generate a new utterances that is equivalent to the original. In this context, 'equivalent to' means that they both express the same information.

SP61 already does steps 1 and 2. Perhaps the focus should be on 3.

This seems to fit in with the idea that reordering may require the storage of new patterns in Old - so that each of these new patterns can appear in two or more places in an alignment while, at the same time, representing a single entity. However, using the code to generate a new utterance seems to require that the code be added to New, not Old. Perhaps some kind of combination of the two is required.

At present, the codes derived by SP61 can be used in New to generate the original sentence with the same words in the same order. This accords with the idea that the code is a compressed representation of the original sentence. We seem to need codes like this to capture the exact sequence of words of the original sentence. But it may also be possible to create codes that express the meaning of the sentence without regard to order. If these codes were added to Old, then we might then be in a position to create new sentences using different words and different orderings of words.

At present, the system has no means of expressing coherent entities containing unordered constituents, except by using the 'framework' idea. There may be a case for introducing such a construct but this would be an ad hoc extension of the system and it would be better to avoid that if possible. Perhaps the framework idea could be used.

We need to think about ways of encoding semantic information and ways of generating sentences from semantic representation that allow any given meaning to be expressed in two or more different ways. 

%7 22/8/02

REORDERING, NL SEMANTICS AND RELATED ISSUES

In conventional systems, parameters to functions or programs can be provided in a fixed order that maps onto variables within the program in the same order. Alternatively, parameters can be provided in any order (which will often be different from the order of the corresponding variables in the program) but in this case each parameter must be give a label, eg 'NUMBER_OF_COPIES=6' for a print function. These labels enable the system to assign each value to its corresponding variable.

This is similar to the way in which variables in the head of a Horn clause in Prolog can be mapped to variables with the same names in the body of the clause.

In both cases, all instances of a variable with a given name represent a single entity - even though that entity may appear two or more times in a given structure. This is comparable with the way a given pattern may appear two or more times in a given alignment.

How can this kind of thing be modelled in the ICMAUS framework?

With input like this:

[
    [(!name John Smith !#name !gender male !#gender !age 45 !#age)]
    [
        (!P1 age #age gender #gender name #name !#P1)
    ]
]

we get three alternative best alignments like this:

ID4: NSC = 126.80, EC = 8.34, CR = 15.20, CD = 118.46,
Absolute P = 0.00308641975309

0         1      

name      P1     
John             
Smith            
#name            
gender           
male             
#gender          
age ----- age    
45               
#age ---- #age   
          gender 
          #gender
          name   
          #name  
          #P1    

0         1      

ID5: NSC = 126.80, EC = 8.34, CR = 15.20, CD = 118.46,
Absolute P = 0.00308641975309

0         1      

          P1     
          age    
          #age   
          gender 
          #gender
name ---- name   
John             
Smith            
#name --- #name  
gender    #P1    
male             
#gender          
age              
45               
#age             

0         1      

ID3: NSC = 126.80, EC = 8.34, CR = 15.20, CD = 118.46,
Absolute P = 0.00308641975309

0         1      

name      P1     
John      age    
Smith     #age   
#name            
gender -- gender 
male             
#gender - #gender
age       name   
45        #name  
#age      #P1    

0         1      

In an SP70-like 'learning' environment, each of these alignments may lead to the formation of a new pattern in Old like 'age 45 #age', 'name John Smith #name' and 'gender male #gender'. There may also be 'abstract' patterns to record the ordering of these smaller patterns. Given that there are two different orderings, it is not altogether clear what would happen to record the ordering of patterns.

There seem to be five ideas here:

* The matching symbols are extracted as 'unified' patterns, eg 'age #age', 'name #name' and 'gender #gender'.

* There is no need to provide separate ID symbols for these patterns because they are 'self identifying', meaning that the 'contents' symbols are distinctive enough to serve as ID symbols.

* The non-matching symbols between each pair of matching symbols are also extracted and added to Old.

* It happens that the unified symbols can be used as ID symbols for the newly-extracted non-matching symbols. The result is the three patterns 'age 45 #age', 'name John Smith #name' and 'gender male #gender'.

* This result preserves the sequence relations amongst the unified and non-unified symbols.

SP70 actually makes a mess of this example, so we are guessing what ought to happen in a fully-developed system.

If another set of parameter values were provided for the same variables, we may guess that the system would set up each variable as a class, with discrimination symbols to differentiate the instances of each class.

If the foregoing is roughly right, this should provide an account of how a named variable with a defined value can be formed as a pattern representing a single entity. Given that the ICMAUS system already accommodates the idea of any one pattern appearing in two or more places in an alignment, this could achieve the effect of 'moving' values from one place within a structure to two or more other places, much as in a Horn clause in Prolog.

There may be a need to build alignments in two stages:

* Form initial alignments and extract patterns (as above).

* Form alignments using newly-created patterns and unifications.

Question: could SP61 be adapted to achieve something like this, without solving the residual problems in SP70 or converting SP61 into SP70 or one of its successors?

One possibility is to provide SP61 with patterns representing the variables that would be extracted by an SP70-like program. The program may then be run in two stages:

* Create 'unified' patterns from the pre-established variables. This should achieve the effect of assigning values to these variables. It should also have the effect of creating an encoding of New.

* Run the program again with these values in place to build new alignments in which the variables, with their values, are mapped into other patterns.

In this kind of way, the system may build 'semantic' structures.

AN ALTERNATIVE to the above analysis assumes that New can be completely encoded in terms of Old patterns and there is no need for any form of 'learning'.

In this case, Old should contain a comprehensive set of values for each variable. These may be represented extensionally or, using recursive structures, they may be represented intensionally.

When New is encoded in terms of Old patterns, including patterns representing variables and their values, this should have the effect of picking out the relevant values. These patterns may then be available for alignment elsewhere in the structure, thus achieving the effect of moving a value from one place to another.

To achieve the intuitively 'correct' result, CD values should be higher when a given pattern is re-used in different parts of an alignment than otherwise. It looks as if the current method for calculating CD values would not differentiate these two cases. Is it reasonable for CD values to be higher when a pattern is re-used? Superficially, yes, because fewer different patterns need to be identified. But it is not entirely clear at present how this can be accommodated. This needs thinking about.

%8 27/8/02

REORDERING, NL SEMANTICS AND RELATED ISSUES (CONTINUED)

One possible solution to the re-ordering problem is shown here.

Here is the input file:

[
    [(!john !kissed !mary)]
    [
        (!SM S #S A #A !#SM)
        (!S ACTOR NP #NP ACTION V1 #V1 OBJECT NP #NP !#S)
        (!NP !0 D #D N #N !#NP)
        (!NP !1 john JOHN !#NP)
        (!NP !2 mary MARY !#NP)
        (!N !0 boy BOY !#N)
        (!N !1 ball BALL !#N)
        (!V1 V #V !#V1)
        (!V !0 kissed KISSED !#V)
        (!V !1 threw THREW !#V)
        (!D !0 the DEFINITE !#D)
        (!D !1 a INDEFINITE !#D)
        (!A An #An O #O Ar #Ar !#A)

        (!ACTOR !JOHN !Ar JOHN !#Ar)
        (!ACTION !KISSED !An KISSED !#An)
        (!OBJECT !MARY !O MARY !#O)
    ]
]

and here is the 'fullest' alignment formed by SP61:

ID176, NSC = 333.28, EC = 28.77, CR = 11.58, CD = 304.50,
Absolute P = 2.18012158425e-009, Relative P = 0.25

0        1      2        3      4        5     6     7     8       9        10    

                                               SM                                 
                S ---------------------------- S                                  
                ACTOR ------------------------------------ ACTOR                  
                NP ----- NP                                                       
                         1                                                        
john ------------------- john                                                     
                         JOHN ---------------------------- JOHN                   
                #NP ---- #NP                                                      
                ACTION ------------------------------------------- ACTION         
                V1 --------------------- V1                                       
                                V ------ V                                        
                                0                                                 
kissed ------------------------ kissed                                            
                                KISSED --------------------------- KISSED         
                                #V ----- #V                                       
                #V1 -------------------- #V1                                      
                OBJECT ---------------------------------------------------- OBJECT
         NP --- NP                                                                
         2                                                                        
mary --- mary                                                                     
         MARY ------------------------------------------------------------- MARY  
         #NP -- #NP                                                               
                #S --------------------------- #S                                 
                                               A --- A                            
                                                     An ---------- An             
                                                                   KISSED         
                                                     #An --------- #An            
                                                     O -------------------- O     
                                                                            MARY  
                                                     #O ------------------- #O    
                                                     Ar -- Ar                     
                                                           JOHN                   
                                                     #Ar - #Ar                    
                                               #A -- #A                           
                                               #SM                                

0        1      2        3      4        5     6     7     8       9        10    

In this scheme, the 'transfer' patterns:

!ACTOR !JOHN !Ar JOHN !#Ar
!ACTION !KISSED !An KISSED !#An
!OBJECT !MARY !O MARY !#O

have the effect of 'moving' the symbols 'ACTOR JOHN' etc to the corresponding slot in the 'semantic' pattern '!A An #An O #O Ar #Ar !#A'. Notice that the ordering of 'An', 'O' and 'Ar' in that pattern are different from the order of 'action', 'object' and 'actor' in the syntactic domain.

There are two concerns here:

* In order to 'move' a symbol like 'JOHN' etc, it is necessary to repeat it. This seems like unwelcome redundancy in a system that is supposed to minimise redundancy. Of course, the two symbols could be different and it could be argued that the first one simply provides a connection between the syntax and the semantics.

* Given that each 'transfer' pattern combines concepts like 'ACTOR' and 'JOHN', it looks as if there would have to be an awful lot of such patterns to support a generalised scheme for handling syntax and semantics. It may be possible to minimise this explosion by using inheritance. This needs thinking about.

Here is a possible simplification:

0        1      2        3      4        5     6     7     8        9       10    

                                               SM                                 
                S ---------------------------- S                                  
                ACTOR --------------------------------------------- ACTOR         
                NP ----- NP                                                       
                         1                                                        
john ------------------- john ------------------------------------- john          
                #NP ---- #NP                                                      
                ACTION ----------------------------------- ACTION                 
                V1 --------------------- V1                                       
                                V ------ V                                        
                                0                                                 
kissed ------------------------ kissed ------------------- kissed                 
                                #V ----- #V                                       
                #V1 -------------------- #V1                                      
                OBJECT ---------------------------------------------------- OBJECT
         NP --- NP                                                                
         2                                                                        
mary --- mary ------------------------------------------------------------- mary  
         #NP -- #NP                                                               
                #S --------------------------- #S                                 
                                               A --- A                            
                                                     An -- An                     
                                                           KISSED                 
                                                     #An - #An                    
                                                     O -------------------- O     
                                                                            MARY  
                                                     #O ------------------- #O    
                                                     Ar ----------- Ar            
                                                                    JOHN          
                                                     #Ar ---------- #Ar           
                                               #A -- #A                           
                                               #SM                                

0        1      2        3      4        5     6     7     8        9       10    

In this scheme, each syntactic symbol like 'john' is linked to the corresponding 'semantic' symbol ('JOHN' in this case) and the positioning of the semantic symbol is determined by the 'slot' 'Ar #Ar'.

This is slightly neater and avoids the redundancy noted above but it entails having columns with more than two symbols and the status of such columns is uncertain at present.

%9 29/8/02

Here is another variation on the alignments above:

0        1      2        3      4        5     6     7     8        9        10   

                                               SM                                 
                S ---------------------------- S                                  
                ACTOR ------------------------------------------------------ ACTOR
                NP ----- NP ------------------------------------------------ NP   
                         1 ------------------------------------------------- 1    
john ------------------- john                                                     
                #NP ---- #NP                                                      
                ACTION ----------------------------------- ACTION                 
                V1 --------------------- V1                                       
                                V ------ V --------------- V                      
                                0 ------------------------ 0                      
kissed ------------------------ kissed                                            
                                #V ----- #V                                       
                #V1 -------------------- #V1                                      
                OBJECT -------------------------------------------- OBJECT        
         NP --- NP ------------------------------------------------ NP            
         2 -------------------------------------------------------- 2             
mary --- mary                                                                     
         #NP -- #NP                                                               
                #S --------------------------- #S                                 
                                               A --- A                            
                                                     An -- An                     
                                                           KISSED                 
                                                     #An - #An                    
                                                     O ------------ O             
                                                                    MARY          
                                                     #O ----------- #O            
                                                     Ar -------------------- Ar   
                                                                             JOHN 
                                                     #Ar ------------------- #Ar  
                                               #A -- #A                           
                                               #SM                                

0        1      2        3      4        5     6     7     8        9        10   

Here, each word is identified by its class symbol and discrimination symbol.

%10 22/11/02

APPLYING THE ICMAUS FRAMEWORK TO THE 'CAUSAL' DIAGNOSIS OF FAULTS

ICMAUS can be applied to diagnosis, seen as a problem of pattern recognition. This works well for medical diagnosis. A 'framework' pattern is needed so that symptoms and types of symptoms can be used in the system as if they were an unordered set.

An alternative approach to diagnosis makes use of knowledge one may have of the internal organisation of a system and the way it works in causal terms.

Here is the example from Pearl (1988), p 263:

A = 3 -> I2
            M1 -> M4I2
C = 2 -> I1
                             M4 -> F = 10 (should be 12)
B = 2 -> I2
            M2 -> M4I1, M5I2
D = 3 -> I1         
C = 2 -> I2                  M5 -> G = 12 (correct)
            M3 -> M5I1
E = 3 -> I1

M1, M2 and M3 are multipliers and have a greater probability of failure than M4 and M5, which are adders.

In ICMAUS terms, this problem may be represented with the following New and Old patterns (circuit11.txt):

[
    [(TM1I1 TM1I2
        TM2I1 TM2I2
        TM3I1 TM3I2
        !FM4O
        !TM5O)]
    [
        (!frame M1 #M1 M2 #M2 M3 #M3 M4 #M4 M5 #M5 !#frame)
        (!M1 !M1GOOD !TM1I1 !TM1I2 TM1O !#M1 TM4I2)*500000
        (!M1 !M1BAD !TM1I1 !TM1I2 TM1O !#M1 TM4I2)*4
        (!M1 !M1BAD !TM1I1 !TM1I2 FM1O !#M1 FM4I2)*96
        (!M2 !M2GOOD !TM2I1 !TM2I2 TM2O !#M2 TM4I1 TM5I2)*500000
        (!M2 !M2BAD !TM2I1 !TM2I2 TM2O !#M2 TM4I1 TM5I2)*4
        (!M2 !M2BAD !TM2I1 !TM2I2 FM2O !#M2 FM4I1 FM5I2)*96
        (!M3 !M3GOOD !TM3I1 !TM3I2 TM3O !#M3 TM5I1)*500000
        (!M3 !M3BAD !TM3I1 !TM3I2 TM3O !#M3 TM5I1)*4
        (!M3 !M3BAD !TM3I1 !TM3I2 FM3O !#M3 FM5I1)*96
        (!M4 !M4GOOD !TM4I1 !TM4I2 TM4O !#M4)*250000
        (!M4 !M4GOOD !TM4I1 !FM4I2 FM4O !#M4)*250000
        (!M4 !M4GOOD !FM4I1 !TM4I2 FM4O !#M4)*250000
        (!M4 !M4GOOD !FM4I1 !FM4I2 FM4O !#M4)*250000
        (!M4 !M4BAD !TM4I1 !TM4I2 FM4O !#M4)*24
        (!M4 !M4BAD !TM4I1 !FM4I2 FM4O !#M4)*24
        (!M4 !M4BAD !FM4I1 !TM4I2 FM4O !#M4)*24
        (!M4 !M4BAD !FM4I1 !FM4I2 FM4O !#M4)*24
        (!M4 !M4BAD !TM4I1 !TM4I2 TM4O !#M4)*1
        (!M4 !M4BAD !TM4I1 !FM4I2 TM4O !#M4)*1
        (!M4 !M4BAD !FM4I1 !TM4I2 TM4O !#M4)*1
        (!M4 !M4BAD !FM4I1 !FM4I2 TM4O !#M4)*1
        (!M5 !M5GOOD !TM5I1 !TM5I2 TM5O !#M5)*250000
        (!M5 !M5GOOD !TM5I1 !FM5I2 FM5O !#M5)*250000
        (!M5 !M5GOOD !FM5I1 !TM5I2 FM5O !#M5)*250000
        (!M5 !M5GOOD !FM5I1 !FM5I2 FM5O !#M5)*250000
        (!M5 !M5BAD !TM5I1 !TM5I2 FM5O !#M5)*24
        (!M5 !M5BAD !TM5I1 !FM5I2 FM5O !#M5)*24
        (!M5 !M5BAD !FM5I1 !TM5I2 FM5O !#M5)*24
        (!M5 !M5BAD !FM5I1 !FM5I2 FM5O !#M5)*24
        (!M5 !M5BAD !TM5I1 !TM5I2 TM5O !#M5)*1
        (!M5 !M5BAD !TM5I1 !FM5I2 TM5O !#M5)*1
        (!M5 !M5BAD !FM5I1 !TM5I2 TM5O !#M5)*1
        (!M5 !M5BAD !FM5I1 !FM5I2 TM5O !#M5)*1
    ]
]

Key:

T = true (ie information is correct)
F = false (ie information is incorrect)
M1, M2, M3, M4, M5 = components of the circuit.
GOOD, BAD indicates whether a component is good or bad.
I1, I2 = Input 1 and Input 2 of a component.
O = Output of a component.

The New pattern represents inputs to M1, M2 and M3 and outputs from M4 and M5.

The way the ouput from one component becomes the input to another is represented in a pattern like (!M1 !M1GOOD !TM1I1 !TM1I2 TM1O !#M1 TM4I2) with symbols 'TM1O' and 'TM4I2'.

It is possible for a bad component to produce correct results on some occasions. This is represented by patterns like (!M1 !M1BAD !TM1I1 !TM1I2 TM1O !#M1 TM4I2)*4

This style of representation has been adopted to avoid the ambiguities that arise when symbols like 'true' and 'false' are used in several different contexts. The search mechanisms in SP61 will explore many paths with that kind of ambiguity but most of this searching does not contribute to solving the fault finding problem. By eliminating this ambiguity, searching is focussed on the problem, not meaningless ambiguity.

It is recognised that the search process needs to be constrained (because otherwise searches would be endless). There is a need to explore more fully how users may specify the constraints on search.

Here is the best alignment found for these patterns:

ALIGNMENT:

ID509, NSC = 892.07, EC = 86.82, CR = 10.28, CD = 805.25,
Absolute P = 7.33488224874e-027, Relative P = 0.666444518494

0       1        2        3        4        5       6     

                 frame                                    
                 M1 ----------------------- M1            
                                            M1BAD         
TM1I1 ------------------------------------- TM1I1         
TM1I2 ------------------------------------- TM1I2         
                                            FM1O          
                 #M1 ---------------------- #M1           
                 M2 ------------------------------- M2    
                                                    M2GOOD
TM2I1 --------------------------------------------- TM2I1 
TM2I2 --------------------------------------------- TM2I2 
                                                    TM2O  
                 #M2 ------------------------------ #M2   
                 M3 ----- M3                              
                          M3GOOD                          
TM3I1 ------------------- TM3I1                           
TM3I2 ------------------- TM3I2                           
                          TM3O                            
                 #M3 ---- #M3                             
                 M4 -------------- M4                     
                                   M4GOOD                 
                                   TM4I1 ---------- TM4I1 
                                   FM4I2 -- FM4I2         
FM4O ----------------------------- FM4O                   
                 #M4 ------------- #M4                    
        M5 ----- M5                                       
        M5GOOD                                            
        TM5I1 ----------- TM5I1                           
        TM5I2 ------------------------------------- TM5I2 
TM5O -- TM5O                                              
        #M5 ---- #M5                                      
                 #frame                                   

0       1        2        3        4        5       6     

This shows M1 as the bad component and the associated probability is 0.666444518494.

All the results are:

Bad component(s)                   Probability

M1                                 0.66640008886
M4                                 0.33320004443
M1, M3                             0.000133280017772
M1, M2                             0.000133280017772
M1, M4                             6.6640008886e-005
M3, M4                             6.6640008886e-005
M1, M2, M3                         2.66560035544e-008

The first two diagnoses (and their order) is the same with the method used by Pearl. The input data is not exactly comparable because of differences in the way the problem is cast.

%11 26/11/02

CONSTRAINTS IN ICMAUS

Given astronomically large search spaces, it is necessary for the searching process in the ICMAUS framework to be ***constrained***.

Constraint can take two forms:

* Heuristic constraints which narrow the search space progressively but do not rule out any parts of the space a priori.

* Absolute constraints that determine at the outset that certain parts of the search space will not be reached.

Examples of the latter include:

* A limit on the maximum number of unmatched symbols between to 'hit' symbols (ie the size of the gap between two hits).

* A constraint on the matching of brackets such that, if two brackets are matched (eg left brackets) then their corresponding brackets *must* be matched. This constraint may be justified on the grounds that brackets are symbols that are (actually or notionally) introduced by the system itself (in the process of learning) to meet a coding requirement - and so the system is entitled to apply relevant constraints.

* Defined sequences of symbols must be matched in an all-or-nothing manner: either all of them are matched or none of them are matched.

The SP61 model can cope with 'meaningful' ambiguity (where there is genuine ambiguity in the data) but it is prone to get lost in searching amongst many possibilities that can arise from 'meaningless' ambiguity. An example of the latter is matching brackets that are not legal or finding matches between multiple instances of symbols like 'true' and 'false' that may occur in many different contexts.

SP61 has heuristic constraints at the heart of the system but it has only limited capacity to accept absolute constraints. It is possible to restrict the maximum size of the gap between hits but this has limited usefulness. It contains constraints on the matching of brackets but these constraints make the program run significantly more slowly than when brackets are not used (but much faster than when brackets are used but no constraints are applied). Finding an alternative system for applying brackets constraints has not proved easy. It is feasible to implement 'all-or-nothing' constraints on sequences of symbols but this may slow the program down in the same way that brackets constraints slow the program down. The critical part of the program is the 'add_hit()' function: if there are too many checks in this function, the program runs slowly.

In future 'parallel' versions of the ICMAUS system, the design needs to take account of the need to apply constraints of the kind described here.

In the ICMAUS view of computing, conventional systems run fast because they are designed to run in a heavily constrained way which means that large parts of the search space are never examined. 

%12 5/12/02

ID SYMBOLS AND 'FRAMEWORK' PATTERNS

With a 'route finding' database like this:

[
    [(Beijing !New_York)]
    [
        (!frame b1 #b1 b2 #b2 b3 #b3 c1 #c1 c2 #c2
            d1 #d1 l1 #l1 m1 #m1 n1 #n1 p1 #p1 s1 #s1
            t1 #t1 z1 #z1 !#frame)
        (!b1 !Beijing !#b1 !d1 Delhi !#d1)
        (!b1 !Beijing !#b1 !m1 Melbourne !#m1)
        (!b1 !Beijing !#b1 !c1 Calcutta !#c1)
        (!b2 !Bombay !#b2 !c2 Cape_Town !#c2)
        (!b2 !Bombay !#b2 !z1 Zurich !#z1)
        (!b2 !Bombay !#b2 !n1 New_York !#n1)
        (!b2 !Bombay !#b2 !t1 Tokyo !#t1)
        (!b3 !Berlin !#b3 !z1 Zurich !#z1)
        (!b3 !Berlin !#b3 !l1 London !#l1)
        (!b3 !Berlin !#b3 !p1 Paris !#p1)
        (!c2 !Cape_Town !#c2 !m1 Melbourne !#m1)
        (!c2 !Cape_Town !#c2 !l1 London !#l1)
        (!c2 !Cape_Town !#c2 !z1 Zurich !#z1)
        (!c2 !Cape_Town !#c2 !n1 New_York !#n1)
        (!c2 !Cape_Town !#c2 !p1 Paris !#p1)
        (!c2 !Cape_Town !#c2 !d1 Delhi !#d1)
        (!l1 !London !#l1 !z1 Zurich !#z1)
        (!l1 !London !#l1 !p1 Paris !#p1)
        (!l1 !London !#l1 !t1 Tokyo !#t1)
        (!l1 !London !#l1 !0 !n1 New_York !#n1)
        (!m1 !Melbourne !#m1 !z1 Zurich !#z1)
        (!n1 !New_York !#n1 !z1 Zurich !#z1)
        (!n1 !New_York !#n1 !s1 Shanghai !#s1)
        (!n1 !New_York !#n1 !p1 Paris !#p1)
        (!p1 !Paris !#p1 !z1 Zurich !#z1)
    ]
]

there is an unnatural asymmetry in each pattern between the city name marked as an ID-symbol on the left and the city name as a C-symbol on the right. This appears to be needed because of the rule that an ID-symbol can only be matched with a C-symbol and vice versa. But, unless each pattern is repeated with the two city names reversed, we still cannot achieve a satisfactory linking of cities. For example, 'Delhi' only ever appears as a C-symbol so it can never be matched with anything. Another snag is that there is nothing to inhibit the formation of alignments containing unmatched city names as C-symbols and this can lead to the formation of routes that are less than satisfactory.

The answer seems to be to mark every city name as an ID-symbol and to relax the rule that ID-symbols can only ever be matched with C-symbols or vice versa. This latter rule is not essential to the theory and was introduced mainly as a form of constraint that makes sense for some examples and speeds up processing. In an example like the present one, the constraint does not make any sense.

Marking every city name as an ID-symbol makes sense because each city name is, in effect, a key or 'handle' for the pattern. By marking both names as ID symbols, any unmatched names will reduce the CD value of the corresponding alignments. This should inhibit the formation of alignments containing unmatched city names. By marking both names as ID symbols, each pattern can work for inferences from left to right and for inferences from right to left.

A RELATED IDEA

It is possible to put a symbol in the middle of each pattern representing the length of the corresponding route or its cost. For example, (!b1 !Beijing !#b1 !d1 !Delhi !#d1) could become (!b1 !Beijing !#b1 !1000_miles !d1 !Delhi !#d1). If the number of bits associated with this added symbol was in proportion to the number of miles or the cost of the ticket, then the system should work to find alignments that minimise the distance or cost of routes.

-----------

For further development of these ideas, see sp61_od.txt, %97.

%13 1/1/03

CAUSAL REASONING

With this analysis of Pearl's 'circuit' example:

[
    [(!TM1I1 !TM1I2
        !TM2I1 !TM2I2
        !TM3I1 !TM3I2
        !FM4O1
        !TM5O1)]
    [
        (!frame M1 #M1 M2 #M2 M3 #M3 M4 #M4 M5 #M5 !#frame)
        (!M1 !GOOD TM1I1 TM1I2 TM1O1 !#M1)*100
        (!M1 !BAD !0 TM1I1 TM1I2 TM1O1 !#M1)*1
        (!M1 !BAD !1 TM1I1 TM1I2 FM1O1 !#M1)*99
        (!M2 !GOOD TM2I1 TM2I2 TM2O1 !#M2)*100
        (!M2 !BAD !0 TM2I1 TM2I2 TM2O1 !#M2)*1
        (!M2 !BAD !1 TM2I1 TM2I2 FM2O1 !#M2)*99
        (!M3 !GOOD TM3I1 TM3I2 TM3O1 !#M3)*100
        (!M3 !BAD !0 TM3I1 TM3I2 TM3O1 !#M3)*1
        (!M3 !BAD !1 TM3I1 TM3I2 FM3O1 !#M3)*99
        (!M4 !GOOD !0 TM4I1 TM4I2 TM4O1 !#M4)*25
        (!M4 !GOOD !1 TM4I1 FM4I2 FM4O1 !#M4)*25
        (!M4 !GOOD !2 FM4I1 TM4I2 FM4O1 !#M4)*25
        (!M4 !GOOD !3 FM4I1 FM4I2 FM4O1 !#M4)*25
        (!M4 !BAD !0 TM4I1 TM4I2 FM4O1 !#M4)*25
        (!M4 !BAD !1 TM4I1 FM4I2 FM4O1 !#M4)*25
        (!M4 !BAD !2 FM4I1 TM4I2 FM4O1 !#M4)*25
        (!M4 !BAD !3 FM4I1 FM4I2 FM4O1 !#M4)*25
        (!M4 !BAD !4 TM4I1 TM4I2 TM4O1 !#M4)*1
        (!M4 !BAD !5 TM4I1 FM4I2 TM4O1 !#M4)*1
        (!M4 !BAD !6 FM4I1 TM4I2 TM4O1 !#M4)*1
        (!M4 !BAD !7 FM4I1 FM4I2 TM4O1 !#M4)*1
        (!M5 !GOOD !0 TM5I1 TM5I2 TM5O1 !#M5)*25
        (!M5 !GOOD !1 TM5I1 FM5I2 FM5O1 !#M5)*25
        (!M5 !GOOD !2 FM5I1 TM5I2 FM5O1 !#M5)*25
        (!M5 !GOOD !3 FM5I1 FM5I2 FM5O1 !#M5)*25
        (!M5 !BAD !0 TM5I1 TM5I2 FM5O1 !#M5)*25
        (!M5 !BAD !1 TM5I1 FM5I2 FM5O1 !#M5)*25
        (!M5 !BAD !2 FM5I1 TM5I2 FM5O1 !#M5)*25
        (!M5 !BAD !3 FM5I1 FM5I2 FM5O1 !#M5)*25
        (!M5 !BAD !4 TM5I1 TM5I2 TM5O1 !#M5)*1
        (!M5 !BAD !5 TM5I1 FM5I2 TM5O1 !#M5)*1
        (!M5 !BAD !6 FM5I1 TM5I2 TM5O1 !#M5)*1
        (!M5 !BAD !7 FM5I1 FM5I2 TM5O1 !#M5)*1
        (!TM1O1 !TM4I2)
        (!FM1O1 !FM4I2)
        (!TM2O1 !TM4I1)
        (!FM2O1 !FM4I1)
        (!TM2O1 !TM5I2)
        (!FM2O1 !FM5I2)
        (!TM3O1 !TM5I1)
        (!FM3O1 !FM5I1)
    ]
]

... it is probably not necessary to include patterns for the rare possibilities. This would conflict with the general notion that ICMAUS patterns record 'significant' patterns of redundancy, meaning patterns that are large or frequent or some combination of the two.

This example needs looking at again to see whether it may be possible to leave out the rare possibilities.

%14 1/1/03

FREQUENCY AND REDUNDANCY IN HUMAN PERCEPTION AND LEARNING

There seems to be a tendency in the psychology literature to assume that people are sensitive to the frequency of occurrence of patterns and to ignore the sizes of patterns. If learning is achieved by pairwise association, this does not matter because size is held constant at the value 2.

If people learn by matching patterns rather than by pairwise association, then size matters. It should be possible to do an experiment to see what people do in practice.

One possibility would be to give people nonsense text and see whether they pick out patterns that are large but rare as well as patterns that are small but frequent.

I'll see what Emmanuel thinks about this.

%15 1/1/03

APPLYING ICMAUS TO UNORDERED SETS OF ENTITIES

In medical diagnosis and similar applications, it seems often inappropriate to insist that symbols are ordered: 'high_temperature' and 'itchy_skin' do not seem to have any intrinsic ordering.

One solution is to adopt an arbitrary order for types of symptom and to use a 'framework' pattern that expresses that order.

Another solution may be to allow the SP61 model to work with sets of New patterns rather than single patterns and adapt the model so that it can build alignments which contain two or more New patterns. Individual patterns in New could contain single symbols representing single symptoms. There would be no intrinsic order to the set of patterns in New. Provided the New symbols are not ordered, it does not matter that the Old patterns would be intrinsically ordered.

The question arises: if a set of symbols (or pattern fragments) is not ordered, does this not mean that it contains *less* information than when the symbols are ordered? If so, what is the implication for the scoring of ICMAUS alignments? [I think this issue may have been discussed previously in the 'ideas' file or one of the 'od' files, but I am not sure where.]

A tentive answer is this: if the symbols (or pattern fragments) of New are assigned to an alignment ***in a particular sequence***, then it is appropriate to encode that sequence in exactly the same way as if those symbols had originally formed a single ordered pattern. There is no need for a special coding method for 'unordered' patterns.

Another way of putting this is to say that the notion that a set of symbols (or fragments) is unordered is not an intrinsic property of the set of symbols. It is an aspect of the way those symbols or fragments are matched to Old patterns. Once the matching has been completed, then an 'unordered' collection of symbols and fragments does acquire a particular order. In fact any concrete expression of the 'unordered' collection of symbols and fragments does necessarily have an intrinsic order.

ADAPTING SP61

There seems to be a case for a new version of SP61 which can create alignments containing two or more New patterns.

Probably, the set of New patterns needs to be applied during the first cycle as if it was a single New pattern but with the difference that each New pattern is matched to Old patterns as if it was a single New pattern in the current version of SP61.

In principle, two or more New patterns could overlap like this:

A B       New
| B C     New
| | |
A B C     Old

or this:

A   B     New
| X | Y   New
| | | |
A X B Y   Old

but to make life simple, it is probably best to insist that New patterns are only ever matched 'end to end' in any one alignment. Thus alignments like the ones just shown would be excluded.

%16 1/1/03

POTENTIAL APPLICATIONS OF ICMAUS

Here are two potential applications of the ICMAUS framework:

* Working out one or more times for a meeting that fits in with the entries in the participants' diaries.

* Representation of family trees and processing the representation to recognise relationships such as nephew/aunt, grand-child/grand-parent, etc.

%17 1/1/03

APPLYING ICMAUS IN GOOGLE

The Google matching system is similar to the core matching system in SP61 (but much faster). In principle, the SP61 model could be grafted on to or embedded in the Google system. Potential applications include:

* If web pages could be marked up with ICMAUS-style ontologies, then Google could process them for recognition, retrieval and inference (RRR).

* Given that this is not likely to happen for some time, there are shorter-term possibilities. One of these is to use ICMAUS patterns to describe the concepts in the Google 'web directory' hierarchy of classes and sub-classes. This should facilitate searching of the Google hierarchy because associations would be just as effective as target key words. For example, 'carburettor' would retrieve the 'car' class just as effectively as 'car'.

Something like this seems to be working already! It seems to be based on the indexing of words in the web pages under a given category. If this is the case, it should lead to errors in classification because web pages about cars are likely to contain many irrelevant words that would also serve to retrieve the given category.

%18 5/3/03

SENTENCE PRODUCTION FROM MEANINGS

With this New pattern and grammar:

[
    [(!john !kissed !mary)]
    [
        (!SM S #S A #A !#SM)
        (!S ACTOR NP #NP ACTION V1 #V1 OBJECT NP #NP !#S)
        (!NP !0 D #D N #N !#NP)
        (!NP !1 john !#NP)
        (!NP !2 mary !#NP)
        (!N !0 boy !#N)
        (!N !1 ball !#N)
        (!V1 V #V !#V1)
        (!V !0 kissed !#V)
        (!V !1 threw !#V)
        (!D !0 the !#D)
        (!D !1 a !#D)
        (!A An #An O #O Ar #Ar !#A)

        (!ACTOR !NP 1 !Ar JOHN !#Ar)
        (!ACTION !V 0 !An KISSED !#An)
        (!OBJECT !NP 2 !O MARY !#O)
    ]
]

the best alignment found is:

0        1      2        3      4        5     6     7     8        9        10   

                                               SM                                 
                S ---------------------------- S                                  
                ACTOR ------------------------------------------------------ ACTOR
                NP ----- NP ------------------------------------------------ NP   
                         1 ------------------------------------------------- 1    
john ------------------- john                                                     
                #NP ---- #NP                                                      
                ACTION ----------------------------------- ACTION                 
                V1 --------------------- V1                                       
                                V ------ V --------------- V                      
                                0 ------------------------ 0                      
kissed ------------------------ kissed                                            
                                #V ----- #V                                       
                #V1 -------------------- #V1                                      
                OBJECT -------------------------------------------- OBJECT        
         NP --- NP ------------------------------------------------ NP            
         2 -------------------------------------------------------- 2             
mary --- mary                                                                     
         #NP -- #NP                                                               
                #S --------------------------- #S                                 
                                               A --- A                            
                                                     An -- An                     
                                                           KISSED                 
                                                     #An - #An                    
                                                     O ------------ O             
                                                                    MARY          
                                                     #O ----------- #O            
                                                     Ar -------------------- Ar   
                                                                             JOHN 
                                                     #Ar ------------------- #Ar  
                                               #A -- #A                           
                                               #SM                                

0        1      2        3      4        5     6     7     8        9        10   

In principle, it should be possible to run the system backwards. However, with `KISSED MARY JOHN' in New, the system only succeeds in building alignments like this:

0        1     

KISSED   OBJECT
         NP    
         2     
         O     
MARY --- MARY  
JOHN     #O    

0        1     

On the next cycle, it tries to align this alignment with `A An #An O #O Ar #Ar #A' but it fails because of mismatches. Likewise for all similar alignments.

Similar mismatches occur even if the New pattern is `A !An !KISSED !#An !O !MARY !#O !Ar !JOHN !#Ar #A'.

Further thinking is needed about how to get the system to produce sentences from 'meanings'.

%19 15/6/03

LEARNING ASSOCIATIONS BETWEEN WORDS AND MEANINGS

Learning associations between words (and other syntactic structures) and their meanings poses a problem, not because of Quine's 'scandal of induction', but because words seem to be in one 'domain' and 'meanings' in another. This is similar to the problem of learning spelling rules -- associations between letter combinations and their sound values.

If the ICMAUS system were generalised to patterns in two dimensions, this would at least partly solve the problem because a single pattern could encompass words and pictorial representations of their meanings. (Meanings that cannot be represented pictorially is another problem -- probably related to abstraction (which is something that can be accommodated in the ICMAUS system)).

Given that current models are restricted to one dimensional patterns, a way to imitate the relationship between words and their potential meanings in New information might be to create groupings in which several words and potential meanings can appear and the potential meanings would be scattered randomly within each group.

A possible snag here is that there are two possible orders for a word and its meaning -- this would dilute the association and lead to the creation of two patterns for each word-meaning association, instead of the one that seems preferable. There may be a similar snag with 2-D patterns because there are many possible arrangements of 'cat' and 'CAT' in a 2-D array and it is not clear how their association could be abstracted from their specific arrangements.

There are two possible answers here:

* Mark each symbol to show whether it is in the syntactic stream or in the semantic stream. Unification of these marker symbols might help to sort things out. This does not seem very plausible because meanings are often complexes across many sensory domains.

* What seems to be a better answer would be to create syntactic-semantic groupings in which all the syntactic symbols were at the beginning and all the semantic symbols were in the second part of the grouping. This would ensure a fixed order for associations between syntax and semantics.

In general, and regardless of whether we are using 1-D patterns or 2-D patterns, there is a need for the learning process to be able to abstract associations from sensory data, regardless of the arrangement of entities in that material. Whether this can be done in the multiple alignment framework as it is now, or whether some modification might be needed, is not at present clear.

A possible answer to this problem might be to generalise the matching process in the ICMAUS models so that---in the case of 1-D patterns---any two patterns may be compared in both of the two possible directions---and in the case of 2-D patterns---comparisons may be made in many possible orientations of the patterns. Generalisations like these will, in any case, be needed to account for our ability to recognise `n o i t a m r o f n i' as being the same as `i n f o r m a t i o n', but reversed, and our ability to recognise someone in a photograph even though the person, or the photograph, may be upside down.

%20 27/6/03

DISCONTINUOUS DEPENDENCIES IN LANGUAGE: PROBLEM WITH RECURSION

Using the ICMAUS style for marking discontinuous dependencies, there seems to be a problem with centre-embedding.

In a recursive sentence like "He said that they said that ...", each basic sentence is self contained so the marking of subject-verb dependencies should not be a problem.

In a centre-embedded sentence like "The man who likes toffees is going to town", the dependency between 'man' and 'who' ensures that the number dependency in the inner and outer sentences is the same - so there should not be a problem of ambiguity.

But otherwise there is a potential problem of ambiguity in the dependencies (see sp_ideas6, %35). Here is a possible example: "The man that the girls love is tall".

A possible answer lies in the rule that enforces correct matching of left and right angle brackets. This has been tried but it does not look straightforward.

Another possible answer is that it highly unusual in normal language to have center-embedding to any depth greater than 2. If the embedded structure is marked as being syntactically distinct from the main sentence, this may allow ambiguities in discontinuous dependencies to be resolved.

%21 18/7/03

CLASS HIERARCHIES AND PART-WHOLE HIERARCHIES

Question: what general rules are there for the structuring of class/part/whole hierarchies that will guarantee to appropriate alignments can be formed? With the search method in SP61, it is quite easy to create mismatches that prevent proper alignments being formed. This may be merely a function of the SP61 search method or it may be something more general.

Here is an example that works tolerably well but is not entirely satisfactory:

[
    [(!PQR !666)]
    [
        (!vehicle v:
            registration #registration
            engine 
            #engine
            steering_wheel 
            seats #seats 
            doors #doors
            load_space #load_space 
            wheels #wheels
        !#vehicle)

        (!engine eng:
                fuel #fuel
                capacity #capacity
                cylinder_block
                crank_shaft
                pistons
                valves
        !#engine)

        (!engine !diesel_type eng:
                fuel diesel #fuel
        !#engine)

        (!engine !gasoline_type
            spark_plugs
            carburettor
            eng:
            fuel gasoline #fuel
        !engine)

        (!vehicle !car v:
            seats 4 #seats
            doors 4 #doors
            load_space small #load_space
            wheels 4 #wheels
        !#vehicle)
        (!vehicle !bus v:
            seats 50 #seats
            doors 3 #doors
            load_space medium #load_space
            wheels 4 #wheels
        !#vehicle)
        (!vehicle !van v:
            seats 2 #seats
            doors 2 #doors
            load_space large #load_space
            wheels 4 #wheels
        !#vehicle)

        (!vehicle !car !v1 v:
            registration XYZ 555 #registration
            engine gasoline_type eng: capacity 1000cc #capacity #engine
        #vehicle)
        (!vehicle !bus !v2 v:
            registration PQR 666 #registration
            engine diesel_type eng: capacity 4000cc #capacity #engine 
        !#vehicle)
        (!vehicle !van !v3 v:
            registration LMN 777 #registration 
            engine diesel_type eng: capacity 2000cc #capacity #engine
        !#vehicle)
    ]
]

Alignment:

0     1               2                3                4             5          

      vehicle ------------------------ vehicle ---------------------- vehicle    
      bus ----------------------------------------------------------- bus        
      v2                                                                         
      v: ----------------------------- v: --------------------------- v:         
      registration ------------------- registration                              
PQR - PQR                                                                        
666 - 666                                                                        
      #registration ------------------ #registration                             
      engine -------- engine --------- engine --------- engine                   
      diesel_type ------------------------------------- diesel_type              
      eng: ---------- eng: ---------------------------- eng:                     
                      fuel ---------------------------- fuel                     
                                                        diesel                   
                      #fuel --------------------------- #fuel                    
      capacity ------ capacity                                                   
      4000cc                                                                     
      #capacity ----- #capacity                                                  
                      cylinder_block                                             
                      crank_shaft                                                
                      pistons                                                    
                      valves                                                     
      #engine ------- #engine -------- #engine -------- #engine                  
                                       steering_wheel                            
                                       seats ------------------------ seats      
                                                                      50         
                                       #seats ----------------------- #seats     
                                       doors ------------------------ doors      
                                                                      3          
                                       #doors ----------------------- #doors     
                                       load_space ------------------- load_space 
                                                                      medium     
                                       #load_space ------------------ #load_space
                                       wheels ----------------------- wheels     
                                                                      4          
                                       #wheels ---------------------- #wheels    
      #vehicle ----------------------- #vehicle --------------------- #vehicle   

0     1               2                3                4             5          

Here are some of the issues that have arisen:

1 There are at least four ways in which classes and subclasses may be specified:

1.1 Paired subclass symbols may be placed *outside* the superclass symbols.

1.2 Paired subclass symbols may be placed *inside* the superclass symbols.

1.3 A subclass may be marked by *one* symbol to the right of the leftmost superclass symbol. This is like the use of 'discrimination' symbols to identify individual members of a class. In this case, it seems necessary to have some kind of 'punctuation' symbol between one or more subclass symbols and the remainder of the pattern (that specifies the contents of the class).

1.4 A sub-class or an overlapping class may be specified by paired symbols *within* the main body of a pattern (eg 'gender' or 'profession').

If a given class is going to be a *part* of something larger (eg 'engine' is part of 'vehicle'), then it should be possible to refer to that class (and all subclasses of that class) within the containing class. This implies that methods 1.2, 1.3 and 1.4 are OK but 1.1 is not OK. But if we need to be able to refer to the subclass independently of the superclass, then 1.1 looks better, although the others can be used if we put the sub-class symbols into the reference *as well* as the superclass symbol. We need the flexibility to be able to do both or either, according to need.

Placing subclass symbols inside superclass symbols seems to make more sense if we wish to specify overlapping classes such as 'profession' and 'gender' within 'person'.

In many cases, it will be necessary to include other symbols to ensure proper alignment between two classes. Given the use of these other symbols, it may not matter whether subclass symbols are inside the superclass symbols or vice versa. Either may used according to the context.

The use of a framework pattern in all cases may solve many of these problems. This will provide a 'universal' reference for all classes at all levels in a hierarchy. Alternatively, the equivalent of a framework may be provided by something like the main structure of parts and subparts of a sentence, with subclasses being specified with something like patterns used for specifying grammatical dependencies such as singular or plural, feminine or masculine.

Given the latter view, we need something that ties the subclass/dependency patterns in to the main framework. This would be one or more tags at appropriate points in the subclass pattern and superclass pattern.

Using method 1.2 or 1.3 looks clumsy if we have a deep hierarchy. For example, we would need to be able to specify a specific car as:

'vehicle car v1 v: registration XYZ 555 #registration engine gasoline_type eng: capacity 1000cc #capacity #engine #vehicle'

A lot of this clumsiness goes away if we use start and end markers (eg '<' and '>') which are separate from the class symbols. This means that we do not have to specify all the superclasses for every class at any level and it also means that we can refer to a class at any level we wish and leave out the symbols for other levels because these will be filled in by the process of alignment.

%22 23/7/03

Consider an alignment like this:

0     1                 2                 3                4          5               6             

      <vehicle> ------- <vehicle> ----------------------------------- <vehicle>                     
      car ----------------------------------------------------------- car                           
      v4                                                                                            
      v: -------------- v: ------------------------------------------ v:                            
      <registration> -- <registration>                                                              
LMN - LMN                                                                                           
888 - 888                                                                                           
      </registration> - </registration>                                                             
      <engine> -------- <engine> -------- <engine> ---------------------------------- <engine>      
      gasoline_type ----------------------------------------------------------------- gasoline_type 
                                                                                      spark_plugs   
                                                                                      carburettor   
      eng: ------------------------------ eng: -------------------------------------- eng:          
                                          <fuel> ------------------------------------ <fuel>        
                                                                                      gasoline      
                                          </fuel> ----------------------------------- </fuel>       
      <capacity> ------------------------ <capacity>                                                
      2000cc                                                                                        
      </capacity> ----------------------- </capacity>                                               
                                          <compression> ----------------------------- <compression> 
                                                                                      low           
                                          </compression> ---------------------------- </compression>
                                          cylinder_block                                            
                                          crank_shaft                                               
                                          pistons                                                   
                                          valves                                                    
      </engine> ------- </engine> ------- </engine> --------------------------------- </engine>     
                        steering_wheel                                                              
                        <seats> ------------------------------------- <seats>                       
                                                                      4                             
                        </seats> ------------------------------------ </seats>                      
      <doors> --------- <doors> -------------------------- <doors> -- <doors>                       
                                                           cr ------- cr                            
      2 -------------------------------------------------- 2                                        
      </doors> -------- </doors> ------------------------- </doors> - </doors>                      
                        <load_space> -------------------------------- <load_space>                  
                                                                      small                         
                        </load_space> ------------------------------- </load_space>                 
                        <wheels> ------------------------------------ <wheels>                      
                                                                      4                             
                        </wheels> ----------------------------------- </wheels>                     
      </vehicle> ------ </vehicle> ---------------------------------- </vehicle>                    

0     1                 2                 3                4          5               6           

In column 3, the capacity of the engine is totally unspecified. The 'type' of this variable is implicit in the range of values that may fill that slot in a given set of Old patterns.

The pattern in column 4 represents an attempt to define the range of possible values for the variable '<doors> ... </doors>' by providing a set of patterns in Old like '<doors> cr 2 </doors>' and '<doors> cr 4 </doors>'. The symbol 'cr' is an indication that these values are associated with the 'car' pattern. However, the question arises why these patterns are needed at all. If we saw some car with, say, 10 doors, we could still recognise it as a car despite the fact that the number of doors was outside the range of values defined by the 'type' '<doors> cr ... </doors>'.

The tentative answer is that the presence of the symbol 'cr' should have effect of lowering the score of any alignment where that symbol is unmatched. This means that a car with 10 doors would be recognised as a car but the score of its MA would be lower than the score for MAs for cars with 2 doors or 4 doors.

This analysis implies that `cr' within the 'car' pattern should have the status of an ID-symbol. Since the same should be true for each of the two '<doors> cr ... </doors>' patterns, this implies that ID-symbols may be matched with ID-symbols and that the rule that ID-symbols can only be matched with C-symbols (and vice versa) may not be valid. Alignments like the one shown above also imply that the tentative rule that no column should have more than two symbols in it should also be dropped.

In general, there is a need for a rethink about how MAs are scored, about the distinction between ID-symbols and C-symbols, and about the use of such symbols in alignments (assuming that the distinction is maintained).

Also needing further thought is why the system should build an alignment like the one shown when the same compression score can be achieved with an alignment containing only columns 0 and 1. The one shown has exactly the same score which means that it is still a 'good' alignment but it does not represent a gain in compression compared with the simpler alignment with only two columns.

%23 28/7/03

REPRESENTATION OF NUMBERS WITH BASES HIGHER THAN 1

Here is an example of how decimal numbers may be represented:

[
    [(; 7 4 8)]
    [
        (!<number> !k ; !</number>)
        (!<number> !l <number> </number>
            <digit> </digit> !</number>)
        (!<digit> !a 0 !</digit>)
        (!<digit> !b 1 !</digit>)
        (!<digit> !c 2 !</digit>)
        (!<digit> !d 3 !</digit>)
        (!<digit> !e 4 !</digit>)
        (!<digit> !f 5 !</digit>)
        (!<digit> !g 6 !</digit>)
        (!<digit> !h 7 !</digit>)
        (!<digit> !i 8 !</digit>)
        (!<digit> !j 9 !</digit>)
    ]
]

This is not entirely satisfactory because of the termination symbol (';') on the left but not the right but it seems to be on the right lines.

In terms of compression, the critical difference is between unary numbers (which normally contain redundancy and can be compressed) and all numbers with other bases which are compressed using the chunking-with-tags idea applied recursively.

Another problem to consider is conversion between a decimal number (or binary etc) and unary numbers - or between numbers with two different bases. This should be standard maths but needs checking out in the ICMAUS framework.

%24 27/8/03

POTENTIAL APPLICATIONS OF SP62

1 Potential expert system applications (on Google or otherwise):

* Diagnosis of faults in cars.

* Gardening expert system:

- Diagnosis of diseases.

- Advice on what to plant (to achieve particular effects), when to plant it and where.

* Domestic financial management: minimisation of tax.

2 Criminal investigations. A key idea is that information about suspects can be represented in exactly the same format as forensic rules and everyday associations. Information about suspects can take full advantage of class hierarchies with inheritance so that lots of 'everyday' knowledge about people and other things (eg cars) can be integrated with specific information about individual suspects and other entities.

3 Medical expert system. Order of symptoms need not be pre-specified.

%25 29/8/03

REPRESENTATION OF CLASS HIERARCHIES WITH ICMAUS PATTERNS

Given the use of start and end symbols for classes, a subclass may be related to a superclass by embedding a reference to the superclass in the pattern for the subclass, like this:

B A a.. #A b.. #B,

where 'B' represents the subclass, 'A' represents the superclass, 'a...' represents information in the subclass that connects with information in the superclass, and 'b...' represents other information in the subclass.

Alternatively, a subclass may be related to a superclass by enclosing the subclass pattern in symbols representing the superclass, like this:

A B b... #B a... A

or by marking a pattern as belonging to the subclass, like this:

A B : b... a... #A

with a 'punctuation' symbol (':') to ensure correct alignment.

(The 'a...' and 'b...' sequences may be inter-mingled).

Superficially, the first option looks better because the subclass symbol gives a 'handle' to the subclass at the boundaries of the pattern. But the second or third option may be needed if the superclass is referenced from some other pattern. An example appears in the following MA:

0     1                 2                 3                4               5             

      <vehicle> ------- <vehicle> ------------------------ <vehicle>                     
      car ------------------------------------------------ car                           
      v4                                                                                 
      v: -------------- v: ------------------------------- v:                            
      <registration> -- <registration>                                                   
LMN - LMN                                                                                
888 - 888                                                                                
      </registration> - </registration>                                                  
      <engine> -------- <engine> -------- <engine> ----------------------- <engine>      
      gasoline_type ------------------------------------------------------ gasoline_type 
      eng: ------------------------------ eng: --------------------------- eng:          
                                                                           spark_plugs   
                                                                           carburettor   
                                          <fuel> ------------------------- <fuel>        
                                                                           gasoline      
                                          </fuel> ------------------------ </fuel>       
      <capacity> ------------------------ <capacity>                                     
      2000cc                                                                             
      </capacity> ----------------------- </capacity>                                    
                                          <compression> ------------------ <compression> 
                                                                           low           
                                          </compression> ----------------- </compression>
                                          cylinder_block                                 
                                          crank_shaft                                    
                                          pistons                                        
                                          valves                                         
      </engine> ------- </engine> ------- </engine> ---------------------- </engine>     
                        steering_wheel                                                   
                        <seats> -------------------------- <seats>                       
                                                           4                             
                        </seats> ------------------------- </seats>                      
                        <doors> -------------------------- <doors>                       
                                                           4                             
                        </doors> ------------------------- </doors>                      
                        <load_space> --------------------- <load_space>                  
                                                           small                         
                        </load_space> -------------------- </load_space>                 
                        <wheels> ------------------------- <wheels>                      
                                                           4                             
                        </wheels> ------------------------ </wheels>                     
      </vehicle> ------ </vehicle> ----------------------- </vehicle>                    

0     1                 2                 3                4               5             

Here, there is a reference to the class 'engine' in column 2 (filled by details of the superclass of engines in column 3 and further details of the subclass 'gasoline-type' engine in column 5. If the subclass had its ID symbols at its boundaries, then it would not connect appropriately with the reference in column 2.

With this scheme, a reference to any level in a class hierarchy must include ID-symbols for the highest level in the hierarchy. With the 'punctuation' scheme, it should not be necessary to include ID-symbols for intermediate levels but it is still somewhat inelegant that the highest level must always be referenced.

The reason that this problem arises is that the start-end style for ID-symbols combines two functions:

* Identifying the pattern amongst other patterns.

* Marking the left and right boundary of each pattern.

We can achieve a neater solution if we separate those two functions by, for example, marking the boundaries of each pattern with symbols like '<' and '>' and marking classes with symbols like 'A', 'B' etc.

In this case, a superclass can be represented like this:

< A ... >

and a subclass can be represented like this:

< A B b... a... >

or 

< B A b... a... >

If there is a subsubclass, it can be represented like this:

< B C c... b... a... >

or this:

< C B c... b... a... >

There is no need to include 'A' because this connection will be made via 'B'.

This scheme means that any level in a class hierarchy may be referenced as < X >, where 'X' is the ID-symbol for the level that is required.

To use this scheme effectively, an efficient system of constraints is needed to ensure that 'legal' matches are the only ones that are formed. In SP61, these constraints slow the program down significantly.

%26 13/11/03

SCORING OF ALIGNMENTS

Exchange of emails with Ticho Tenev:

Dear Ticho,

Thanks for the example with your algorithm. It seems to be going along the
right lines although, as you say, there are aspects that are puzzling. I
can't be sure exactly what the trouble is. Here are a few general thoughts
about what makes for a 'good' alignment and what can cause the process to
fail:

* I have found that building alignments is quite sensitive to small errors.
In your example there is a missing '>' character in '</registration'
although in this case this does not matter because the same error is present
in both symbols that should be aligned with each other. But there may be
other small errors that may be upsetting it.

I have attached one of my files that I think is free of errors and you may
like to use that.

* If symbols like ''</registration>' where entered as '< / r e g i s t r a t
i o n >' then the system would be much less sensitive to errors - but
alignments would be much larger and would be difficult to view on the screen
or display on a printed page.

* 'Good' alignments are ones that give a match for lots of New symbols and
have relatively few ID-symbols that are unmatched. Also, I normally give New
symbols a relatively heavy 'weighting' (treat them as if they represented
lots of bits) so that there is a premium on encoding as many New symbols as
possible.

In this example, there are only two New symbols. So the 'v4' pattern by
itself is sufficient to encode both symbols completely. The alignment that I
showed in my draft article is, in a sense, a prediction or projection beyond
the data: "If this unknown entity is a v4, this means that it likely to be a
car (with properties ...) and it is also likely to be a vehicle (with
properties ...)". In my draft article I think I was careful to avoid saying
that it was the best alignment in terms of compression score.

If you were to put in more New symbols (eg 'gasoline',  'crankshaft'), then
'good' alignments would have a relatively high value for B_N and this might
help the system to find them.

* You may be right about my use of a 'fast' algorithm for scoring
alignments. And you may have a point about C-symbols in Old - this is
something I have been slightly uneasy about for a while. More specifically,
I am still not certain whether some symbols that are C-symbols in the
example should, perhaps, be ID-symbols. For example, in a pattern like
(<vehicle> !bus v: <seats> 50 </seats> <doors> 3 </doors> <load_space>
medium </load_space> <wheels> 4 </wheels> </vehicle>), there may be a case
for marking a pair of symbols like '<doors>' and '</doors>' as ID-symbols
because they have some information between them ('3' in this case). In other
patterns where they have nothing between them, they would be C-symbols.

Given changes like that, there would be much more 'incentive' for matching
these symbols together because that would lower the value of B_E. If you
were to mark symbols like '<doors>' and '</doors>' as ID-symbols when they
have information between them and not when they do not, then you would
probably find that your algorithm would give more plausible results.

The reason that I have not marked these 'internal' symbols as ID-symbols is
that the symbols at the beginning of the pattern seem to be sufficient to
identify the pattern and it is not clear that there is a need for any
additional ID-symbols. A possible way round this is to say that a pattern is
identified by ID-symbols that are distributed throughout the pattern. I'm
still trying to work out what the 'right' theory should be.

Thanks very much for raising these points.

Best wishes,

Gerry

----- Original Message ----- 
From: "Tichomir Tenev" <tgtenev@hotmail.com>
To: "Gerry Wolff" <jgw@cognitionresearch.org.uk>
Sent: Thursday, November 13, 2003 8:12 AM
Subject: Re: Fast alignment algorithm


> Dear Gerry,
>
> Apologies for the delayed reply. My job got a bit busier and I didn't have
> much free time. I ran the car XML example through my algorithm with the
> content-id constraint turned off. I've attached the resulting output. As
you
> can see, the alignments don't look quite right. I believe I know what the
> problem is but I am not sure what the correct fix is.
>
> I think the problem is in the fitness function that the algorithm uses,
> which is based on what I understood from your book. The algorithm is
trying
> to maximize CD = B_N - B_E, but B_E only accounts for the bit cost of _id_
> symbols in OLD. There is nothing in this formula that accounts for content
> symbols in OLD, if I understand it correctly. For that reason the
algorithm
> does not try at all  to match content symbols in OLD with each other.
Since
> in this example, most symbols are content symbols, the effect is that
mostly
> any alignment looks as good as any other one to the algorithm.
>
> I am suspecting that the reason this worked with your algorithm is because
> it first used a fast method for scoring alignments (the one described in
the
> appendix), which rewards alignments where more symbols are aligned with
each
> other and with fewer gaps.
>
> It seems to me, however, that if the CD is to be used as the final metric
> then it should account for content symbols in OLD and ideally, it should
> also account for gaps.
>
> -- Ticho.
>
>
> ----- Original Message -----
> From: "Gerry Wolff" <jgw@cognitionresearch.org.uk>
> To: "Tichomir Tenev" <tgtenev@hotmail.com>
> Sent: Tuesday, October 28, 2003 6:07 AM
> Subject: Re: Fast alignment algorithm
>
>
> > Dear Ticho,
> >
> > Thanks very much for these several points. I've said a bit more below.
> >
> >  > * I'm still not sure about the constraint that ID-symbols should only
> be
> > > > matched with C-symbols. It makes sense for parsing natural language
> but
> > it
> > > > makes less sense for some other examples that I have been
> experimenting
> > > > with. At present, I am inclined to think that it is a rule that
cannot
> > be
> > > > applied in every case.
> > >
> > > Do you have examples in which only aligning ID and C-symbols is not
> > > appropriate? My algorithm can work without this constraint, but it
> seemed
> > to
> > > produce mostly weird looking alignments given the sample input that I
> had.
> > > Perhaps dropping this constraint was simply not appropriate for the
> > samples
> > > that I had and could work correctly with the cases that you are
> referring
> > > to. You can experiment yourself by changing the _id_content_constraint
> > > parameter to false in the constructor of the 'model' class in
sp61f.cpp.
> >
> > I've attached a recently-drafted article about database applications (I
> > don't think I sent you this before) and it contains an example where
there
> > seems to be a case for relaxing the constraint (Figure 5). Also attached
> is
> > the input file for SP61 for that example. Incidentally, this example
uses
> > XML-style brackets.
> >
>

%27 25/3/04

THE FRAME PROBLEM AND PROBLEMS OF SYNCHRONISATION IN DISTRIBUTED DATABASES (INCLUDING THE WWW)

From the Stanford Encyclopaedia of Philosophy:

"Put succinctly, the frame problem in its narrow, technical form is this (McCarthy & Hayes 1969). Using mathematical logic, how is it possible to write formulae that describe the effects of actions without having to write a large number of accompanying formulae that describe the mundane, obvious non-effects of those actions? Let's take a look at an example. The difficulty can be illustrated without the full apparatus of formal logic, but it should be borne in mind that the devil is in the mathematical details. Suppose we write two formulae, one describing the effects of painting an object and the other describing the effects of moving an object.

Colour(x,c) holds after Paint(x,c) 
Position(x,p) holds after Move(x,p)

Now, suppose we have an initial situation in which Colour(A,Red) and Position(A,House) hold. According to the machinery of deductive logic, what then holds after the action Paint(A,Blue) followed by the action Move(A,Garden)? Intuitively, we would expect Colour(A,Blue) and Position(A,Garden) to hold. Unfortunately, this is not the case. If written out more formally in classical predicate logic, using a suitable formalism for representing time and action such as the situation calculus (McCarthy & Hayes 1969), the two formulae above only license the conclusion that Position(A,Garden) holds. This is because they don't rule out the possibility that the colour of A gets changed by the Move action."

This problem relates to the problem of representing coherent entities (objects) and changes in position of those entities. This in turn is related to the problem of arranging a meeting that fits in with the diaries of all participants. And it also relates to the problem of updating distributed databases that contain mirror copies of some bodies of knowledge.

Information compression by matching and merging of patterns seems to be the key:

* Moving an entity from one place to another means unifying its representation in position 1 with its representation in position 2, with or without the introduction of references to record the two positions. This kind of operation should not disturb information about the colour of the entity, which should be the same in both cases.

* In diary applications, each person is a coherent entity that can appear in different places and time slots but cannot be in two different places at one time. This means that a diary needs to be integrated with some kind of representation of spatial distribution.

* Synchronisation in distributed databases should be an implementation issue that should, ideally, be invisible to users. The database should appear to be fully unified, without significant redundancy.

%28 29/3/04

ONTOLOGIES FOR SEARCH

The accuracy of searching on the internet (and in other databases) may be improved by using ontologies: search for the ontology that best describes what you want and then retrieve web pages that are indexed to that ontology.

The SP system may help:

* In representing ontologies.

* In automatic assignment of web pages to pre-defined ontologies.

* At some stage in the future, ontologies may be derived automatically from web pages.

A stop-gap solution may be to derive ontologies semi-automatically from one or more dictionaries and/or encyclopaedias (cf WordNet).

%29 29/3/04

OTHER APPLICATIONS OF ONTOLOGIES

* Finding information on web pages despite variations in position, format etc (described by James Hendler (http://www.nature.com/nature/webmatters/agents/agents.html). Eg recognising a date despite variations in format. 

* Filling in forms on web pages.

* Finding a vacant slot in a diary and coordinating with the diaries of others (eg to arrange a meeting).

* Internet search: search for ontological description of concept one is interested in and then search for web pages that are indexed by that concept.

* Learning ontologies automatically from free text or web pages.

* Look at ontology problems in a specific area.

* Inference/reasoning?

%30 6/5/04

THE SP SYSTEM IN CRIME DETECTION

Reading "True Stories of Crime and Detection" highlights the importance of recognising things that are *abnormal* or different from one's expectations. Finding that a suspect is lying is a powerful clue that they may be guilty. Dr Shipman forged a will for one of his victims and it was recognised as a forgery because of the *differences* between it and a real will. Also, the forged will talked about the victim's house but it failed to mention that the victim had a second house that only she and a few other people knew about.

Detecting differences is the key to *learning* in the SP70 model. It looks as if this aspect of the system needs to be developed also for applications like crime detection.

The fact that a lie can be a *feature* of a suspect highlights the way in which *differences* can become elements in one's perceptions - as in edge detection in the retina. In crime detection, it is the fact that the suspect lied, rather than specific differences, that increases one's confidence that the suspect may be guilty. This is even more abstract than simply converting a difference into an entity.

Pending further development of the system to detect differences, the system may have a useful role to play in highlighting expectations that flow from current knowledge. These expectations will suggest lines of enquiry which may themselves reveal discrepancies between expectations and observations.

%31 10/5/04

SP, POSITION, MOTION AND FRAME PROBLEM

A lot of our 'logical' thinking is about the position of things and changes in positions (and likewise for times). For example, an alibi for someone accused of a crime is that, at the time the crime was committed, they were in some place other than where the crime was committed. When we are trying to plan our diary, a common problem is that we cannot be in two different places at the same time.

Part of the discreteness of a discrete entity is that it remains invariant despite changes in position and/or time. It is this kind of persistence in a changing background that helps us determine the boundaries of a discrete entity.

In the SP framework, these things come together at their most simple if we consider two patterns, one representing observations at time A and the other representing observations at time B. Here is a possible alignment:

1 2 3 4 5         X X X X X 11 12 13 14 15 16 17 18 - time A
| | | | |         | | | | |             |  |  |  |
1 2 3 4 5 6 7 8 9 X X X X X             15 16 17 18 - time B

This alignment should cause the system to abstract 'X X X X X' as a discrete entity and give it code symbols. The same should happen to portions of the background but, in the long term, the system should 'see' that the background remains constant despite changing positions of the discrete entity.

This alignment is similar to what happens with a pair of Julesz stereograms. In this case, the visual system interprets the discrpancy in terms of depth.

If the entity is given the ID-symbols '< %1 >', so that it becomes '< %1 X X X X X >', then pattern A and pattern B would become:

1 2 3 4 5 < %1 > 11 12 13 14 15 16 17 18 - time A

1 2 3 4 5 6 7 8 9 < %1 > 15 16 17 18 - time B

Somehow, this should translate into the idea that the given entity cannot be in two places at the same time (?). Given that an entity can be referenced from several different places, it not entirely clear how one might conclude that it should not be in two places at the same time.

%32 22/4/05

ISSUES TO BE RESOLVED IN THE SP FRAMEWORK

Here are some problems that need to be solved in the SP framework. Solutions to these problems is likely to mean changes to the framework but, for now, it is not clear what. Any changes should not be 'bolt on' solutions but should derive from first principles and should, as far as possible, preserve the overall simplicity of the SP scheme.

1 The model needs to be generalised so that it can perform tasks that are analogous to scene analysis: a) parsing a New pattern into two or more independent Old patterns and b) doing this in a way that recognises that one real-world object may be partially obscured by another.

SP62 and SP71 can already do a). But b) remains to be done.

2 In coordinating a meeting of two or more people using their diaries, a key principle is that any one person (or other object) can only be in one place at a time. This principle is the essence of many alibis in criminal investigations.

Although this idea seems to fit very well with the basic principles on which the SP framework is founded (because unification of matching patterns should ensure that there are not multiple copies of a pattern representing a given person or object), it is not entirely clear how this idea can be accommodated in the framework as it stands now.

3 The learning of hierarchical structures in SP71 is still not satisfactory. Current versions still cannot recognise phrase structures within collections of sentences like "the boy loves the girl" (with systematic variations).

4 Decide whether or not it is legitimate to include ID-symbols in New patterns (as in the medical diagnosis examples) or not (as in most other examples). A possible solution is to use Old patterns like '<skin> skin itchy </skin>' and then the set of New patterns could include patterns like 'skin itchy', eliminating the need to include ID-symbols in the New patterns.

5 There is still no fully satisfactory solution for the rotation trick. The best solution so far runs into problems that are similar to the problem with cross-serial dependencies: how to maintain the correct order in the secondary or dependent symbols (see sp62_od, %%25).

%33 4/5/05

MODIFICATIONS OR REFINEMENTS FOR THE MULTIPLE ALIGNMENT CONCEPT

1 The current version of multiple alignment (and all previous versions) does not allow for modelling scene analysis where objects may overlap each other in a typical scene. The current version is geared to things like natural language processing where patterns do not (normally) overlap each other. Even the abstract patterns fit in amongst the other patterns so that there is only overlap where symbols actually match each other.

We need multiple alignments like this:

0 h h x h h c c c t t t c c c c h x h h   h 0
  | |   | | | | | | | | | | | | |   | |   |
1 | |   | | | | | t t t | | | | |   | |   | 1
  | |   | | | | |       | | | | |   | |   |
2 | |   | | c c c c c c c c c c |   | |   | 2
  | |   | |                     |   | |   |
3 h h   h h h h h h h h h h h h h h h h h h 3

that can model things like a tree which is in front of a car which is in front of a house.

2 If this kind of multiple alignment is allowed, then this would get rid of the artificiality in composite alignments like this:

0       j o h n         r u n s   0
        | | | |         | | | |
1 < N 0 j o h n >       | | | |   1
                        | | | |
2                 < V 1 r u n s > 2
                
There is no real reason by the unmatched symbols at the start of '< V 1 r u n s >' should be aligned in a position immediately to the right of the unmatched '>' at the end of '< N 0 j o h n >', except for the notion that '>' at the end of the first pattern 'belongs to' that pattern and '< V 1' at the start of the second pattern belongs to that pattern. It may be more natural for the alignment to look something like this:

0       j o h n   r u n s   0
        | | | |   | | | |
1 < N 0 j o h n > | | | |   1
                  | | | |
2           < V 1 r u n s > 2

Instead of there being explicit columns for the unmatched Old symbols, there would only be columns for the matched Old symbols.

After this alignment had been aligned with an abstract pattern, it would look something like this:

0           j o h n         r u n s   0
            | | | |         | | | |
1     < N 0 j o h n >       | | | |   1
      | |           |       | | | |
2     | |           | < V 1 r u n s > 2
      | |           | | |           |
3 < S < N           > < V           > 3

The snag with this idea is that it is not obvious how the sequencing of symbols would be controlled before the abstract pattern had been added and it is not obvious how the abstract pattern would be learned in the first place.

3 HOW TO COPE WITH THE TIME DIMENSION AND SPACE IN 3 DIMENSIONS?

So far, in thinking about generalisations of the multiple alignment concept, it has seemed natural and interesting to generalise 1D patterns to 2 dimensions and this should be good for modelling maps, diagrams and pictures. But for 3 or more dimensions, it does not seem sensible to try to use SP patterns in 3 or more dimensions. It seems better to use the kinds of techniques that are used by mathematicians for dealing with these higher dimensions.

But if we can resort to maths-style coding for patterns in 3 or more dimensions, why not do the same for patterns in 2 dimensions? An 'everyday' example is modelling a calendar or diary where we need to record times *and* places of appoinments. It seems natural to use an SP equivalent of things like "1700 on 4th April 2005 at CognitionResearch.org.uk". Here, a 1D pattern is used to encode a position in the two or more dimensions of time *and* place.

Furthermore, a network in two or more dimensions in space can be encoded with a collection of 1D patterns, such as 'London Paris', 'Paris Berlin', 'Berlin London' etc.

%34 5/5/05

FURTHER THOUGHTS ON COPING WITH MORE THAN ONE DIMENSION

If we allow overlap in alignments (as under %33), then modelling things like a diary may become easier because one pattern (or a set of patterns - see below) may model the time dimension and another pattern (or set of patterns) may model the space dimension.

The time dimension may be modelled by a set of patterns like patterns for year, month, week, day, hour etc. These can be recursive so that the system may model any time without resorting to an excessively long time line.

The space dimension or dimensions may be modelled by a single pattern or a collection of patterns that models a network or, perhaps, a 2D pattern (when the SP system has been generalised to handle 2D patterns).

%35 

==> anc/sp_notes.txt <==
NOTES RELATING TO PENROSE'S "THE EMPEROR'S NEW MIND"

1 If computers can be used to make the calculations needed in quantum theory, why cannot computers be used to simulate an intelligence (or consciousness) based on quantum principles?

2 Given that probabilities have a prominent role in quantum theory, is it really necessary to invoke quantum theory as part of one's theory of consciousness/intelligence (CI) ? Perhaps one can move directly to a probabilistic theory of CI.

3 Similarities between quantum theory and ICMAUS theory:

3.1 The process of probabilistic 'collapse' in quantum theory is not unlike the process of selecting the 'best' alternative from a set of alternatives in a probabilistic parsing process (modelled as ICMAUS).

Persuing this idea, it not clear how, on a 'parsing' interpretation of collapse, how the recognition of a particle at one location can simultaniously inhibit recognition at another location. It is interesting to see that in the experiment described on p 462 (fig 8.3), there is only one photo-cell detector and, from detection at one photocell, it is inferred that there would be no detection at the other. Has there ever been experimental proof that this kind of inhibition at a distance would occur?

3.2 The idea of simultaneous superposition of possibilities is quite similar to the idea of simultanious development of alternatives in a beam search or parallel search of the space of possible solutions to a problem.

3.3 Relativity and quantum theory have concepts of discrete 'objects' as fundamental parts of the theories. But, in an MLE/SP interpretation of cognition, 'objects' are not primitive 'givens' but are the result of probabilistic processes of pattern matching, unification of patterns and compression. On this view, it is not altogether surprising that, at a very fine-grained level of analysis, probabilistic considerations should appear.

Is it not possible that the probabilistic aspects of quantum theory arise from the fact that when analysis is fine-grained, probabilities become inevitable? This suggests the possibility of an integration of MLE/SP concepts with quantum theory or, better, a re-working of quantum theory in terms of MLE/SP concepts in such a way that quantum theory is integrated with relativity. In this integrated theory, the idea of objects as primitive givens would be replaced by the more complex and subtle ideas of objects as probabilistic constructs according the SP view.

If objects are constructs, not givens, then other concepts that depend on object concepts would also need re-working, eg concepts of 'speed', 'mass' and others.

3.4 p. 564. Penrose describes a kind of quasi-crystal structure which cannot grow atom by atom but seems to need quantum super-position of alternative possible structures. Is it not possible that this could be achieved by a process which, stage by stage, creates a range of alternative partial structures and then selects one?

This idea has very much the smell of a problem with local peaks where multiple paths through the search space are needed to get past the local peaks.

3.5 Penrose says that quantum effects appear even in conventional digital computers: in non-digital devices, there is a progressive blurring of accuracy as computing proceeds. "What halts this degradation of accuracy, ultimately, is quantum mechanics. In modern electronic computers, the existence of discrete states is needed (say, coding the digits 0 and 1), so that it becomes a clear-cut matter when the computer is in one of these states and when in another. ... This discreteness depends ultimately on quantum mechanics." The periodic application of 'R' keeps pulling the computer back into the path of discrete states.

A similar effect could be achieved if each bit in a digital computer were realised as a pattern of 'lower level' bits (like dots in a newspaper photograph) and if these patterns could be classified into only two categories: higher-level 0 or 1. This is probabilistic parsing at the level of single bits.



==> anc/user_guide.txt <==
GUIDE TO RUNNING THE SP71 PROGRAM

Gerry Wolff

CognitionResearch.org.uk. Email: jgw@cognitionresearch.org.uk. Phone: +44 (0)1248 712962, +44 (0) 7746 290775. Skype: gerry.wolff. Web: www.cognitionresearch.org.uk.

This is a very brief guide to how to run the SP71 program. Please feel free to quiz me about anything that is not clear.

COMPILING THE SOURCE CODE

This distribution contains the C++ source files for SP71 and also a Windows executable (SP71.exe). The EXE program should be sufficient to run the program but if you wish to compile the program yourself, this section explains how using MS Visual C++ under Windows. The procedure should be similar with later versions of VC6.

1 Run VC++ 6 from the "Start" menu or by clicking any shortcut icon for the program. It should open with no project loaded.

2 Select File/New and from the "Project" tab of the dialog that will open choose "Win32 Console Application". Make sure you specify the correct location path and project name on the right of the dialog, eg "C:\PROJECT" and "SP71". Hit "OK". 

3 On the next dialog, make sure that you select "An empty project" for the type of console application that you want and hit "Finish".

4 At this point the folder "C:\PROJECT\SP71" should have been created. Now copy into this folder the three *.cpp files and one *.h file that have been supplied.

5 After you have copied the files, go to Project/Add To Project/Files... in the VC environment, highlight the three *.cpp and one *.h files and hit "OK". The files should be added to your Visual Studio workspace and should show up under the "File View" tab on the left.

6 At this point you should be able to build the application. Select: Build/Build SP61.exe. By default this will build a debug executable and place it under the Debug directory that has been created inside the project directory. If you prefer to have a 'release' build, go to Build/Set Active Configuration, choose the release build and then choose Build/Build SP61.exe again.

RUNNING THE PROGRAM

If you wish to run the 'debug' version of the program, run it from the VC environment in the normal way.

The 'release' executable of SP71 that has been supplied is called SP71.exe. You may run this program (or one that you have compiled yourself) like this:

1 In the Run window, put the following information: <absolute path to SP71.exe> <relative path to the input file> <relative path to the parameter file (SP71_p.txt)> <relative path to the output file> <relative path to an output file that originally contained Latex source for the best alignment> <relative path to a file to receive graph plotting information>. Then click "OK". The 'Latex' output is not actually relevant for SP71 and should have been taken out.

2 Here is an example:

     C:\JGW\Research\Dev\SP71_console\Release\SP71.exe ..\ex1\med1.txt ..\SP71_p.txt 
        ..\output\o_med1.txt ..\latex\latex.txt ..\plotting\plot.txt

3 Alternatively, put the instructions in a BAT file and run it in an Command Prompt window.

4 The parameter file (SP71_p.txt) contains brief explanations of how to use each of the parameters. Make sure that ALIGNMENT_FORMAT is set as 'H' for 'linguistic' examples and as 'V' for most other examples.

FORMAT FOR INPUT FILES

Here is the contents of a typical input file, lang9.txt:

KEY

END_KEY

[ 
    [
        (j o h n r u n s)
        (m a r y r u n s)
        (j o h n w a l k s)
        (m a r y w a l k s)
    ]
    [
    ]
]

The symbols 'KEY ... END_KEY' can be used to specify abbreviations of symbols but this facility is not normally used. If symbol names are to be abbreviated in alignments, it is normally better to set USE_ABBREVIATIONS to ON and let the program create abbreviations automatically.

Within the main pair of square brackets, the first pair of square brackets contains a set of four New patterns. The second pair of square brackets is for Old patterns -- but with SP71 this is normally empty.

Each 'pattern' comprises a pair of round brackets containing one or more 'symbols'. Each symbol is a string of one or more non-space characters bounded by spaces at both ends or with an end-of-pattern character ('(' or ')') at one end.

Each pattern has an associated integer representing the absolute or relative frequency of the pattern in some domain. The frequency value for a pattern may be shown at the end of the pattern like this: (j o h n r u n s)*22. If no frequency value is shown, then the pattern has the default frequency which is 1. The frequency value of each New pattern should always be 1.

FORMAT FOR THE OUTPUT

The main output is a plain text file that presents the final results near the end preceded by intermediate results in varying degrees of detail depending on what parameters have been set. Each part of the results should be self-explanatory.

The 'latex' output was originally the best alignment found together with Latex code so that it could be converted to Postscript or PDF format. It is currently not used.

The 'plot' output contains intermediate results as learning proceeds that can be plotted using something like KyPlot.

GETTING STARTED

To get started, try the program with the input file lang9.txt and the parameter file (SP62_p.txt) exactly as it is in the distribution. The program should run for a few seconds depending on the power of your computer and whether or not you are using the debug facility. You can inspect the results in the output file.

While the program is running, an MS-DOS window appears on the screen that is all black with a blinking cursor. You may think the program is 'hanging' but it is actually working. When the MS-DOS window disappears, the program has finished.

CARRYING ON

If you get sensible results with this first simple example, you can then try experimenting with parameters:

* Some parameters vary how much detail is written into the output file.

* Others control the 'depth' of searching. If the searching is too ambitious, running times may become rather long. If the searching is not ambitious enough, then the results will not be very good.


